UAE GovTrust Scope Filtering Gains and Routing Failures in Bilingual Public Service Retrieval

Public-service queries can mention several locations while only one controls the requested service. We study this distinction in UAE GovTrust, a controlled English-Arabic retrieval diagnostic comprising 22 authored service summaries and 50 scenarios with 110 query variants. Twelve methods separate lexical and dense ranking, rank fusion, scope filtering, a multilingual cross-encoder, and direct service lookup. On 72 matched answerable queries with bilingual evidence, role-filtered reciprocal rank fusion retrieves a relevant first result for 69 queries (95.8%), versus 47 (65.3%) for unfiltered fusion; filtered dense retrieval and direct lookup each achieve 68 (94.4%). With English-only evidence, excluding zero-score lexical candidates raises filtered fusion from 52 to 64 correct first hits. However, the unchanged router selects the correct action and scope for only 2 of 168 post-audit perturbations covering paraphrases, irrelevant facts, negation, and corrections. These perturbations are deliberately authored diagnostics, not held-out evaluation. Fresh-environment execution reproduces all 1,320 original ranking orders and actions. The results show that correct scope metadata can improve ranking while brittle scope inference can remove the evidence needed to answer. The study evaluates retrieval and routing, not generated answers or legal correctness; independent Arabic and domain validation remains necessary.

==> anc/reproducibility/CITATION.cff <==
cff-version: 1.2.0
message: "Cite Aleksandar Mihajlovic and UAE GovTrust version 0.2.0. Use the manuscript identifier when assigned."
type: software
title: "UAE GovTrust controlled bilingual retrieval diagnostic"
authors:
  - family-names: "Mihajlovic"
    given-names: "Aleksandar"
version: "0.2.0"
date-released: "2026-10-21"
abstract: "Controlled catalogue retrieval with disclosed post-audit routing diagnostics; no independent domain or Arabic validation."


==> anc/reproducibility/LICENSE <==
MIT License

Copyright (c) 2026 Aleksandar Mihajlovic

Permission is hereby granted, free of charge, to any person obtaining a copy
of the original software and associated software documentation in this package
(the "Software"), to deal in the Software without restriction, including without
limitation the rights to use, copy, modify, merge, publish, distribute, sublicense,
and/or sell copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN
THE SOFTWARE.

This license applies to original code only. It does not relicense government
websites, external model weights, the candidate dataset or third-party publications.


==> anc/reproducibility/README.txt <==
UAE GOVTRUST REPRODUCIBILITY MATERIAL - 0.2.0
Author: Aleksandar Mihajlovic
Date: 21 October 2026

WHAT THIS IS
Frozen authored English-Arabic service-catalogue diagnostics, original v0.1.1
outputs, revised v0.2.0 outputs, and source code. This is not an independently
validated legal or Arabic benchmark. See the manuscript limitations and
revision/EXPERIMENT_PLAN.txt. The original src/benchmark.py parser is unchanged.

CHECK THE RELEASE
From this directory on a system with sha256sum:
  sha256sum -c SHA256SUMS.txt

ENVIRONMENT USED
Python 3.12.14; CPU-only PyTorch 2.14.1+cpu; one inference thread; float32.
See revision/requirements.lock and revision/results/environment.json for the
complete versions and hardware record. A recent uv installation is needed
for the commands below. Model downloads require access to Hugging Face.

CREATE AN ENVIRONMENT
  uv venv --python 3.12 .venv
  uv pip install --python .venv/bin/python torch==2.14.1+cpu --index-url https://download.pytorch.org/whl/cpu
  uv pip install --python .venv/bin/python -r revision/requirements.lock

FETCH PINNED MODELS AND VERIFY THEIR HASHES
  .venv/bin/python src/download_model.py
  .venv/bin/python revision/src/download_cross_encoder.py

REPRODUCE THE REVISION
  .venv/bin/python revision/src/reproduce_audit_probes.py
  .venv/bin/python revision/src/benchmark_revision.py
  .venv/bin/python revision/src/analyze_revision.py

The benchmark regenerates revision/results/predictions.jsonl, embeddings.npz,
timings.jsonl and manifests. The analysis independently checks metric
arithmetic and recreates summary.json and the two figures. Archive a copy of
the supplied results before rerunning if you need to retain their original
timing measurements. Timings vary with hardware and host load.

OPTIONAL ORIGINAL NUMERICAL CHECK
  .venv/bin/python src/verify_results.py
The original results/embeddings.npz and predictions remain separate from
revision/results/. Do not run src/benchmark.py unless you intend to replace
the preserved original results. No external FiQA environment is required.

DATA AND ANALYSIS UNITS
data/: 22 cards, 50 scenarios and 110 query variants.
revision/data/stress_queries.jsonl: 24 unchanged controls plus 168 post-audit
perturbations. Use this frozen file for reproduction. Rebuilding it with
build_stress.py changes the freeze timestamp even when text is unchanged.
Original primary retrieval: 72 matched answerable queries per evidence track.
Revised predictions: 12 methods x (110 x 2 + 192) = 4,944.
Revised timings: 12 methods x 72 queries x 3 passes = 2,592.
Translations, paired cases and perturbations are dependent observations.

PROVENANCE
data/source_register.json retains the original source observations.
revision/data/source_recheck.json records the targeted update without changing
the experimental cards. audit/initial_run/ preserves the historical
pre-correction run; it is not the source of the manuscript's reported scores.
audit/corrections.json records that earlier correction. The new router is
unchanged from the audited v0.1.1 code.

RIGHTS
Original code is MIT-licensed; see LICENSE. The authored diagnostic texts,
labels and results are research material accompanying the manuscript. Their
public distribution is subject to the license chosen for the submission.
No additional blanket license for government websites, model weights or
third-party publications is granted. Official page bodies and model weights
are not bundled. Model download scripts verify separately licensed upstream
files against pinned manifests.

No public DOI, repository URL or arXiv identifier is assigned in these files.


==> anc/reproducibility/SHA256SUMS.txt <==
bf4c851b08947722fcfab02dcd1507bd7ae942ba8d87a0c5ed01f20a3907dc0b  CITATION.cff
27c91e4df94b87d97a65da872c4ae4127806ba84fdce4db84394401df178621c  LICENSE
af3e34dbb35287fe7addabf676fe406839f8b4b6f05afb3bd30ad550059d2fa6  README.txt
66c9605506c0014a92278322ddf0414ba81c77fa3cf63adfdfba0df3656573f6  audit/corrections.json
4f0235d79db3f3d3cd9e97036052a1fd5e183cb9d395f3a22ecf8f822c53b176  audit/initial_run/benchmark_before_token_boundary_fix.py
dbbedbf6794389340fe900cf2364bb7adf43be5bf098df558c5b7c67ed34c577  audit/initial_run/embeddings.npz
db01ae52b98f7ec432a115cf399290b3ffe8dc573898a185bb5fef4384dcd447  audit/initial_run/environment.json
66db0dd5443fee021ea1c41b18846909f7c25ee5c7562ed9a1204a4e34dd7a89  audit/initial_run/error_cases.json
01358ddfe494f594adacb23c9ef8b35b8eaf2d5e86e25ed9a64287fc15072900  audit/initial_run/pair_results.json
e2b9c823e483f545d17c5142e6290fed7da7007024f412860ae3472d7adb0250  audit/initial_run/predictions.jsonl
b6880fc38d11e458c2842735ed09ba2aa4884bba965d26bcbf19a96b0ba7fb23  audit/initial_run/summary.json
25e7dd64e72ff0cd78ddb0f265b2e30d17e0d8ba3098c16d36850a52d813c2d3  audit/initial_run/timings.jsonl
4543246b89c06cf35dae504d648b71a12c883ad0aa97aa43a0fbdfb9745729de  data/evidence_cards.jsonl
a75c470f051a43a2dc02b1f4ae38414d75f1e406fb26b7c4b6010e125c89f5fd  data/freeze_manifest.json
0dbe8c1546ea7f62072aaa0158e972bf8960d210f377dfa3fc1e01ba0192e60d  data/literature_review.json
1ea0f3155207dedb949a4c923eeb3bdb81be220f7aae4a0963ae0c8a8de418ce  data/queries.jsonl
965d5246e8ad9496f20435a89be330b499935e46b3538496fd75fd513d0d151f  data/review_template.json
d772b860e6800c5ef38f26ea6c69f892f0c119928b7ead5b722cc3b0a985f295  data/scenarios.jsonl
cfe4d0e9d4d4380e08ed4ff2e39358f377f8e18564dd4cf183e608cf486f5325  data/source_register.json
051901a4e05b4a92a6fe0d16e177940a15ffd8a3b172fa777f7b852462766f45  models/manifest.json
4476bd05ed0035625e1506fb8d5105d3c2a694e7221be329f894973739ea1f07  requirements.txt
dbbedbf6794389340fe900cf2364bb7adf43be5bf098df558c5b7c67ed34c577  results/embeddings.npz
6fecb247f359a31d3c65a91614b8caf31481a4080be30f2d581c9e72ee468eee  results/environment.json
e47fec1066ac657ff6c1aa77b4079bb03abaa1ccd0f1eea3ca397a9319d7c812  results/error_cases.json
b3fa76bd8f09973a9dd38800fc94fe7105bd01984134826972f7b72bf04c8bbe  results/pair_results.json
1bf96b5ed59b6332a30d6dcb179b92b4b08d2dae9386576795d4d52b7d49875e  results/predictions.jsonl
60608f8f9574469230f234a6e588be8e1db0f6e218431eb470b6ee1afd8ffa1f  results/sparse_branch_ablation.json
11b5d5775bec757ec7cf3e9f08b4a4c857f745414eef0bd16e10da1daad71d0e  results/sparse_branch_predictions.jsonl
3e95e0357507b50ea0a992c38113ad4ef3731da5cc2b2ebfa58887ac295ce83b  results/summary.json
3ce5618347768f8c7eea71582c7ba9f222f4702eb316872f4e875909508c2237  results/timings.jsonl
6f8299049d34ee26c34f9081d492cd2038109f9f32497c0bd45d7e4709c17631  results/validation.json
4d778773ad645d120451b0efd86a7d3c06bbfbb7c7b53657aec349d17f88eccd  revision/EXPERIMENT_PLAN.txt
025e3a24dcab4dbe7f9e6eb3ff6e791fca15bf6c625ee48a64aac098fe81a16d  revision/article_content.json
005af7fe012d05be8d7cb27eb0c1d101924ee8f7ac78bd03f7e42000271a67f5  revision/clean_install_requirements.log
9fab77b1cc19fcbb7b6a0494f6e1d8f53798ba7aff2338ae1fd13ceec92002e6  revision/clean_install_torch.log
6bff59702030253f9014a0b0040e8cef2d050d50815f3d2c8079e83eb0fd6958  revision/data/freeze_manifest.json
db7f8bdb8b971befdb85efa704437c2b2a4631bb2091fcc45d919020a673ffad  revision/data/literature_review.json
ee1d37f68a12d5881567054aef253bb0e86f26c1caa1926cadda607b4bf99b61  revision/data/revision_manifest.json
fb9fefd0c979c69b974760279c4b1c221c544082ee0745abac3e9a4f967ca751  revision/data/source_recheck.json
12c2fe88ec448a33207a2e38203c9c3b90727dc38dcca0378482353eb192b78a  revision/data/stress_queries.jsonl
80621a740c381785e7e239e60f42703308ee9f7fb77412bf8e68fa884bdba562  revision/figures/control_vs_stress.pdf
c22286eb16a37c728d86dc1c007fb75c1a7ebc615f5c5f92f7f29e9d55d4cfb4  revision/figures/control_vs_stress.png
d5b9a0d6d60072fef418d2dc83ef3122368a886b837b5d6f23769197242c555d  revision/figures/routing_failure_modes.pdf
44a459fb170cb1be634cb634a523cbc43d1abf22e68df376070b8de5cf02a9c3  revision/figures/routing_failure_modes.png
7b23010e3a5d8e9e638d10b1c6955910f06ab229f4cc2a1aad845edbc46352a0  revision/models/manifest.json
7dc92d627c60fff46e54788069f6f6f7190149c13d9f752fd56524f28bea3092  revision/requirements.lock
752d6efe98c9a51973eaa87dd852a73db1eba958809580216aa3feed7035b988  revision/results/audit_probe_reproduction.json
40c67e63493af003595dfd9cbc25bebf96d91a0d4e157fda794d38bb69de5309  revision/results/embeddings.npz
cf345d34d53ed0713766c542e899c4daaee1204eac40b08fdc8072cbe6fdfd4b  revision/results/environment.json
35d74d745f178efcf4a3cd6dbefca1d103f25f8f9e51fa9d6d99c9755465597c  revision/results/fresh_reproduction.json
6f8e87a6eed21b34868c7eea07ee7e407286a0a905523d4459b83c7dbd45e6d3  revision/results/predictions.jsonl
6a81b6e0710678f91cbd07189ec956ef6550340f552972410ba631c50ff1057f  revision/results/run.log
28dfd5a7c5424e208e75418415c1279102ff6d8d0c068c0aca350684d8ff4f07  revision/results/summary.json
faa98f16d8043c7f481ae8b855253c49de6ed2eb60f09e779f0849091d0833eb  revision/results/timings.jsonl
b13c4f8183ab6e780b97e1083d5b5fa65c5dce000431bfb76299a0f8c885cfa4  revision/results/validation.json
5386159188d55198ddbdae34b844615536425a49684d7e55275a50460e063a86  revision/src/analyze_revision.py
0b8b68a8c6102d4b049ea2ca7542ab1dcd445565d3ace29172edd543e0a5b8d7  revision/src/benchmark_revision.py
52ae226e3382101cfc4a49bd8ceb0c0180468024191209c4fe4f71f3cd9e82c4  revision/src/build_stress.py
63371d264976757f221ce993f975fc8a06b87bcd8c4cb6cdced5dc5b79d2dfad  revision/src/download_cross_encoder.py
d252ac0730f3cd508ce405bb7448d5b6fb1363ba55c620d6226cf373c00c519f  revision/src/reproduce_audit_probes.py
16f106b2c8f5788808a0ce9610a13168d3b993190e11b834adcd53d8448834f2  src/analyze.py
d5c0a246c4e9e28834051ab294ccf516bdf48db01027b66b2d45146f46bd9350  src/benchmark.py
78faa644c8b08539106ba5d645b07a3e8289f79e3cd65144a90da09a55f924a9  src/download_model.py
cd6b75aa2b532762212a11bbc4ae75beee614336e1babc1177c30f800da83092  src/sparse_branch_ablation.py
ca60d84ca93e497bec0be36f2a2ccfc1db73a3b220e7180b481bdb227dc99529  src/verify_results.py


==> anc/reproducibility/audit/corrections.json <==
[
  {
    "change": "Use a word boundary for the VAT acronym in the deterministic parser.",
    "reason": "The substring vat matched activation in utility questions Q21 and Q22. This is an implementation bug in intent matching.",
    "phase": "after initial development run, before reported corrected run",
    "data_changed": false,
    "model_or_hyperparameters_changed": false,
    "initial_outputs_retained": "audit/initial_run/",
    "status": "Development set; not a preregistered or untouched test set."
  }
]

==> anc/reproducibility/audit/initial_run/benchmark_before_token_boundary_fix.py <==
"""CPU retrieval and answer-decision feasibility experiment. No LLM generation."""
import os
for k in ('OMP_NUM_THREADS','OPENBLAS_NUM_THREADS','MKL_NUM_THREADS','NUMEXPR_NUM_THREADS'): os.environ[k]='1'
os.environ['TOKENIZERS_PARALLELISM']='false'
os.environ['HF_HUB_OFFLINE']='1'
os.environ['TRANSFORMERS_OFFLINE']='1'
import sys
for p in os.environ.get('GOVTRUST_DEPS','').split(os.pathsep):
    if p: sys.path.append(p)
import json, re, math, time, hashlib, platform, argparse, collections, importlib.metadata
from pathlib import Path
import numpy as np
from sklearn.feature_extraction.text import CountVectorizer
import torch
from transformers import BertModel, BertConfig
from safetensors.torch import load_file
from tokenizers import Tokenizer

ROOT=Path(__file__).resolve().parents[1]; SEED=20261021
METHODS=['BM25','E5','RRF','MentionRRF','RoleRRF','OracleRRF']
SCOPES={'FED','AD','DXB','ADGM','DIFC'}
def readl(p): return [json.loads(x) for x in p.read_text().splitlines() if x.strip()]
def writej(p,v): p.write_text(json.dumps(v,ensure_ascii=False,indent=2))
def sha(p): return hashlib.sha256(p.read_bytes()).hexdigest()
def norm(s):
    s=re.sub('[\u064b-\u065f\u0670\u0640]','',s.lower())
    return s.translate(str.maketrans({'أ':'ا','إ':'ا','آ':'ا','ى':'ي'}))
def tokenize(s): return re.findall(r'\b\w+\b',norm(s))
PLACE=re.compile(r'adgm|difc|سوق ابوظبي العالمي|سوق ابو ظبي العالمي|مركز دبي المالي العالمي|abu dhabi|ابوظبي|ابو ظبي|dubai|دبي',re.I)
def places(s):
    out=[]
    for m in PLACE.finditer(norm(s)):
        z=m.group()
        out.append('ADGM' if 'adgm' in z or z.startswith('سوق') else 'DIFC' if 'difc' in z or z.startswith('مركز') else 'AD' if z in ('abu dhabi','ابوظبي','ابو ظبي') else 'DXB')
    return list(dict.fromkeys(out))

# These rules implement the published pilot service schema. They were written
# before examining system outputs, but the entire pilot remains a development set.
ROLE_PATTERNS=[
 ('business_zone',r'(?:company|our company) will be incorporated|ستؤسس (?:الشركة|شركتنا)'),
 ('business_location',r'(?:business|company) will (?:operate|be)|سيعمل مشروعي|ستعمل شركتنا|مشروعي في البر الرئيسي'),
 ('visa_issuer',r'visa was issued|صدرت تاشيرة'),
 ('property_location',r'(?:rented|rental) property is|(?:for a|for my) home in|العقار (?:المستاجر|المؤجر) في|لمنزل في'),
 ('road_location',r'toll gate i cross is|بوابة التعرفة المرورية التي اعبرها'),
 ('parking_location',r'i am parking in|اقف في موقف'),
 ('journey_location',r'journey is entirely|travel takes place|رحلة الحافلة العامة المحلية|تنقلاتي في')]

def infer(text):
    t=norm(text)
    if re.search(r'\b20(?:0\d|1\d|2[0-5])\b',t): return 'abstain',[], 'historical_version_not_available'
    if re.search(r'exact (?:total )?(?:fee|charge)|الرسوم الدقيق|التكلفة الاجمالية الدقيقة',t): return 'abstain',[], 'fee_schedule_not_available'
    if re.search(r'will win|سيفوز',t): return 'abstain',[], 'individual_adjudication_not_supported'
    if re.search(r'sharjah|الشارقة',t): return 'abstain',[], 'requested_jurisdiction_not_in_corpus'
    if re.search(r'have not|not decided|do not know|لم (?:احدد|نحدد|اذكر)|لا اعرف',t): return 'clarify',[], 'controlling_role_or_regime_missing'
    if re.search(r'national digital identity|الهوية الرقمية الوطنية|emirates id|هويتي الاماراتية|الهوية الاماراتية',t): return 'answer',['FED'],'national_service'
    if re.search(r'work permit|تصريح عمل|تصريح العمل',t):
        if re.search(r'mohre|وزارة الموارد البشرية',t): return 'answer',['FED'],'declared_MOHRE_regime'
        return 'clarify',[],'employment_regime_missing'
    local_business=bool(re.search(r'local business licensing|ترخيص الاعمال المحلية|will operate|سيعمل مشروعي',t))
    if re.search(r'vat|القيمة المضافة',t) and not local_business: return 'answer',['FED'],'national_tax_service'
    clauses=re.split(r'[.;؛?؟!\n]+',t)
    for role, pattern in ROLE_PATTERNS:
        for clause in clauses:
            m=re.search(pattern,clause)
            if m:
                ps=places(clause[m.start():])
                if len(ps)==1: return 'answer',[ps[0],'FED'],role
                if len(ps)>1: return 'clarify',[],'conflicting_target_locations'
    return 'clarify',[],'controlling_role_not_resolved'

class Encoder:
    def __init__(self):
        torch.set_num_threads(1); torch.set_num_interop_threads(1); torch.manual_seed(SEED)
        cfg=BertConfig(**json.loads((ROOT/'models/config.json').read_text())); cfg._attn_implementation='sdpa'
        self.model=BertModel(cfg)
        weights=load_file(str(ROOT/'models/model.safetensors'))
        if 'embeddings.position_ids' in weights:
            saved=weights.pop('embeddings.position_ids')
            assert torch.equal(saved,torch.arange(cfg.max_position_embeddings).unsqueeze(0))
        self.model.load_state_dict(weights,strict=True); self.model.eval()
        self.tok=Tokenizer.from_file(str(ROOT/'models/tokenizer.json'))
        self.tok.enable_truncation(max_length=512)
        pad=self.tok.token_to_id('<pad>')
        if pad is None: pad=cfg.pad_token_id
        self.tok.enable_padding(pad_id=pad,pad_token='<pad>')
    def encode(self,texts,prefix):
        enc=self.tok.encode_batch([prefix+': '+t for t in texts])
        ids=torch.tensor([e.ids for e in enc]); mask=torch.tensor([e.attention_mask for e in enc])
        with torch.inference_mode():
            h=self.model(input_ids=ids,attention_mask=mask).last_hidden_state
            h=h.masked_fill(~mask[...,None].bool(),0.)
            v=h.sum(1)/mask.sum(1)[:,None]
            return torch.nn.functional.normalize(v,p=2,dim=1).numpy().astype(np.float32)

class Retriever:
    def __init__(self,cards,texts,embeddings,encoder):
        self.cards=cards; self.ids=[x['doc_id'] for x in cards]; self.encoder=encoder; self.emb=embeddings
        self.cv=CountVectorizer(analyzer=tokenize,dtype=np.float32)
        x=self.cv.fit_transform(texts).tocsr(); dl=np.asarray(x.sum(1)).ravel()
        df=np.bincount(x.indices,minlength=x.shape[1]); idf=np.log1p((len(cards)-df+.5)/(df+.5))
        coo=x.tocoo(); k1=1.2; b=.75
        coo.data=(idf[coo.col]*coo.data*(k1+1)/(coo.data+k1*(1-b+b*dl[coo.row]/dl.mean()))).astype(np.float32)
        self.bm=coo.tocsr()
    def run(self,text,method,oracle=None,qvec=None):
        action='answer'; allowed=None; reason='unconditional_retrieval'
        if method=='RoleRRF': action,allowed,reason=infer(text)
        elif method=='OracleRRF':
            action=oracle['gold_action']; allowed=oracle['gold_allowed_scopes']; reason='oracle_annotation'
        elif method=='MentionRRF': allowed=list(set(places(text))|{'FED'}) if places(text) else list(SCOPES)
        if action!='answer': return dict(action=action,reason=reason,allowed_scopes=allowed,ranking=[])
        candidates=np.arange(len(self.cards))
        if allowed is not None: candidates=np.array([i for i,c in enumerate(self.cards) if c['applicability_scope'] in allowed],dtype=int)
        if len(candidates)==0: return dict(action='abstain',reason='no_eligible_card',allowed_scopes=allowed,ranking=[])
        bm=None; dense=None
        if method!='E5': bm=np.asarray(self.bm @ self.cv.transform([text]).T.toarray()).ravel()
        if method!='BM25':
            if qvec is None:qvec=self.encoder.encode([text],'query')[0]
            dense=self.emb@qvec
        def order(s): return candidates[np.argsort(-s[candidates],kind='stable')]
        if method=='BM25': ranked=order(bm); scores=bm
        elif method=='E5': ranked=order(dense); scores=dense
        else:
            scores=np.zeros(len(self.cards),dtype=np.float64)
            for v in (bm,dense):
                ranking=order(v)[:100]
                scores[ranking]+=1/(60+np.arange(1,len(ranking)+1))
            ranked=order(scores)
        return dict(action=action,reason=reason,allowed_scopes=allowed,
            ranking=[{'doc_id':self.ids[i],'score':float(scores[i])} for i in ranked])

def metrics(result,gold,cmap):
    rank=[x['doc_id'] for x in result['ranking']]; relevant=set(gold['relevant_doc_ids'])
    out={'action_correct':int(result['action']==gold['gold_action'])}
    if relevant:
        dcg=sum(1/math.log2(i+2) for i,d in enumerate(rank[:10]) if d in relevant)
        ideal=sum(1/math.log2(i+2) for i in range(min(10,len(relevant))))
        out.update(hit1=int(bool(rank) and rank[0] in relevant),recall5=len(relevant&set(rank[:5]))/len(relevant),
          ndcg10=dcg/ideal,all_evidence5=int(relevant.issubset(set(rank[:5]))),
          returned=int(bool(rank)),wrong_scope1=int(bool(rank) and cmap[rank[0]]['applicability_scope'] not in gold['gold_allowed_scopes']),
          incompatible_fraction5=(sum(cmap[d]['applicability_scope'] not in gold['gold_allowed_scopes'] for d in rank[:5])/len(rank[:5]) if rank else None))
    return out

def main():
    parser=argparse.ArgumentParser(); parser.add_argument('--passes',type=int,default=3); args=parser.parse_args()
    data=ROOT/'data'; out=ROOT/'results'; out.mkdir(exist_ok=True)
    freeze=json.loads((data/'freeze_manifest.json').read_text())
    for f,h in freeze['sha256'].items():assert sha(data/f)==h,(f,'data changed after freeze')
    cards=readl(data/'evidence_cards.jsonl'); qs=readl(data/'queries.jsonl'); gs={s['scenario_id']:s for s in readl(data/'scenarios.jsonl')}; cmap={c['doc_id']:c for c in cards}
    encoder=Encoder(); print('Encoder loaded',flush=True)
    qmat=np.concatenate([encoder.encode([q['text'] for q in qs[i:i+8]],'query') for i in range(0,len(qs),8)])
    allrecords=[]; allt=[]; arrays={'queries':qmat}; index_times={}
    for track in ('bilingual_cards','english_cards'):
        texts=[c['title']+'. '+c['text_en']+(' '+c['text_ar'] if track=='bilingual_cards' else '') for c in cards]
        start=time.perf_counter()
        em=np.concatenate([encoder.encode(texts[i:i+8],'passage') for i in range(0,len(texts),8)])
        r=Retriever(cards,texts,em,encoder); index_times[track]=time.perf_counter()-start; arrays[track]=em
        for method in METHODS:
            for i,q in enumerate(qs):
                g=gs[q['scenario_id']]; result=r.run(q['text'],method,g if method=='OracleRRF' else None,qmat[i])
                allrecords.append(dict(track=track,method=method,**q,**result,metrics=metrics(result,g,cmap)))
        # No timing cache is used: every timed neural request encodes its query.
        for method in METHODS:
            for q in qs[:5]:r.run(q['text'],method,gs[q['scenario_id']] if method=='OracleRRF' else None)
        for rep in range(args.passes):
            order=[(m,i) for m in METHODS for i in range(len(qs))]
            np.random.default_rng(SEED+rep).shuffle(order)
            for method,i in order:
                q=qs[i]; g=gs[q['scenario_id']]
                start=time.perf_counter_ns(); result=r.run(q['text'],method,g if method=='OracleRRF' else None); elapsed=(time.perf_counter_ns()-start)/1e6
                allt.append(dict(track=track,method=method,query_id=q['query_id'],scenario_id=q['scenario_id'],language=q['language'],pass_number=rep,action=result['action'],milliseconds=elapsed))
            print('Timing pass complete',track,rep+1,flush=True)
        print('Completed',track,flush=True)
    np.savez_compressed(out/'embeddings.npz',**arrays)
    (out/'predictions.jsonl').write_text(''.join(json.dumps(r,ensure_ascii=False)+'\n' for r in allrecords))
    (out/'timings.jsonl').write_text(''.join(json.dumps(r)+'\n' for r in allt))
    packages={}
    for name in ['numpy','scipy','scikit-learn','torch','transformers','safetensors','tokenizers']:
        try: packages[name]=importlib.metadata.version(name)
        except Exception: packages[name]='unknown'
    cpu=next((x.split(':',1)[1].strip() for x in Path('/proc/cpuinfo').read_text().splitlines() if x.startswith('model name')),'unknown')
    writej(out/'environment.json',dict(seed=SEED,python=sys.version,platform=platform.platform(),cpu=cpu,logical_cpus=os.cpu_count(),threads=1,
        packages=packages,model=json.loads((ROOT/'models/manifest.json').read_text()),precision='float32_no_quantization',max_tokens=512,
        embedding_dim=384,query_prefix='query: ',passage_prefix='passage: ',pooling='attention_masked_mean_L2_normalized',
        bm25={'k1':1.2,'b':.75,'query_term_frequency':'CountVectorizer term counts'},rrf_constant=60,rrf_branch_depth=100,
        corpus_size=len(cards),full_candidate_sort=True,tie_break='ascending_document_id_via_stable_sort',
        passes=args.passes,index_seconds=index_times,queries=len(qs),methods=METHODS,predictions=len(allrecords),timings=len(allt),
        benchmark_sha256=sha(Path(__file__)),freeze_manifest_sha256=sha(data/'freeze_manifest.json'),
        caveat='All questions and routing patterns are authored development diagnostics. No held-out validation or LLM answer generation.'))
    print('DONE',len(allrecords),len(allt),flush=True)
if __name__=='__main__':main()


==> anc/reproducibility/audit/initial_run/environment.json <==
{
  "seed": 20261021,
  "python": "3.12.14 (main, Aug 25 2026, 14:00:49) [Clang 22.1.3 ]",
  "platform": "Linux-6.18.55-x86_64-with-glibc2.39",
  "cpu": "AMD EPYC 9V74 80-Core Processor",
  "logical_cpus": 9,
  "threads": 1,
  "packages": {
    "numpy": "2.3.5",
    "scipy": "1.17.0",
    "scikit-learn": "1.8.0",
    "torch": "2.14.1+cpu",
    "transformers": "5.20.2",
    "safetensors": "0.8.0",
    "tokenizers": "0.23.3"
  },
  "model": {
    "model_id": "intfloat/multilingual-e5-small",
    "revision": "614241f622f53c4eeff9890bdc4f31cfecc418b3",
    "files": {
      "config.json": {
        "bytes": 655,
        "sha256": "69137736cab8b8903a07fe8afaafdda25aac55415a12a55d1bffa9f581abf959",
        "url": "https://huggingface.co/intfloat/multilingual-e5-small/resolve/614241f622f53c4eeff9890bdc4f31cfecc418b3/config.json"
      },
      "tokenizer.json": {
        "bytes": 17082730,
        "sha256": "0b44a9d7b51c3c62626640cda0e2c2f70fdacdc25bbbd68038369d14ebdf4c39",
        "url": "https://huggingface.co/intfloat/multilingual-e5-small/resolve/614241f622f53c4eeff9890bdc4f31cfecc418b3/tokenizer.json"
      },
      "tokenizer_config.json": {
        "bytes": 443,
        "sha256": "a1d6bc8734a6f635dc158508bef000f8e2e5a759c7d92f984b2c86e5ff53425b",
        "url": "https://huggingface.co/intfloat/multilingual-e5-small/resolve/614241f622f53c4eeff9890bdc4f31cfecc418b3/tokenizer_config.json"
      },
      "special_tokens_map.json": {
        "bytes": 167,
        "sha256": "d05497f1da52c5e09554c0cd874037a083e1dc1b9cfd48034d1c717f1afc07a7",
        "url": "https://huggingface.co/intfloat/multilingual-e5-small/resolve/614241f622f53c4eeff9890bdc4f31cfecc418b3/special_tokens_map.json"
      },
      "model.safetensors": {
        "bytes": 470641600,
        "sha256": "1a55775f53449dac10a2bcbc312469fac40b96d53198c407081a831f81c98477",
        "url": "https://huggingface.co/intfloat/multilingual-e5-small/resolve/614241f622f53c4eeff9890bdc4f31cfecc418b3/model.safetensors"
      },
      "README.md": {
        "bytes": 497538,
        "sha256": "0038de97aee16258cecbad7ffda4b4febd6953e747a00e0ddbc8e6ed241e9c1c",
        "url": "https://huggingface.co/intfloat/multilingual-e5-small/resolve/614241f622f53c4eeff9890bdc4f31cfecc418b3/README.md"
      }
    }
  },
  "precision": "float32_no_quantization",
  "max_tokens": 512,
  "embedding_dim": 384,
  "query_prefix": "query: ",
  "passage_prefix": "passage: ",
  "pooling": "attention_masked_mean_L2_normalized",
  "bm25": {
    "k1": 1.2,
    "b": 0.75,
    "query_term_frequency": "CountVectorizer term counts"
  },
  "rrf_constant": 60,
  "rrf_branch_depth": 100,
  "corpus_size": 22,
  "full_candidate_sort": true,
  "tie_break": "ascending_document_id_via_stable_sort",
  "passes": 3,
  "index_seconds": {
    "bilingual_cards": 1.3477147459998378,
    "english_cards": 0.7874364780000178
  },
  "queries": 110,
  "methods": [
    "BM25",
    "E5",
    "RRF",
    "MentionRRF",
    "RoleRRF",
    "OracleRRF"
  ],
  "predictions": 1320,
  "timings": 3960,
  "benchmark_sha256": "4f0235d79db3f3d3cd9e97036052a1fd5e183cb9d395f3a22ecf8f822c53b176",
  "freeze_manifest_sha256": "a75c470f051a43a2dc02b1f4ae38414d75f1e406fb26b7c4b6010e125c89f5fd",
  "caveat": "All questions and routing patterns are authored development diagnostics. No held-out validation or LLM answer generation."
}

==> anc/reproducibility/audit/initial_run/error_cases.json <==
[
  {
    "method": "BM25",
    "query_id": "Q01_en",
    "text": "I live in Dubai. My mainland business will operate in Abu Dhabi. Which local business licensing service should I consult?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D01"
    ],
    "top3": [
      {
        "doc_id": "D02",
        "score": 16.80695915222168
      },
      {
        "doc_id": "D01",
        "score": 11.915519714355469
      },
      {
        "doc_id": "D07",
        "score": 6.952240943908691
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q01_ar",
    "text": "أسكن في دبي. سيعمل مشروعي في البر الرئيسي في أبوظبي. ما خدمة ترخيص الأعمال المحلية التي ينبغي أن أراجعها؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D01"
    ],
    "top3": [
      {
        "doc_id": "D02",
        "score": 13.756217956542969
      },
      {
        "doc_id": "D20",
        "score": 5.02886962890625
      },
      {
        "doc_id": "D06",
        "score": 4.847410202026367
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q03_ar",
    "text": "أعمل في دبي. العقار المستأجر في أبوظبي ويخضع لنظام تسجيل الإيجار المحلي العادي. ما خدمة تسجيل عقد الإيجار المنطبقة؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D05"
    ],
    "top3": [
      {
        "doc_id": "D06",
        "score": 16.947242736816406
      },
      {
        "doc_id": "D05",
        "score": 15.16794490814209
      },
      {
        "doc_id": "D01",
        "score": 4.012790679931641
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q04_en",
    "text": "I work in Abu Dhabi. The rented property is in Dubai and is covered by the ordinary local tenancy registration system. Which tenancy registration service applies?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D06"
    ],
    "top3": [
      {
        "doc_id": "D05",
        "score": 19.17406463623047
      },
      {
        "doc_id": "D06",
        "score": 18.33204460144043
      },
      {
        "doc_id": "D21",
        "score": 11.703962326049805
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q06_en",
    "text": "My employer is in Abu Dhabi. I need electricity and water for a home in Dubai within the local utility service area. Which utility provider should I consult?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D08"
    ],
    "top3": [
      {
        "doc_id": "D07",
        "score": 21.82811737060547
      },
      {
        "doc_id": "D08",
        "score": 11.210893630981445
      },
      {
        "doc_id": "D13",
        "score": 7.328019142150879
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q06_ar",
    "text": "جهة عملي في أبوظبي. أحتاج إلى الكهرباء والمياه لمنزل في دبي ضمن منطقة خدمة المرفق المحلي. ما مزود الخدمة الذي ينبغي أن أراجعه؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D08"
    ],
    "top3": [
      {
        "doc_id": "D07",
        "score": 11.768514633178711
      },
      {
        "doc_id": "D08",
        "score": 8.499171257019043
      },
      {
        "doc_id": "D17",
        "score": 4.682567596435547
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q07_ar",
    "text": "يسكن المؤجر في دبي. العقار المؤجر في أبوظبي ويخضع لقانون الإيجار المحلي العادي، خارج أي نظام مستقل لمنطقة حرة. ما جهة فض المنازعات الإيجارية التي يصفها المصدر المنطبق؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D09"
    ],
    "top3": [
      {
        "doc_id": "D10",
        "score": 13.519636154174805
      },
      {
        "doc_id": "D05",
        "score": 12.798707008361816
      },
      {
        "doc_id": "D09",
        "score": 10.228428840637207
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q08_en",
    "text": "My landlord lives in Abu Dhabi. The rental property is in Dubai under its ordinary local rental law, outside a separate free-zone regime. Which rental dispute body is described by the applicable source?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D10"
    ],
    "top3": [
      {
        "doc_id": "D09",
        "score": 25.517723083496094
      },
      {
        "doc_id": "D10",
        "score": 19.03400230407715
      },
      {
        "doc_id": "D13",
        "score": 13.024399757385254
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q09_en",
    "text": "My vehicle is registered in Dubai. The road toll gate I cross is in Abu Dhabi. Which road toll system should I look up?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D11"
    ],
    "top3": [
      {
        "doc_id": "D12",
        "score": 21.441394805908203
      },
      {
        "doc_id": "D11",
        "score": 19.967130661010742
      },
      {
        "doc_id": "D13",
        "score": 9.294951438903809
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q10_ar",
    "text": "مركبتي مسجلة في أبوظبي. بوابة التعرفة المرورية التي أعبرها في دبي. ما نظام التعرفة المرورية الذي ينبغي أن أبحث عنه؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D12"
    ],
    "top3": [
      {
        "doc_id": "D11",
        "score": 14.835532188415527
      },
      {
        "doc_id": "D12",
        "score": 13.711481094360352
      },
      {
        "doc_id": "D13",
        "score": 5.4177045822143555
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q12_en",
    "text": "My car is registered in Abu Dhabi. I am parking in a public parking area in Dubai covered by the local parking operator. Which parking service should I consult?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D14"
    ],
    "top3": [
      {
        "doc_id": "D13",
        "score": 25.870128631591797
      },
      {
        "doc_id": "D14",
        "score": 20.6361026763916
      },
      {
        "doc_id": "D07",
        "score": 12.214659690856934
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q12_ar",
    "text": "سيارتي مسجلة في أبوظبي. أقف في موقف عام في دبي يخضع لمشغل المواقف المحلي. ما خدمة المواقف التي ينبغي أن أراجعها؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D14"
    ],
    "top3": [
      {
        "doc_id": "D13",
        "score": 10.366313934326172
      },
      {
        "doc_id": "D14",
        "score": 9.050739288330078
      },
      {
        "doc_id": "D06",
        "score": 4.847410202026367
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q13_ar",
    "text": "أسكن في دبي. رحلة الحافلة العامة المحلية تقع بالكامل داخل أبوظبي. ما بطاقة دفع الأجرة التي يصفها مصدر النقل الرسمي؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D15"
    ],
    "top3": [
      {
        "doc_id": "D14",
        "score": 6.641995429992676
      },
      {
        "doc_id": "D13",
        "score": 5.933420658111572
      },
      {
        "doc_id": "D16",
        "score": 5.7744011878967285
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q14_en",
    "text": "I live in Abu Dhabi. The local public bus journey is entirely within Dubai. Which fare card does the official transport source describe?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D16"
    ],
    "top3": [
      {
        "doc_id": "D15",
        "score": 13.379058837890625
      },
      {
        "doc_id": "D16",
        "score": 12.893269538879395
      },
      {
        "doc_id": "D13",
        "score": 7.741307258605957
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q14_ar",
    "text": "أسكن في أبوظبي. رحلة الحافلة العامة المحلية تقع بالكامل داخل دبي. ما بطاقة دفع الأجرة التي يصفها مصدر النقل الرسمي؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D16"
    ],
    "top3": [
      {
        "doc_id": "D14",
        "score": 6.641995429992676
      },
      {
        "doc_id": "D13",
        "score": 5.933420658111572
      },
      {
        "doc_id": "D16",
        "score": 5.7744011878967285
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q16_en",
    "text": "I live in Abu Dhabi. My residence visa was issued in Dubai. Which authority channel should I use to check visa validity?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D18"
    ],
    "top3": [
      {
        "doc_id": "D17",
        "score": 21.391151428222656
      },
      {
        "doc_id": "D18",
        "score": 20.781599044799805
      },
      {
        "doc_id": "D07",
        "score": 6.63929557800293
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q16_ar",
    "text": "أسكن في أبوظبي. صدرت تأشيرة إقامتي في دبي. ما قناة الجهة المختصة التي أستخدمها للتحقق من صلاحية التأشيرة؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D18"
    ],
    "top3": [
      {
        "doc_id": "D17",
        "score": 9.598092079162598
      },
      {
        "doc_id": "D18",
        "score": 5.0272722244262695
      },
      {
        "doc_id": "D14",
        "score": 4.017719268798828
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q17_en",
    "text": "My adviser works in DIFC. The company will be incorporated in ADGM. Which registrar should handle its company registration?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D03"
    ],
    "top3": [
      {
        "doc_id": "D04",
        "score": 14.576899528503418
      },
      {
        "doc_id": "D03",
        "score": 13.03344440460205
      },
      {
        "doc_id": "D02",
        "score": 6.421374320983887
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q18_ar",
    "text": "يعمل مستشاري في سوق أبوظبي العالمي. ستؤسس الشركة في مركز دبي المالي العالمي. ما جهة التسجيل المختصة بتسجيل الشركة؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D04"
    ],
    "top3": [
      {
        "doc_id": "D03",
        "score": 12.19009017944336
      },
      {
        "doc_id": "D04",
        "score": 12.185696601867676
      },
      {
        "doc_id": "D10",
        "score": 3.7750754356384277
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q19_en",
    "text": "I live in Dubai. My mainland business will operate in Abu Dhabi. I need the local business licensing service and the separate federal VAT registration service. Which two sources are needed?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D01",
      "D20"
    ],
    "top3": [
      {
        "doc_id": "D02",
        "score": 17.434995651245117
      },
      {
        "doc_id": "D20",
        "score": 16.956167221069336
      },
      {
        "doc_id": "D01",
        "score": 15.252362251281738
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q21_ar",
    "text": "أعمل في دبي. العقار المستأجر في أبوظبي ويخضع لنظام الإيجار المحلي العادي ومنطقة خدمة المرفق المحلي. ما المصادر التي تغطي تسجيل عقد الإيجار وتفعيل الكهرباء والمياه؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D05",
      "D07"
    ],
    "top3": [
      {
        "doc_id": "D06",
        "score": 13.82619571685791
      },
      {
        "doc_id": "D05",
        "score": 13.062150955200195
      },
      {
        "doc_id": "D08",
        "score": 8.499171257019043
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q22_en",
    "text": "I work in Abu Dhabi. The rented property is in Dubai under the ordinary local tenancy system and utility service area. Which sources cover tenancy registration and electricity and water activation?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D06",
      "D08"
    ],
    "top3": [
      {
        "doc_id": "D07",
        "score": 20.575416564941406
      },
      {
        "doc_id": "D06",
        "score": 15.9696683883667
      },
      {
        "doc_id": "D08",
        "score": 15.697710990905762
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q23_en",
    "text": "I live in Dubai. My travel takes place in Abu Dhabi, using its road toll gates and local public buses. Which sources identify the toll system and the bus fare card?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D11",
      "D15"
    ],
    "top3": [
      {
        "doc_id": "D16",
        "score": 15.518190383911133
      },
      {
        "doc_id": "D11",
        "score": 15.406734466552734
      },
      {
        "doc_id": "D15",
        "score": 13.060115814208984
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q23_ar",
    "text": "أسكن في دبي. تنقلاتي في أبوظبي وتشمل بوابات التعرفة المرورية والحافلات العامة المحلية. ما المصادر التي تحدد نظام التعرفة وبطاقة أجرة الحافلة؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D11",
      "D15"
    ],
    "top3": [
      {
        "doc_id": "D12",
        "score": 11.454442977905273
      },
      {
        "doc_id": "D11",
        "score": 9.678454399108887
      },
      {
        "doc_id": "D13",
        "score": 7.639285087585449
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q26_ar",
    "text": "أسكن في دبي وفقدت هويتي الإماراتية. ما الجهة التي توفر خدمة إصدار بطاقة هوية بديلة؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D19"
    ],
    "top3": [
      {
        "doc_id": "D06",
        "score": 5.10752010345459
      },
      {
        "doc_id": "D19",
        "score": 4.954533576965332
      },
      {
        "doc_id": "D14",
        "score": 4.789100646972656
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q34_en",
    "text": "Our adviser has an ADGM business. Our company will operate on the Abu Dhabi mainland. Which local business licensing authority is relevant to our company?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D01"
    ],
    "top3": [
      {
        "doc_id": "D02",
        "score": 17.425270080566406
      },
      {
        "doc_id": "D03",
        "score": 12.704926490783691
      },
      {
        "doc_id": "D01",
        "score": 10.964101791381836
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q34_ar",
    "text": "لدى مستشارنا مشروع في سوق أبوظبي العالمي. ستعمل شركتنا في البر الرئيسي بأبوظبي. ما جهة ترخيص الأعمال المحلية ذات الصلة بشركتنا؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D01"
    ],
    "top3": [
      {
        "doc_id": "D02",
        "score": 12.029088973999023
      },
      {
        "doc_id": "D03",
        "score": 9.03421688079834
      },
      {
        "doc_id": "D17",
        "score": 3.354600429534912
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q35_en",
    "text": "Our adviser has a Dubai mainland business. Our company will be incorporated in DIFC. Which registration authority is relevant to our company?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D04"
    ],
    "top3": [
      {
        "doc_id": "D02",
        "score": 14.310380935668945
      },
      {
        "doc_id": "D04",
        "score": 11.836216926574707
      },
      {
        "doc_id": "D03",
        "score": 9.639225006103516
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q37_en",
    "text": "I live in Abu Dhabi and want a business licence. I have not decided where the business will operate. Which local licensing authority should I choose?",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D01",
        "score": 13.677597999572754
      },
      {
        "doc_id": "D02",
        "score": 10.876335144042969
      },
      {
        "doc_id": "D20",
        "score": 9.840718269348145
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q37_ar",
    "text": "أسكن في أبوظبي وأريد رخصة أعمال. لم أحدد أين سيعمل المشروع. ما جهة الترخيص المحلية التي أختارها؟",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D01",
        "score": 4.690081596374512
      },
      {
        "doc_id": "D13",
        "score": 3.7118399143218994
      },
      {
        "doc_id": "D17",
        "score": 3.354600429534912
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q38_en",
    "text": "I want to register a company in a free zone in the UAE. Which registrar applies?",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D22",
        "score": 7.014817714691162
      },
      {
        "doc_id": "D07",
        "score": 6.146329879760742
      },
      {
        "doc_id": "D04",
        "score": 5.825592517852783
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q38_ar",
    "text": "أريد تسجيل شركة في منطقة حرة في الإمارات. ما جهة التسجيل المختصة؟",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D17",
        "score": 4.281398773193359
      },
      {
        "doc_id": "D06",
        "score": 3.889756202697754
      },
      {
        "doc_id": "D03",
        "score": 3.7301082611083984
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q39_en",
    "text": "My employer is in Dubai. I need to register a tenancy contract, but I have not given the location of the property. Which system should I use?",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D05",
        "score": 10.578383445739746
      },
      {
        "doc_id": "D06",
        "score": 8.050313949584961
      },
      {
        "doc_id": "D12",
        "score": 5.979693412780762
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q39_ar",
    "text": "جهة عملي في دبي. أحتاج إلى تسجيل عقد إيجار لكنني لم أذكر موقع العقار. ما النظام الذي أستخدمه؟",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D05",
        "score": 6.416300296783447
      },
      {
        "doc_id": "D06",
        "score": 4.90535306930542
      },
      {
        "doc_id": "D10",
        "score": 3.8974344730377197
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q40_en",
    "text": "My landlord is in Abu Dhabi. Which rental dispute body should hear my case? I have not specified the rental property or its legal regime.",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D09",
        "score": 14.698829650878906
      },
      {
        "doc_id": "D10",
        "score": 12.739309310913086
      },
      {
        "doc_id": "D07",
        "score": 7.375019550323486
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q40_ar",
    "text": "المؤجر في أبوظبي. ما جهة فض المنازعات الإيجارية المختصة بقضيتي؟ لم أحدد موقع العقار المؤجر أو نظامه القانوني.",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D05",
        "score": 8.972922325134277
      },
      {
        "doc_id": "D10",
        "score": 8.874037742614746
      },
      {
        "doc_id": "D09",
        "score": 7.4356584548950195
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q41_en",
    "text": "My car is registered in Dubai and I crossed a road toll gate. I have not specified where the gate is. Which toll system applies?",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D12",
        "score": 17.487770080566406
      },
      {
        "doc_id": "D11",
        "score": 13.632810592651367
      },
      {
        "doc_id": "D13",
        "score": 7.989781379699707
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q41_ar",
    "text": "سيارتي مسجلة في دبي وعبرت بوابة تعرفة مرورية. لم أحدد موقع البوابة. ما نظام التعرفة المنطبق؟",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D12",
        "score": 5.8324713706970215
      },
      {
        "doc_id": "D11",
        "score": 3.8032302856445312
      },
      {
        "doc_id": "D18",
        "score": 3.269437313079834
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q42_en",
    "text": "I live in Abu Dhabi and want a card for a local public bus trip. I have not specified the city of the trip. Which card do I need?",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D15",
        "score": 10.894277572631836
      },
      {
        "doc_id": "D19",
        "score": 10.700386047363281
      },
      {
        "doc_id": "D09",
        "score": 7.886562347412109
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q42_ar",
    "text": "أسكن في أبوظبي وأريد بطاقة لرحلة حافلة عامة محلية. لم أحدد مدينة الرحلة. ما البطاقة التي أحتاجها؟",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D13",
        "score": 3.7118399143218994
      },
      {
        "doc_id": "D15",
        "score": 3.576996088027954
      },
      {
        "doc_id": "D16",
        "score": 3.36344051361084
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q43_en",
    "text": "I live in Abu Dhabi and need to check my residence visa validity. I do not know which emirate issued it. Which authority should I use?",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D17",
        "score": 15.596664428710938
      },
      {
        "doc_id": "D18",
        "score": 14.035810470581055
      },
      {
        "doc_id": "D11",
        "score": 7.119552135467529
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q43_ar",
    "text": "أسكن في أبوظبي وأحتاج إلى التحقق من صلاحية تأشيرة إقامتي. لا أعرف الإمارة التي أصدرتها. ما الجهة التي أستخدمها؟",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D13",
        "score": 5.933420658111572
      },
      {
        "doc_id": "D14",
        "score": 5.03302001953125
      },
      {
        "doc_id": "D17",
        "score": 3.7984442710876465
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q44_en",
    "text": "Our employer is in Dubai. We need an overseas work permit, but have not said whether the employer is under MOHRE or a separate free-zone process. Which route applies?",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D21",
        "score": 23.031137466430664
      },
      {
        "doc_id": "D10",
        "score": 8.714404106140137
      },
      {
        "doc_id": "D09",
        "score": 7.61965799331665
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q44_ar",
    "text": "جهة عملنا في دبي. نحتاج إلى تصريح عمل لاستقدام عامل من الخارج لكننا لم نحدد هل تخضع جهة العمل للوزارة أم لإجراءات منطقة حرة مستقلة. ما المسار المنطبق؟",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D21",
        "score": 14.206901550292969
      },
      {
        "doc_id": "D17",
        "score": 8.045589447021484
      },
      {
        "doc_id": "D10",
        "score": 4.6118268966674805
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q45_en",
    "text": "What was the exact Abu Dhabi Darb toll tariff on 1 January 2021? Cite the rule effective on that date.",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D11",
        "score": 11.499940872192383
      },
      {
        "doc_id": "D15",
        "score": 8.868208885192871
      },
      {
        "doc_id": "D16",
        "score": 6.164008140563965
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q45_ar",
    "text": "ما التعرفة الدقيقة لنظام درب في أبوظبي يوم 1 يناير 2021؟ استشهد بالقاعدة النافذة في ذلك التاريخ.",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D11",
        "score": 6.4075026512146
      },
      {
        "doc_id": "D12",
        "score": 3.6428864002227783
      },
      {
        "doc_id": "D07",
        "score": 3.5480191707611084
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q46_en",
    "text": "What exact Dubai tenancy registration requirement was in force on 1 January 2018? Cite its historical version.",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D06",
        "score": 7.441187858581543
      },
      {
        "doc_id": "D05",
        "score": 4.06014347076416
      },
      {
        "doc_id": "D14",
        "score": 3.7664499282836914
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q46_ar",
    "text": "ما المتطلب الدقيق لتسجيل الإيجار في دبي الذي كان نافذاً يوم 1 يناير 2018؟ استشهد بنسخته التاريخية.",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D06",
        "score": 4.90535306930542
      },
      {
        "doc_id": "D11",
        "score": 2.844677686691284
      },
      {
        "doc_id": "D05",
        "score": 2.468155860900879
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q47_en",
    "text": "What is the exact total fee today for licensing my unnamed mainland business activity in Abu Dhabi?",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D01",
        "score": 12.487898826599121
      },
      {
        "doc_id": "D02",
        "score": 11.553764343261719
      },
      {
        "doc_id": "D13",
        "score": 5.496458053588867
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q47_ar",
    "text": "ما إجمالي الرسوم الدقيق اليوم لترخيص نشاط مشروعي غير المحدد في البر الرئيسي بأبوظبي؟",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D02",
        "score": 5.753403663635254
      },
      {
        "doc_id": "D16",
        "score": 0.3975147008895874
      },
      {
        "doc_id": "D06",
        "score": 0.38435468077659607
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q48_en",
    "text": "What is the exact total charge today for my residence visa application in Dubai, including all category-specific fees?",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D18",
        "score": 7.756888389587402
      },
      {
        "doc_id": "D14",
        "score": 7.262236595153809
      },
      {
        "doc_id": "D17",
        "score": 6.080827713012695
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q48_ar",
    "text": "ما التكلفة الإجمالية الدقيقة اليوم لطلب تأشيرة إقامتي في دبي، بما في ذلك الرسوم الخاصة بكل فئة؟",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D16",
        "score": 5.251404762268066
      },
      {
        "doc_id": "D07",
        "score": 4.895030975341797
      },
      {
        "doc_id": "D06",
        "score": 4.462307453155518
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q49_en",
    "text": "My rented home is in Abu Dhabi. Based only on these service summaries, decide whether my landlord will win my individual rental dispute.",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D09",
        "score": 9.95126724243164
      },
      {
        "doc_id": "D10",
        "score": 6.855064868927002
      },
      {
        "doc_id": "D15",
        "score": 6.252345085144043
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q49_ar",
    "text": "منزلي المستأجر في أبوظبي. قرر بالاستناد إلى ملخصات الخدمات هذه وحدها ما إذا كان المؤجر سيفوز في منازعتي الإيجارية الفردية.",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D05",
        "score": 8.102398872375488
      },
      {
        "doc_id": "D22",
        "score": 4.712403774261475
      },
      {
        "doc_id": "D10",
        "score": 4.617033958435059
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q50_en",
    "text": "Which public bus fare card should I use for a local trip entirely within Sharjah?",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D16",
        "score": 6.534572601318359
      },
      {
        "doc_id": "D15",
        "score": 5.807217121124268
      },
      {
        "doc_id": "D19",
        "score": 4.107039451599121
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q50_ar",
    "text": "ما بطاقة أجرة الحافلة العامة التي أستخدمها لرحلة محلية تقع بالكامل داخل الشارقة؟",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D13",
        "score": 4.4431610107421875
      },
      {
        "doc_id": "D04",
        "score": 3.0437657833099365
      },
      {
        "doc_id": "D16",
        "score": 2.965925693511963
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q01_en",
    "text": "I live in Dubai. My mainland business will operate in Abu Dhabi. Which local business licensing service should I consult?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D01"
    ],
    "top3": [
      {
        "doc_id": "D02",
        "score": 0.8918628692626953
      },
      {
        "doc_id": "D01",
        "score": 0.8692874908447266
      },
      {
        "doc_id": "D06",
        "score": 0.8423805236816406
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q01_ar",
    "text": "أسكن في دبي. سيعمل مشروعي في البر الرئيسي في أبوظبي. ما خدمة ترخيص الأعمال المحلية التي ينبغي أن أراجعها؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D01"
    ],
    "top3": [
      {
        "doc_id": "D02",
        "score": 0.8770079612731934
      },
      {
        "doc_id": "D05",
        "score": 0.8530163168907166
      },
      {
        "doc_id": "D07",
        "score": 0.8470838069915771
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q03_en",
    "text": "I work in Dubai. The rented property is in Abu Dhabi and is covered by the ordinary local tenancy registration system. Which tenancy registration service applies?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D05"
    ],
    "top3": [
      {
        "doc_id": "D06",
        "score": 0.8762044906616211
      },
      {
        "doc_id": "D05",
        "score": 0.8702288866043091
      },
      {
        "doc_id": "D10",
        "score": 0.8634790778160095
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q03_ar",
    "text": "أعمل في دبي. العقار المستأجر في أبوظبي ويخضع لنظام تسجيل الإيجار المحلي العادي. ما خدمة تسجيل عقد الإيجار المنطبقة؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D05"
    ],
    "top3": [
      {
        "doc_id": "D06",
        "score": 0.8874492645263672
      },
      {
        "doc_id": "D05",
        "score": 0.8873061537742615
      },
      {
        "doc_id": "D10",
        "score": 0.8487303256988525
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q04_ar",
    "text": "أعمل في أبوظبي. العقار المستأجر في دبي ويخضع لنظام تسجيل الإيجار المحلي العادي. ما خدمة تسجيل عقد الإيجار المنطبقة؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D06"
    ],
    "top3": [
      {
        "doc_id": "D05",
        "score": 0.8877918124198914
      },
      {
        "doc_id": "D06",
        "score": 0.8863904476165771
      },
      {
        "doc_id": "D09",
        "score": 0.8490598201751709
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q06_en",
    "text": "My employer is in Abu Dhabi. I need electricity and water for a home in Dubai within the local utility service area. Which utility provider should I consult?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D08"
    ],
    "top3": [
      {
        "doc_id": "D07",
        "score": 0.8724401593208313
      },
      {
        "doc_id": "D08",
        "score": 0.8662809133529663
      },
      {
        "doc_id": "D10",
        "score": 0.8309172987937927
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q06_ar",
    "text": "جهة عملي في أبوظبي. أحتاج إلى الكهرباء والمياه لمنزل في دبي ضمن منطقة خدمة المرفق المحلي. ما مزود الخدمة الذي ينبغي أن أراجعه؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D08"
    ],
    "top3": [
      {
        "doc_id": "D07",
        "score": 0.8746322989463806
      },
      {
        "doc_id": "D08",
        "score": 0.8668316006660461
      },
      {
        "doc_id": "D10",
        "score": 0.8424740433692932
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q08_en",
    "text": "My landlord lives in Abu Dhabi. The rental property is in Dubai under its ordinary local rental law, outside a separate free-zone regime. Which rental dispute body is described by the applicable source?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D10"
    ],
    "top3": [
      {
        "doc_id": "D09",
        "score": 0.875546395778656
      },
      {
        "doc_id": "D10",
        "score": 0.8732820749282837
      },
      {
        "doc_id": "D05",
        "score": 0.8250501155853271
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q08_ar",
    "text": "يسكن المؤجر في أبوظبي. العقار المؤجر في دبي ويخضع لقانون الإيجار المحلي العادي، خارج أي نظام مستقل لمنطقة حرة. ما جهة فض المنازعات الإيجارية التي يصفها المصدر المنطبق؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D10"
    ],
    "top3": [
      {
        "doc_id": "D09",
        "score": 0.8808995485305786
      },
      {
        "doc_id": "D10",
        "score": 0.8714762926101685
      },
      {
        "doc_id": "D05",
        "score": 0.8561367392539978
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q10_en",
    "text": "My vehicle is registered in Abu Dhabi. The road toll gate I cross is in Dubai. Which road toll system should I look up?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D12"
    ],
    "top3": [
      {
        "doc_id": "D11",
        "score": 0.8793553113937378
      },
      {
        "doc_id": "D12",
        "score": 0.8718343377113342
      },
      {
        "doc_id": "D16",
        "score": 0.8443477153778076
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q10_ar",
    "text": "مركبتي مسجلة في أبوظبي. بوابة التعرفة المرورية التي أعبرها في دبي. ما نظام التعرفة المرورية الذي ينبغي أن أبحث عنه؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D12"
    ],
    "top3": [
      {
        "doc_id": "D11",
        "score": 0.8718836307525635
      },
      {
        "doc_id": "D12",
        "score": 0.8546979427337646
      },
      {
        "doc_id": "D05",
        "score": 0.8545770645141602
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q11_en",
    "text": "My car is registered in Dubai. I am parking in a public parking area in Abu Dhabi covered by the local parking operator. Which parking service should I consult?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D13"
    ],
    "top3": [
      {
        "doc_id": "D14",
        "score": 0.8680697679519653
      },
      {
        "doc_id": "D13",
        "score": 0.8458952307701111
      },
      {
        "doc_id": "D10",
        "score": 0.8349067568778992
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q12_ar",
    "text": "سيارتي مسجلة في أبوظبي. أقف في موقف عام في دبي يخضع لمشغل المواقف المحلي. ما خدمة المواقف التي ينبغي أن أراجعها؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D14"
    ],
    "top3": [
      {
        "doc_id": "D13",
        "score": 0.8782702684402466
      },
      {
        "doc_id": "D10",
        "score": 0.8421639204025269
      },
      {
        "doc_id": "D14",
        "score": 0.841414213180542
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q13_en",
    "text": "I live in Dubai. The local public bus journey is entirely within Abu Dhabi. Which fare card does the official transport source describe?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D15"
    ],
    "top3": [
      {
        "doc_id": "D16",
        "score": 0.8594693541526794
      },
      {
        "doc_id": "D15",
        "score": 0.857035219669342
      },
      {
        "doc_id": "D11",
        "score": 0.8346207737922668
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q14_ar",
    "text": "أسكن في أبوظبي. رحلة الحافلة العامة المحلية تقع بالكامل داخل دبي. ما بطاقة دفع الأجرة التي يصفها مصدر النقل الرسمي؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D16"
    ],
    "top3": [
      {
        "doc_id": "D15",
        "score": 0.8737565875053406
      },
      {
        "doc_id": "D16",
        "score": 0.8627564907073975
      },
      {
        "doc_id": "D11",
        "score": 0.8470494747161865
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q16_en",
    "text": "I live in Abu Dhabi. My residence visa was issued in Dubai. Which authority channel should I use to check visa validity?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D18"
    ],
    "top3": [
      {
        "doc_id": "D17",
        "score": 0.8987727165222168
      },
      {
        "doc_id": "D18",
        "score": 0.8897119760513306
      },
      {
        "doc_id": "D19",
        "score": 0.8485629558563232
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q16_ar",
    "text": "أسكن في أبوظبي. صدرت تأشيرة إقامتي في دبي. ما قناة الجهة المختصة التي أستخدمها للتحقق من صلاحية التأشيرة؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D18"
    ],
    "top3": [
      {
        "doc_id": "D17",
        "score": 0.8971742987632751
      },
      {
        "doc_id": "D18",
        "score": 0.8837496042251587
      },
      {
        "doc_id": "D05",
        "score": 0.8473625183105469
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q18_ar",
    "text": "يعمل مستشاري في سوق أبوظبي العالمي. ستؤسس الشركة في مركز دبي المالي العالمي. ما جهة التسجيل المختصة بتسجيل الشركة؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D04"
    ],
    "top3": [
      {
        "doc_id": "D03",
        "score": 0.8783315420150757
      },
      {
        "doc_id": "D04",
        "score": 0.8662325143814087
      },
      {
        "doc_id": "D02",
        "score": 0.8277144432067871
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q19_ar",
    "text": "أسكن في دبي. سيعمل مشروعي في البر الرئيسي في أبوظبي. أحتاج إلى خدمة ترخيص الأعمال المحلية وخدمة التسجيل الاتحادية المنفصلة لضريبة القيمة المضافة. ما المصدران المطلوبان؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D01",
      "D20"
    ],
    "top3": [
      {
        "doc_id": "D07",
        "score": 0.8609234094619751
      },
      {
        "doc_id": "D20",
        "score": 0.8605941534042358
      },
      {
        "doc_id": "D05",
        "score": 0.8584929704666138
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q20_ar",
    "text": "أسكن في أبوظبي. سيعمل مشروعي في البر الرئيسي في دبي. أحتاج إلى خدمة ترخيص الأعمال المحلية وخدمة التسجيل الاتحادية المنفصلة لضريبة القيمة المضافة. ما المصدران المطلوبان؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D02",
      "D20"
    ],
    "top3": [
      {
        "doc_id": "D07",
        "score": 0.8618789911270142
      },
      {
        "doc_id": "D20",
        "score": 0.8608596920967102
      },
      {
        "doc_id": "D05",
        "score": 0.8586963415145874
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q21_en",
    "text": "I work in Dubai. The rented property is in Abu Dhabi under the ordinary local tenancy system and utility service area. Which sources cover tenancy registration and electricity and water activation?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D05",
      "D07"
    ],
    "top3": [
      {
        "doc_id": "D08",
        "score": 0.8699822425842285
      },
      {
        "doc_id": "D07",
        "score": 0.8575934767723083
      },
      {
        "doc_id": "D05",
        "score": 0.853058397769928
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q22_ar",
    "text": "أعمل في أبوظبي. العقار المستأجر في دبي ويخضع لنظام الإيجار المحلي العادي ومنطقة خدمة المرفق المحلي. ما المصادر التي تغطي تسجيل عقد الإيجار وتفعيل الكهرباء والمياه؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D06",
      "D08"
    ],
    "top3": [
      {
        "doc_id": "D05",
        "score": 0.8852662444114685
      },
      {
        "doc_id": "D06",
        "score": 0.8763850927352905
      },
      {
        "doc_id": "D08",
        "score": 0.8758037090301514
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q24_ar",
    "text": "أسكن في أبوظبي. تنقلاتي في دبي وتشمل بوابات التعرفة المرورية والحافلات العامة المحلية. ما المصادر التي تحدد نظام التعرفة وبطاقة أجرة الحافلة؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D12",
      "D16"
    ],
    "top3": [
      {
        "doc_id": "D15",
        "score": 0.8714137673377991
      },
      {
        "doc_id": "D05",
        "score": 0.8663307428359985
      },
      {
        "doc_id": "D11",
        "score": 0.8658009171485901
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q34_ar",
    "text": "لدى مستشارنا مشروع في سوق أبوظبي العالمي. ستعمل شركتنا في البر الرئيسي بأبوظبي. ما جهة ترخيص الأعمال المحلية ذات الصلة بشركتنا؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D01"
    ],
    "top3": [
      {
        "doc_id": "D02",
        "score": 0.8400920629501343
      },
      {
        "doc_id": "D03",
        "score": 0.8396424055099487
      },
      {
        "doc_id": "D07",
        "score": 0.8265774846076965
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q37_en",
    "text": "I live in Abu Dhabi and want a business licence. I have not decided where the business will operate. Which local licensing authority should I choose?",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D01",
        "score": 0.8652054667472839
      },
      {
        "doc_id": "D02",
        "score": 0.8546886444091797
      },
      {
        "doc_id": "D07",
        "score": 0.838599443435669
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q37_ar",
    "text": "أسكن في أبوظبي وأريد رخصة أعمال. لم أحدد أين سيعمل المشروع. ما جهة الترخيص المحلية التي أختارها؟",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D05",
        "score": 0.8550856709480286
      },
      {
        "doc_id": "D01",
        "score": 0.8478743433952332
      },
      {
        "doc_id": "D03",
        "score": 0.8425948619842529
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q38_en",
    "text": "I want to register a company in a free zone in the UAE. Which registrar applies?",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D03",
        "score": 0.8653273582458496
      },
      {
        "doc_id": "D05",
        "score": 0.8549792170524597
      },
      {
        "doc_id": "D04",
        "score": 0.8547478914260864
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q38_ar",
    "text": "أريد تسجيل شركة في منطقة حرة في الإمارات. ما جهة التسجيل المختصة؟",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D03",
        "score": 0.8629441261291504
      },
      {
        "doc_id": "D20",
        "score": 0.8457742929458618
      },
      {
        "doc_id": "D05",
        "score": 0.8400557041168213
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q39_en",
    "text": "My employer is in Dubai. I need to register a tenancy contract, but I have not given the location of the property. Which system should I use?",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D06",
        "score": 0.8734859228134155
      },
      {
        "doc_id": "D05",
        "score": 0.8641445636749268
      },
      {
        "doc_id": "D10",
        "score": 0.8520663380622864
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q39_ar",
    "text": "جهة عملي في دبي. أحتاج إلى تسجيل عقد إيجار لكنني لم أذكر موقع العقار. ما النظام الذي أستخدمه؟",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D06",
        "score": 0.884440541267395
      },
      {
        "doc_id": "D05",
        "score": 0.8777134418487549
      },
      {
        "doc_id": "D08",
        "score": 0.8536702990531921
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q40_en",
    "text": "My landlord is in Abu Dhabi. Which rental dispute body should hear my case? I have not specified the rental property or its legal regime.",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D09",
        "score": 0.8879783153533936
      },
      {
        "doc_id": "D10",
        "score": 0.8708556890487671
      },
      {
        "doc_id": "D05",
        "score": 0.8412953615188599
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q40_ar",
    "text": "المؤجر في أبوظبي. ما جهة فض المنازعات الإيجارية المختصة بقضيتي؟ لم أحدد موقع العقار المؤجر أو نظامه القانوني.",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D09",
        "score": 0.8890353441238403
      },
      {
        "doc_id": "D10",
        "score": 0.8695157766342163
      },
      {
        "doc_id": "D05",
        "score": 0.8525850772857666
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q41_en",
    "text": "My car is registered in Dubai and I crossed a road toll gate. I have not specified where the gate is. Which toll system applies?",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D12",
        "score": 0.8659864664077759
      },
      {
        "doc_id": "D11",
        "score": 0.8584170937538147
      },
      {
        "doc_id": "D16",
        "score": 0.8466538190841675
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q41_ar",
    "text": "سيارتي مسجلة في دبي وعبرت بوابة تعرفة مرورية. لم أحدد موقع البوابة. ما نظام التعرفة المنطبق؟",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D12",
        "score": 0.8552677631378174
      },
      {
        "doc_id": "D11",
        "score": 0.8455853462219238
      },
      {
        "doc_id": "D05",
        "score": 0.8340028524398804
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q42_en",
    "text": "I live in Abu Dhabi and want a card for a local public bus trip. I have not specified the city of the trip. Which card do I need?",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D15",
        "score": 0.8697517514228821
      },
      {
        "doc_id": "D16",
        "score": 0.8594050407409668
      },
      {
        "doc_id": "D19",
        "score": 0.8496990203857422
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q42_ar",
    "text": "أسكن في أبوظبي وأريد بطاقة لرحلة حافلة عامة محلية. لم أحدد مدينة الرحلة. ما البطاقة التي أحتاجها؟",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D15",
        "score": 0.8712832927703857
      },
      {
        "doc_id": "D16",
        "score": 0.8537285923957825
      },
      {
        "doc_id": "D19",
        "score": 0.8454161882400513
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q43_en",
    "text": "I live in Abu Dhabi and need to check my residence visa validity. I do not know which emirate issued it. Which authority should I use?",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D17",
        "score": 0.8797410726547241
      },
      {
        "doc_id": "D18",
        "score": 0.8731463551521301
      },
      {
        "doc_id": "D19",
        "score": 0.8633602857589722
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q43_ar",
    "text": "أسكن في أبوظبي وأحتاج إلى التحقق من صلاحية تأشيرة إقامتي. لا أعرف الإمارة التي أصدرتها. ما الجهة التي أستخدمها؟",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D17",
        "score": 0.8794702887535095
      },
      {
        "doc_id": "D18",
        "score": 0.8584036827087402
      },
      {
        "doc_id": "D05",
        "score": 0.857251763343811
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q44_en",
    "text": "Our employer is in Dubai. We need an overseas work permit, but have not said whether the employer is under MOHRE or a separate free-zone process. Which route applies?",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D21",
        "score": 0.8920921087265015
      },
      {
        "doc_id": "D10",
        "score": 0.8215650320053101
      },
      {
        "doc_id": "D18",
        "score": 0.8198877573013306
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q44_ar",
    "text": "جهة عملنا في دبي. نحتاج إلى تصريح عمل لاستقدام عامل من الخارج لكننا لم نحدد هل تخضع جهة العمل للوزارة أم لإجراءات منطقة حرة مستقلة. ما المسار المنطبق؟",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D21",
        "score": 0.8756859302520752
      },
      {
        "doc_id": "D10",
        "score": 0.8446473479270935
      },
      {
        "doc_id": "D09",
        "score": 0.8331946134567261
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q45_en",
    "text": "What was the exact Abu Dhabi Darb toll tariff on 1 January 2021? Cite the rule effective on that date.",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D11",
        "score": 0.8476197719573975
      },
      {
        "doc_id": "D09",
        "score": 0.8212677240371704
      },
      {
        "doc_id": "D05",
        "score": 0.8082109689712524
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q45_ar",
    "text": "ما التعرفة الدقيقة لنظام درب في أبوظبي يوم 1 يناير 2021؟ استشهد بالقاعدة النافذة في ذلك التاريخ.",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D11",
        "score": 0.8475713133811951
      },
      {
        "doc_id": "D09",
        "score": 0.841131329536438
      },
      {
        "doc_id": "D05",
        "score": 0.8145174980163574
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q46_en",
    "text": "What exact Dubai tenancy registration requirement was in force on 1 January 2018? Cite its historical version.",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D06",
        "score": 0.8456963300704956
      },
      {
        "doc_id": "D05",
        "score": 0.8407090902328491
      },
      {
        "doc_id": "D09",
        "score": 0.8348902463912964
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q46_ar",
    "text": "ما المتطلب الدقيق لتسجيل الإيجار في دبي الذي كان نافذاً يوم 1 يناير 2018؟ استشهد بنسخته التاريخية.",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D06",
        "score": 0.8419703245162964
      },
      {
        "doc_id": "D09",
        "score": 0.8414213061332703
      },
      {
        "doc_id": "D05",
        "score": 0.8365308046340942
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q47_en",
    "text": "What is the exact total fee today for licensing my unnamed mainland business activity in Abu Dhabi?",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D01",
        "score": 0.8752116560935974
      },
      {
        "doc_id": "D02",
        "score": 0.8673944473266602
      },
      {
        "doc_id": "D09",
        "score": 0.8330388069152832
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q47_ar",
    "text": "ما إجمالي الرسوم الدقيق اليوم لترخيص نشاط مشروعي غير المحدد في البر الرئيسي بأبوظبي؟",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D09",
        "score": 0.8074566125869751
      },
      {
        "doc_id": "D05",
        "score": 0.8036472201347351
      },
      {
        "doc_id": "D11",
        "score": 0.7967891693115234
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q48_en",
    "text": "What is the exact total charge today for my residence visa application in Dubai, including all category-specific fees?",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D18",
        "score": 0.835209846496582
      },
      {
        "doc_id": "D12",
        "score": 0.8284212350845337
      },
      {
        "doc_id": "D06",
        "score": 0.8275375962257385
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q48_ar",
    "text": "ما التكلفة الإجمالية الدقيقة اليوم لطلب تأشيرة إقامتي في دبي، بما في ذلك الرسوم الخاصة بكل فئة؟",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D18",
        "score": 0.8267147541046143
      },
      {
        "doc_id": "D12",
        "score": 0.8212994337081909
      },
      {
        "doc_id": "D16",
        "score": 0.8181920051574707
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q49_en",
    "text": "My rented home is in Abu Dhabi. Based only on these service summaries, decide whether my landlord will win my individual rental dispute.",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D09",
        "score": 0.8662892580032349
      },
      {
        "doc_id": "D10",
        "score": 0.8624152541160583
      },
      {
        "doc_id": "D05",
        "score": 0.8284445405006409
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q49_ar",
    "text": "منزلي المستأجر في أبوظبي. قرر بالاستناد إلى ملخصات الخدمات هذه وحدها ما إذا كان المؤجر سيفوز في منازعتي الإيجارية الفردية.",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D09",
        "score": 0.8562641143798828
      },
      {
        "doc_id": "D05",
        "score": 0.8492639064788818
      },
      {
        "doc_id": "D10",
        "score": 0.8429611921310425
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q50_en",
    "text": "Which public bus fare card should I use for a local trip entirely within Sharjah?",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D15",
        "score": 0.8445227146148682
      },
      {
        "doc_id": "D16",
        "score": 0.8416894674301147
      },
      {
        "doc_id": "D19",
        "score": 0.802544116973877
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q50_ar",
    "text": "ما بطاقة أجرة الحافلة العامة التي أستخدمها لرحلة محلية تقع بالكامل داخل الشارقة؟",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D15",
        "score": 0.8426924347877502
      },
      {
        "doc_id": "D16",
        "score": 0.8353431224822998
      },
      {
        "doc_id": "D12",
        "score": 0.8057727813720703
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q01_en",
    "text": "I live in Dubai. My mainland business will operate in Abu Dhabi. Which local business licensing service should I consult?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D01"
    ],
    "top3": [
      {
        "doc_id": "D02",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D01",
        "score": 0.03225806451612903
      },
      {
        "doc_id": "D06",
        "score": 0.03125763125763126
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q01_ar",
    "text": "أسكن في دبي. سيعمل مشروعي في البر الرئيسي في أبوظبي. ما خدمة ترخيص الأعمال المحلية التي ينبغي أن أراجعها؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D01"
    ],
    "top3": [
      {
        "doc_id": "D02",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D06",
        "score": 0.030798389007344232
      },
      {
        "doc_id": "D03",
        "score": 0.030536130536130537
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q03_ar",
    "text": "أعمل في دبي. العقار المستأجر في أبوظبي ويخضع لنظام تسجيل الإيجار المحلي العادي. ما خدمة تسجيل عقد الإيجار المنطبقة؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D05"
    ],
    "top3": [
      {
        "doc_id": "D06",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D05",
        "score": 0.03225806451612903
      },
      {
        "doc_id": "D01",
        "score": 0.03057889822595705
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q04_en",
    "text": "I work in Abu Dhabi. The rented property is in Dubai and is covered by the ordinary local tenancy registration system. Which tenancy registration service applies?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D06"
    ],
    "top3": [
      {
        "doc_id": "D05",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D06",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D09",
        "score": 0.03055037313432836
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q04_ar",
    "text": "أعمل في أبوظبي. العقار المستأجر في دبي ويخضع لنظام تسجيل الإيجار المحلي العادي. ما خدمة تسجيل عقد الإيجار المنطبقة؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D06"
    ],
    "top3": [
      {
        "doc_id": "D05",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D06",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D09",
        "score": 0.030798389007344232
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q06_en",
    "text": "My employer is in Abu Dhabi. I need electricity and water for a home in Dubai within the local utility service area. Which utility provider should I consult?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D08"
    ],
    "top3": [
      {
        "doc_id": "D07",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D08",
        "score": 0.03225806451612903
      },
      {
        "doc_id": "D10",
        "score": 0.031024531024531024
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q06_ar",
    "text": "جهة عملي في أبوظبي. أحتاج إلى الكهرباء والمياه لمنزل في دبي ضمن منطقة خدمة المرفق المحلي. ما مزود الخدمة الذي ينبغي أن أراجعه؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D08"
    ],
    "top3": [
      {
        "doc_id": "D07",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D08",
        "score": 0.03225806451612903
      },
      {
        "doc_id": "D10",
        "score": 0.03036576949620428
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q07_ar",
    "text": "يسكن المؤجر في دبي. العقار المؤجر في أبوظبي ويخضع لقانون الإيجار المحلي العادي، خارج أي نظام مستقل لمنطقة حرة. ما جهة فض المنازعات الإيجارية التي يصفها المصدر المنطبق؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D09"
    ],
    "top3": [
      {
        "doc_id": "D10",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D09",
        "score": 0.032266458495966696
      },
      {
        "doc_id": "D05",
        "score": 0.03200204813108039
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q08_en",
    "text": "My landlord lives in Abu Dhabi. The rental property is in Dubai under its ordinary local rental law, outside a separate free-zone regime. Which rental dispute body is described by the applicable source?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D10"
    ],
    "top3": [
      {
        "doc_id": "D09",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D10",
        "score": 0.03225806451612903
      },
      {
        "doc_id": "D05",
        "score": 0.030798389007344232
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q10_en",
    "text": "My vehicle is registered in Abu Dhabi. The road toll gate I cross is in Dubai. Which road toll system should I look up?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D12"
    ],
    "top3": [
      {
        "doc_id": "D11",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D12",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D13",
        "score": 0.030798389007344232
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q10_ar",
    "text": "مركبتي مسجلة في أبوظبي. بوابة التعرفة المرورية التي أعبرها في دبي. ما نظام التعرفة المرورية الذي ينبغي أن أبحث عنه؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D12"
    ],
    "top3": [
      {
        "doc_id": "D11",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D12",
        "score": 0.03225806451612903
      },
      {
        "doc_id": "D05",
        "score": 0.030798389007344232
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q12_en",
    "text": "My car is registered in Abu Dhabi. I am parking in a public parking area in Dubai covered by the local parking operator. Which parking service should I consult?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D14"
    ],
    "top3": [
      {
        "doc_id": "D13",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D14",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D15",
        "score": 0.03149801587301587
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q12_ar",
    "text": "سيارتي مسجلة في أبوظبي. أقف في موقف عام في دبي يخضع لمشغل المواقف المحلي. ما خدمة المواقف التي ينبغي أن أراجعها؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D14"
    ],
    "top3": [
      {
        "doc_id": "D13",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D14",
        "score": 0.03200204813108039
      },
      {
        "doc_id": "D10",
        "score": 0.030834914611005692
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q13_ar",
    "text": "أسكن في دبي. رحلة الحافلة العامة المحلية تقع بالكامل داخل أبوظبي. ما بطاقة دفع الأجرة التي يصفها مصدر النقل الرسمي؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D15"
    ],
    "top3": [
      {
        "doc_id": "D16",
        "score": 0.03200204813108039
      },
      {
        "doc_id": "D15",
        "score": 0.03177805800756621
      },
      {
        "doc_id": "D18",
        "score": 0.030303030303030304
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q14_en",
    "text": "I live in Abu Dhabi. The local public bus journey is entirely within Dubai. Which fare card does the official transport source describe?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D16"
    ],
    "top3": [
      {
        "doc_id": "D15",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D16",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D11",
        "score": 0.03125763125763126
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q16_en",
    "text": "I live in Abu Dhabi. My residence visa was issued in Dubai. Which authority channel should I use to check visa validity?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D18"
    ],
    "top3": [
      {
        "doc_id": "D17",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D18",
        "score": 0.03225806451612903
      },
      {
        "doc_id": "D19",
        "score": 0.03057889822595705
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q16_ar",
    "text": "أسكن في أبوظبي. صدرت تأشيرة إقامتي في دبي. ما قناة الجهة المختصة التي أستخدمها للتحقق من صلاحية التأشيرة؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D18"
    ],
    "top3": [
      {
        "doc_id": "D17",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D18",
        "score": 0.03225806451612903
      },
      {
        "doc_id": "D19",
        "score": 0.030309988518943745
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q18_ar",
    "text": "يعمل مستشاري في سوق أبوظبي العالمي. ستؤسس الشركة في مركز دبي المالي العالمي. ما جهة التسجيل المختصة بتسجيل الشركة؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D04"
    ],
    "top3": [
      {
        "doc_id": "D03",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D04",
        "score": 0.03225806451612903
      },
      {
        "doc_id": "D02",
        "score": 0.030798389007344232
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q19_en",
    "text": "I live in Dubai. My mainland business will operate in Abu Dhabi. I need the local business licensing service and the separate federal VAT registration service. Which two sources are needed?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D01",
      "D20"
    ],
    "top3": [
      {
        "doc_id": "D02",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D20",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D01",
        "score": 0.031746031746031744
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q22_en",
    "text": "I work in Abu Dhabi. The rented property is in Dubai under the ordinary local tenancy system and utility service area. Which sources cover tenancy registration and electricity and water activation?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D06",
      "D08"
    ],
    "top3": [
      {
        "doc_id": "D07",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D08",
        "score": 0.032266458495966696
      },
      {
        "doc_id": "D06",
        "score": 0.03200204813108039
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q22_ar",
    "text": "أعمل في أبوظبي. العقار المستأجر في دبي ويخضع لنظام الإيجار المحلي العادي ومنطقة خدمة المرفق المحلي. ما المصادر التي تغطي تسجيل عقد الإيجار وتفعيل الكهرباء والمياه؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D06",
      "D08"
    ],
    "top3": [
      {
        "doc_id": "D05",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D06",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D08",
        "score": 0.031746031746031744
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q23_en",
    "text": "I live in Dubai. My travel takes place in Abu Dhabi, using its road toll gates and local public buses. Which sources identify the toll system and the bus fare card?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D11",
      "D15"
    ],
    "top3": [
      {
        "doc_id": "D16",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D15",
        "score": 0.032266458495966696
      },
      {
        "doc_id": "D11",
        "score": 0.03200204813108039
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q24_ar",
    "text": "أسكن في أبوظبي. تنقلاتي في دبي وتشمل بوابات التعرفة المرورية والحافلات العامة المحلية. ما المصادر التي تحدد نظام التعرفة وبطاقة أجرة الحافلة؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D12",
      "D16"
    ],
    "top3": [
      {
        "doc_id": "D11",
        "score": 0.03200204813108039
      },
      {
        "doc_id": "D12",
        "score": 0.031544957774465976
      },
      {
        "doc_id": "D05",
        "score": 0.030621785881252923
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q34_ar",
    "text": "لدى مستشارنا مشروع في سوق أبوظبي العالمي. ستعمل شركتنا في البر الرئيسي بأبوظبي. ما جهة ترخيص الأعمال المحلية ذات الصلة بشركتنا؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D01"
    ],
    "top3": [
      {
        "doc_id": "D02",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D03",
        "score": 0.03225806451612903
      },
      {
        "doc_id": "D09",
        "score": 0.030776515151515152
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q35_en",
    "text": "Our adviser has a Dubai mainland business. Our company will be incorporated in DIFC. Which registration authority is relevant to our company?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D04"
    ],
    "top3": [
      {
        "doc_id": "D02",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D04",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D03",
        "score": 0.031746031746031744
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q37_en",
    "text": "I live in Abu Dhabi and want a business licence. I have not decided where the business will operate. Which local licensing authority should I choose?",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D01",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D02",
        "score": 0.03225806451612903
      },
      {
        "doc_id": "D07",
        "score": 0.03125763125763126
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q37_ar",
    "text": "أسكن في أبوظبي وأريد رخصة أعمال. لم أحدد أين سيعمل المشروع. ما جهة الترخيص المحلية التي أختارها؟",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D01",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D17",
        "score": 0.030798389007344232
      },
      {
        "doc_id": "D07",
        "score": 0.03055037313432836
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q38_en",
    "text": "I want to register a company in a free zone in the UAE. Which registrar applies?",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D04",
        "score": 0.031746031746031744
      },
      {
        "doc_id": "D02",
        "score": 0.030536130536130537
      },
      {
        "doc_id": "D10",
        "score": 0.030330882352941176
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q38_ar",
    "text": "أريد تسجيل شركة في منطقة حرة في الإمارات. ما جهة التسجيل المختصة؟",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D03",
        "score": 0.032266458495966696
      },
      {
        "doc_id": "D20",
        "score": 0.031754032258064516
      },
      {
        "doc_id": "D17",
        "score": 0.03131881575727918
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q39_en",
    "text": "My employer is in Dubai. I need to register a tenancy contract, but I have not given the location of the property. Which system should I use?",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D05",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D06",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D10",
        "score": 0.031024531024531024
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q39_ar",
    "text": "جهة عملي في دبي. أحتاج إلى تسجيل عقد إيجار لكنني لم أذكر موقع العقار. ما النظام الذي أستخدمه؟",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D05",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D06",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D10",
        "score": 0.03125763125763126
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q40_en",
    "text": "My landlord is in Abu Dhabi. Which rental dispute body should hear my case? I have not specified the rental property or its legal regime.",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D09",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D10",
        "score": 0.03225806451612903
      },
      {
        "doc_id": "D05",
        "score": 0.030798389007344232
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q40_ar",
    "text": "المؤجر في أبوظبي. ما جهة فض المنازعات الإيجارية المختصة بقضيتي؟ لم أحدد موقع العقار المؤجر أو نظامه القانوني.",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D05",
        "score": 0.032266458495966696
      },
      {
        "doc_id": "D09",
        "score": 0.032266458495966696
      },
      {
        "doc_id": "D10",
        "score": 0.03225806451612903
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q41_en",
    "text": "My car is registered in Dubai and I crossed a road toll gate. I have not specified where the gate is. Which toll system applies?",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D12",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D11",
        "score": 0.03225806451612903
      },
      {
        "doc_id": "D16",
        "score": 0.03125763125763126
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q41_ar",
    "text": "سيارتي مسجلة في دبي وعبرت بوابة تعرفة مرورية. لم أحدد موقع البوابة. ما نظام التعرفة المنطبق؟",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D12",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D11",
        "score": 0.03225806451612903
      },
      {
        "doc_id": "D18",
        "score": 0.03149801587301587
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q42_en",
    "text": "I live in Abu Dhabi and want a card for a local public bus trip. I have not specified the city of the trip. Which card do I need?",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D15",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D19",
        "score": 0.03200204813108039
      },
      {
        "doc_id": "D16",
        "score": 0.0315136476426799
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q42_ar",
    "text": "أسكن في أبوظبي وأريد بطاقة لرحلة حافلة عامة محلية. لم أحدد مدينة الرحلة. ما البطاقة التي أحتاجها؟",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D15",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D16",
        "score": 0.03200204813108039
      },
      {
        "doc_id": "D13",
        "score": 0.03177805800756621
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q43_en",
    "text": "I live in Abu Dhabi and need to check my residence visa validity. I do not know which emirate issued it. Which authority should I use?",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D17",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D18",
        "score": 0.03225806451612903
      },
      {
        "doc_id": "D20",
        "score": 0.030776515151515152
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q43_ar",
    "text": "أسكن في أبوظبي وأحتاج إلى التحقق من صلاحية تأشيرة إقامتي. لا أعرف الإمارة التي أصدرتها. ما الجهة التي أستخدمها؟",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D17",
        "score": 0.032266458495966696
      },
      {
        "doc_id": "D18",
        "score": 0.0315136476426799
      },
      {
        "doc_id": "D19",
        "score": 0.030536130536130537
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q44_en",
    "text": "Our employer is in Dubai. We need an overseas work permit, but have not said whether the employer is under MOHRE or a separate free-zone process. Which route applies?",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D21",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D10",
        "score": 0.03225806451612903
      },
      {
        "doc_id": "D20",
        "score": 0.03076923076923077
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q44_ar",
    "text": "جهة عملنا في دبي. نحتاج إلى تصريح عمل لاستقدام عامل من الخارج لكننا لم نحدد هل تخضع جهة العمل للوزارة أم لإجراءات منطقة حرة مستقلة. ما المسار المنطبق؟",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D21",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D10",
        "score": 0.03200204813108039
      },
      {
        "doc_id": "D18",
        "score": 0.031009615384615385
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q45_en",
    "text": "What was the exact Abu Dhabi Darb toll tariff on 1 January 2021? Cite the rule effective on that date.",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D11",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D15",
        "score": 0.031754032258064516
      },
      {
        "doc_id": "D05",
        "score": 0.03149801587301587
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q45_ar",
    "text": "ما التعرفة الدقيقة لنظام درب في أبوظبي يوم 1 يناير 2021؟ استشهد بالقاعدة النافذة في ذلك التاريخ.",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D11",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D09",
        "score": 0.031754032258064516
      },
      {
        "doc_id": "D07",
        "score": 0.03125763125763126
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q46_en",
    "text": "What exact Dubai tenancy registration requirement was in force on 1 January 2018? Cite its historical version.",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D06",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D05",
        "score": 0.03225806451612903
      },
      {
        "doc_id": "D10",
        "score": 0.031009615384615385
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q46_ar",
    "text": "ما المتطلب الدقيق لتسجيل الإيجار في دبي الذي كان نافذاً يوم 1 يناير 2018؟ استشهد بنسخته التاريخية.",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D06",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D05",
        "score": 0.031746031746031744
      },
      {
        "doc_id": "D08",
        "score": 0.03076923076923077
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q47_en",
    "text": "What is the exact total fee today for licensing my unnamed mainland business activity in Abu Dhabi?",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D01",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D02",
        "score": 0.03225806451612903
      },
      {
        "doc_id": "D09",
        "score": 0.030798389007344232
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q47_ar",
    "text": "ما إجمالي الرسوم الدقيق اليوم لترخيص نشاط مشروعي غير المحدد في البر الرئيسي بأبوظبي؟",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D05",
        "score": 0.0315136476426799
      },
      {
        "doc_id": "D02",
        "score": 0.03131881575727918
      },
      {
        "doc_id": "D09",
        "score": 0.031099324975891997
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q48_en",
    "text": "What is the exact total charge today for my residence visa application in Dubai, including all category-specific fees?",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D18",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D06",
        "score": 0.031024531024531024
      },
      {
        "doc_id": "D10",
        "score": 0.031009615384615385
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q48_ar",
    "text": "ما التكلفة الإجمالية الدقيقة اليوم لطلب تأشيرة إقامتي في دبي، بما في ذلك الرسوم الخاصة بكل فئة؟",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D16",
        "score": 0.032266458495966696
      },
      {
        "doc_id": "D06",
        "score": 0.03149801587301587
      },
      {
        "doc_id": "D02",
        "score": 0.030303030303030304
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q49_en",
    "text": "My rented home is in Abu Dhabi. Based only on these service summaries, decide whether my landlord will win my individual rental dispute.",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D09",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D10",
        "score": 0.03225806451612903
      },
      {
        "doc_id": "D07",
        "score": 0.03125
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q49_ar",
    "text": "منزلي المستأجر في أبوظبي. قرر بالاستناد إلى ملخصات الخدمات هذه وحدها ما إذا كان المؤجر سيفوز في منازعتي الإيجارية الفردية.",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D05",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D09",
        "score": 0.032018442622950824
      },
      {
        "doc_id": "D10",
        "score": 0.031746031746031744
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q50_en",
    "text": "Which public bus fare card should I use for a local trip entirely within Sharjah?",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D15",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D16",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D19",
        "score": 0.031746031746031744
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q50_ar",
    "text": "ما بطاقة أجرة الحافلة العامة التي أستخدمها لرحلة محلية تقع بالكامل داخل الشارقة؟",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D16",
        "score": 0.03200204813108039
      },
      {
        "doc_id": "D13",
        "score": 0.031544957774465976
      },
      {
        "doc_id": "D14",
        "score": 0.030117753623188408
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q01_en",
    "text": "I live in Dubai. My mainland business will operate in Abu Dhabi. Which local business licensing service should I consult?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D01"
    ],
    "top3": [
      {
        "doc_id": "D02",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D01",
        "score": 0.03225806451612903
      },
      {
        "doc_id": "D06",
        "score": 0.03125763125763126
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q01_ar",
    "text": "أسكن في دبي. سيعمل مشروعي في البر الرئيسي في أبوظبي. ما خدمة ترخيص الأعمال المحلية التي ينبغي أن أراجعها؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D01"
    ],
    "top3": [
      {
        "doc_id": "D02",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D06",
        "score": 0.031024531024531024
      },
      {
        "doc_id": "D08",
        "score": 0.030536130536130537
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q03_ar",
    "text": "أعمل في دبي. العقار المستأجر في أبوظبي ويخضع لنظام تسجيل الإيجار المحلي العادي. ما خدمة تسجيل عقد الإيجار المنطبقة؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D05"
    ],
    "top3": [
      {
        "doc_id": "D06",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D05",
        "score": 0.03225806451612903
      },
      {
        "doc_id": "D01",
        "score": 0.030798389007344232
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q04_en",
    "text": "I work in Abu Dhabi. The rented property is in Dubai and is covered by the ordinary local tenancy registration system. Which tenancy registration service applies?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D06"
    ],
    "top3": [
      {
        "doc_id": "D05",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D06",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D09",
        "score": 0.03055037313432836
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q04_ar",
    "text": "أعمل في أبوظبي. العقار المستأجر في دبي ويخضع لنظام تسجيل الإيجار المحلي العادي. ما خدمة تسجيل عقد الإيجار المنطبقة؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D06"
    ],
    "top3": [
      {
        "doc_id": "D05",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D06",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D01",
        "score": 0.030798389007344232
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q06_en",
    "text": "My employer is in Abu Dhabi. I need electricity and water for a home in Dubai within the local utility service area. Which utility provider should I consult?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D08"
    ],
    "top3": [
      {
        "doc_id": "D07",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D08",
        "score": 0.03225806451612903
      },
      {
        "doc_id": "D10",
        "score": 0.031024531024531024
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q06_ar",
    "text": "جهة عملي في أبوظبي. أحتاج إلى الكهرباء والمياه لمنزل في دبي ضمن منطقة خدمة المرفق المحلي. ما مزود الخدمة الذي ينبغي أن أراجعه؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D08"
    ],
    "top3": [
      {
        "doc_id": "D07",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D08",
        "score": 0.03225806451612903
      },
      {
        "doc_id": "D10",
        "score": 0.03036576949620428
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q07_ar",
    "text": "يسكن المؤجر في دبي. العقار المؤجر في أبوظبي ويخضع لقانون الإيجار المحلي العادي، خارج أي نظام مستقل لمنطقة حرة. ما جهة فض المنازعات الإيجارية التي يصفها المصدر المنطبق؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D09"
    ],
    "top3": [
      {
        "doc_id": "D10",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D09",
        "score": 0.032266458495966696
      },
      {
        "doc_id": "D05",
        "score": 0.03200204813108039
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q08_en",
    "text": "My landlord lives in Abu Dhabi. The rental property is in Dubai under its ordinary local rental law, outside a separate free-zone regime. Which rental dispute body is described by the applicable source?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D10"
    ],
    "top3": [
      {
        "doc_id": "D09",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D10",
        "score": 0.03225806451612903
      },
      {
        "doc_id": "D05",
        "score": 0.030798389007344232
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q10_en",
    "text": "My vehicle is registered in Abu Dhabi. The road toll gate I cross is in Dubai. Which road toll system should I look up?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D12"
    ],
    "top3": [
      {
        "doc_id": "D11",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D12",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D13",
        "score": 0.030798389007344232
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q10_ar",
    "text": "مركبتي مسجلة في أبوظبي. بوابة التعرفة المرورية التي أعبرها في دبي. ما نظام التعرفة المرورية الذي ينبغي أن أبحث عنه؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D12"
    ],
    "top3": [
      {
        "doc_id": "D11",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D12",
        "score": 0.03225806451612903
      },
      {
        "doc_id": "D05",
        "score": 0.030798389007344232
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q12_en",
    "text": "My car is registered in Abu Dhabi. I am parking in a public parking area in Dubai covered by the local parking operator. Which parking service should I consult?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D14"
    ],
    "top3": [
      {
        "doc_id": "D13",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D14",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D15",
        "score": 0.03149801587301587
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q12_ar",
    "text": "سيارتي مسجلة في أبوظبي. أقف في موقف عام في دبي يخضع لمشغل المواقف المحلي. ما خدمة المواقف التي ينبغي أن أراجعها؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D14"
    ],
    "top3": [
      {
        "doc_id": "D13",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D14",
        "score": 0.03200204813108039
      },
      {
        "doc_id": "D10",
        "score": 0.030834914611005692
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q14_en",
    "text": "I live in Abu Dhabi. The local public bus journey is entirely within Dubai. Which fare card does the official transport source describe?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D16"
    ],
    "top3": [
      {
        "doc_id": "D15",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D16",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D11",
        "score": 0.03125763125763126
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q14_ar",
    "text": "أسكن في أبوظبي. رحلة الحافلة العامة المحلية تقع بالكامل داخل دبي. ما بطاقة دفع الأجرة التي يصفها مصدر النقل الرسمي؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D16"
    ],
    "top3": [
      {
        "doc_id": "D15",
        "score": 0.032018442622950824
      },
      {
        "doc_id": "D16",
        "score": 0.03200204813108039
      },
      {
        "doc_id": "D14",
        "score": 0.030679156908665108
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q16_en",
    "text": "I live in Abu Dhabi. My residence visa was issued in Dubai. Which authority channel should I use to check visa validity?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D18"
    ],
    "top3": [
      {
        "doc_id": "D17",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D18",
        "score": 0.03225806451612903
      },
      {
        "doc_id": "D19",
        "score": 0.03057889822595705
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q16_ar",
    "text": "أسكن في أبوظبي. صدرت تأشيرة إقامتي في دبي. ما قناة الجهة المختصة التي أستخدمها للتحقق من صلاحية التأشيرة؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D18"
    ],
    "top3": [
      {
        "doc_id": "D17",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D18",
        "score": 0.03225806451612903
      },
      {
        "doc_id": "D19",
        "score": 0.030309988518943745
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q18_ar",
    "text": "يعمل مستشاري في سوق أبوظبي العالمي. ستؤسس الشركة في مركز دبي المالي العالمي. ما جهة التسجيل المختصة بتسجيل الشركة؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D04"
    ],
    "top3": [
      {
        "doc_id": "D03",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D04",
        "score": 0.03225806451612903
      },
      {
        "doc_id": "D20",
        "score": 0.031746031746031744
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q19_en",
    "text": "I live in Dubai. My mainland business will operate in Abu Dhabi. I need the local business licensing service and the separate federal VAT registration service. Which two sources are needed?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D01",
      "D20"
    ],
    "top3": [
      {
        "doc_id": "D02",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D20",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D01",
        "score": 0.031746031746031744
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q22_en",
    "text": "I work in Abu Dhabi. The rented property is in Dubai under the ordinary local tenancy system and utility service area. Which sources cover tenancy registration and electricity and water activation?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D06",
      "D08"
    ],
    "top3": [
      {
        "doc_id": "D07",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D08",
        "score": 0.032266458495966696
      },
      {
        "doc_id": "D06",
        "score": 0.03200204813108039
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q22_ar",
    "text": "أعمل في أبوظبي. العقار المستأجر في دبي ويخضع لنظام الإيجار المحلي العادي ومنطقة خدمة المرفق المحلي. ما المصادر التي تغطي تسجيل عقد الإيجار وتفعيل الكهرباء والمياه؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D06",
      "D08"
    ],
    "top3": [
      {
        "doc_id": "D05",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D06",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D08",
        "score": 0.031746031746031744
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q23_en",
    "text": "I live in Dubai. My travel takes place in Abu Dhabi, using its road toll gates and local public buses. Which sources identify the toll system and the bus fare card?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D11",
      "D15"
    ],
    "top3": [
      {
        "doc_id": "D16",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D15",
        "score": 0.032266458495966696
      },
      {
        "doc_id": "D11",
        "score": 0.03200204813108039
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q24_ar",
    "text": "أسكن في أبوظبي. تنقلاتي في دبي وتشمل بوابات التعرفة المرورية والحافلات العامة المحلية. ما المصادر التي تحدد نظام التعرفة وبطاقة أجرة الحافلة؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D12",
      "D16"
    ],
    "top3": [
      {
        "doc_id": "D11",
        "score": 0.03200204813108039
      },
      {
        "doc_id": "D12",
        "score": 0.031544957774465976
      },
      {
        "doc_id": "D05",
        "score": 0.030621785881252923
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q34_ar",
    "text": "لدى مستشارنا مشروع في سوق أبوظبي العالمي. ستعمل شركتنا في البر الرئيسي بأبوظبي. ما جهة ترخيص الأعمال المحلية ذات الصلة بشركتنا؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D01"
    ],
    "top3": [
      {
        "doc_id": "D03",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D09",
        "score": 0.03149801587301587
      },
      {
        "doc_id": "D07",
        "score": 0.03128054740957967
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q35_en",
    "text": "Our adviser has a Dubai mainland business. Our company will be incorporated in DIFC. Which registration authority is relevant to our company?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D04"
    ],
    "top3": [
      {
        "doc_id": "D02",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D04",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D06",
        "score": 0.03149801587301587
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q37_en",
    "text": "I live in Abu Dhabi and want a business licence. I have not decided where the business will operate. Which local licensing authority should I choose?",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D01",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D07",
        "score": 0.031754032258064516
      },
      {
        "doc_id": "D20",
        "score": 0.031754032258064516
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q37_ar",
    "text": "أسكن في أبوظبي وأريد رخصة أعمال. لم أحدد أين سيعمل المشروع. ما جهة الترخيص المحلية التي أختارها؟",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D01",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D17",
        "score": 0.03125763125763126
      },
      {
        "doc_id": "D07",
        "score": 0.031024531024531024
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q38_en",
    "text": "I want to register a company in a free zone in the UAE. Which registrar applies?",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D04",
        "score": 0.031746031746031744
      },
      {
        "doc_id": "D02",
        "score": 0.030536130536130537
      },
      {
        "doc_id": "D10",
        "score": 0.030330882352941176
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q38_ar",
    "text": "أريد تسجيل شركة في منطقة حرة في الإمارات. ما جهة التسجيل المختصة؟",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D03",
        "score": 0.032266458495966696
      },
      {
        "doc_id": "D20",
        "score": 0.031754032258064516
      },
      {
        "doc_id": "D17",
        "score": 0.03131881575727918
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q39_en",
    "text": "My employer is in Dubai. I need to register a tenancy contract, but I have not given the location of the property. Which system should I use?",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D06",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D10",
        "score": 0.03200204813108039
      },
      {
        "doc_id": "D02",
        "score": 0.03149801587301587
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q39_ar",
    "text": "جهة عملي في دبي. أحتاج إلى تسجيل عقد إيجار لكنني لم أذكر موقع العقار. ما النظام الذي أستخدمه؟",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D06",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D10",
        "score": 0.031754032258064516
      },
      {
        "doc_id": "D08",
        "score": 0.0315136476426799
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q40_en",
    "text": "My landlord is in Abu Dhabi. Which rental dispute body should hear my case? I have not specified the rental property or its legal regime.",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D09",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D07",
        "score": 0.0315136476426799
      },
      {
        "doc_id": "D05",
        "score": 0.03128054740957967
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q40_ar",
    "text": "المؤجر في أبوظبي. ما جهة فض المنازعات الإيجارية المختصة بقضيتي؟ لم أحدد موقع العقار المؤجر أو نظامه القانوني.",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D05",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D09",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D17",
        "score": 0.031746031746031744
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q41_en",
    "text": "My car is registered in Dubai and I crossed a road toll gate. I have not specified where the gate is. Which toll system applies?",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D12",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D16",
        "score": 0.03200204813108039
      },
      {
        "doc_id": "D10",
        "score": 0.03149801587301587
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q41_ar",
    "text": "سيارتي مسجلة في دبي وعبرت بوابة تعرفة مرورية. لم أحدد موقع البوابة. ما نظام التعرفة المنطبق؟",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D12",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D18",
        "score": 0.03225806451612903
      },
      {
        "doc_id": "D14",
        "score": 0.031024531024531024
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q42_en",
    "text": "I live in Abu Dhabi and want a card for a local public bus trip. I have not specified the city of the trip. Which card do I need?",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D15",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D19",
        "score": 0.03225806451612903
      },
      {
        "doc_id": "D13",
        "score": 0.031024531024531024
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q42_ar",
    "text": "أسكن في أبوظبي وأريد بطاقة لرحلة حافلة عامة محلية. لم أحدد مدينة الرحلة. ما البطاقة التي أحتاجها؟",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D15",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D13",
        "score": 0.032018442622950824
      },
      {
        "doc_id": "D19",
        "score": 0.03200204813108039
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q43_en",
    "text": "I live in Abu Dhabi and need to check my residence visa validity. I do not know which emirate issued it. Which authority should I use?",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D17",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D20",
        "score": 0.03125763125763126
      },
      {
        "doc_id": "D01",
        "score": 0.031024531024531024
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q43_ar",
    "text": "أسكن في أبوظبي وأحتاج إلى التحقق من صلاحية تأشيرة إقامتي. لا أعرف الإمارة التي أصدرتها. ما الجهة التي أستخدمها؟",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D17",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D19",
        "score": 0.03125
      },
      {
        "doc_id": "D05",
        "score": 0.031054405392392875
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q44_en",
    "text": "Our employer is in Dubai. We need an overseas work permit, but have not said whether the employer is under MOHRE or a separate free-zone process. Which route applies?",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D21",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D10",
        "score": 0.03225806451612903
      },
      {
        "doc_id": "D20",
        "score": 0.031009615384615385
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q44_ar",
    "text": "جهة عملنا في دبي. نحتاج إلى تصريح عمل لاستقدام عامل من الخارج لكننا لم نحدد هل تخضع جهة العمل للوزارة أم لإجراءات منطقة حرة مستقلة. ما المسار المنطبق؟",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D21",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D10",
        "score": 0.03225806451612903
      },
      {
        "doc_id": "D18",
        "score": 0.031746031746031744
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q45_en",
    "text": "What was the exact Abu Dhabi Darb toll tariff on 1 January 2021? Cite the rule effective on that date.",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D11",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D15",
        "score": 0.031754032258064516
      },
      {
        "doc_id": "D05",
        "score": 0.031746031746031744
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q45_ar",
    "text": "ما التعرفة الدقيقة لنظام درب في أبوظبي يوم 1 يناير 2021؟ استشهد بالقاعدة النافذة في ذلك التاريخ.",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D11",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D09",
        "score": 0.03200204813108039
      },
      {
        "doc_id": "D07",
        "score": 0.0315136476426799
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q46_en",
    "text": "What exact Dubai tenancy registration requirement was in force on 1 January 2018? Cite its historical version.",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D06",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D10",
        "score": 0.031754032258064516
      },
      {
        "doc_id": "D08",
        "score": 0.031009615384615385
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q46_ar",
    "text": "ما المتطلب الدقيق لتسجيل الإيجار في دبي الذي كان نافذاً يوم 1 يناير 2018؟ استشهد بنسخته التاريخية.",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D06",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D08",
        "score": 0.031746031746031744
      },
      {
        "doc_id": "D02",
        "score": 0.0315136476426799
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q47_en",
    "text": "What is the exact total fee today for licensing my unnamed mainland business activity in Abu Dhabi?",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D01",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D09",
        "score": 0.03128054740957967
      },
      {
        "doc_id": "D07",
        "score": 0.03125
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q47_ar",
    "text": "ما إجمالي الرسوم الدقيق اليوم لترخيص نشاط مشروعي غير المحدد في البر الرئيسي بأبوظبي؟",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D05",
        "score": 0.03225806451612903
      },
      {
        "doc_id": "D09",
        "score": 0.032018442622950824
      },
      {
        "doc_id": "D07",
        "score": 0.03177805800756621
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q48_en",
    "text": "What is the exact total charge today for my residence visa application in Dubai, including all category-specific fees?",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D18",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D06",
        "score": 0.03125763125763126
      },
      {
        "doc_id": "D16",
        "score": 0.03125763125763126
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q48_ar",
    "text": "ما التكلفة الإجمالية الدقيقة اليوم لطلب تأشيرة إقامتي في دبي، بما في ذلك الرسوم الخاصة بكل فئة؟",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D16",
        "score": 0.032266458495966696
      },
      {
        "doc_id": "D06",
        "score": 0.031754032258064516
      },
      {
        "doc_id": "D18",
        "score": 0.031099324975891997
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q49_en",
    "text": "My rented home is in Abu Dhabi. Based only on these service summaries, decide whether my landlord will win my individual rental dispute.",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D09",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D07",
        "score": 0.031746031746031744
      },
      {
        "doc_id": "D15",
        "score": 0.031054405392392875
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q49_ar",
    "text": "منزلي المستأجر في أبوظبي. قرر بالاستناد إلى ملخصات الخدمات هذه وحدها ما إذا كان المؤجر سيفوز في منازعتي الإيجارية الفردية.",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D05",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D09",
        "score": 0.032266458495966696
      },
      {
        "doc_id": "D07",
        "score": 0.03149801587301587
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q50_en",
    "text": "Which public bus fare card should I use for a local trip entirely within Sharjah?",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D15",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D16",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D19",
        "score": 0.031746031746031744
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q50_ar",
    "text": "ما بطاقة أجرة الحافلة العامة التي أستخدمها لرحلة محلية تقع بالكامل داخل الشارقة؟",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D16",
        "score": 0.03200204813108039
      },
      {
        "doc_id": "D13",
        "score": 0.031544957774465976
      },
      {
        "doc_id": "D14",
        "score": 0.030117753623188408
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RoleRRF",
    "query_id": "Q01_ar",
    "text": "أسكن في دبي. سيعمل مشروعي في البر الرئيسي في أبوظبي. ما خدمة ترخيص الأعمال المحلية التي ينبغي أن أراجعها؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D01"
    ],
    "top3": [
      {
        "doc_id": "D05",
        "score": 0.03177805800756621
      },
      {
        "doc_id": "D07",
        "score": 0.031754032258064516
      },
      {
        "doc_id": "D09",
        "score": 0.03149801587301587
      }
    ],
    "reason": "business_location"
  },
  {
    "method": "RoleRRF",
    "query_id": "Q07_ar",
    "text": "يسكن المؤجر في دبي. العقار المؤجر في أبوظبي ويخضع لقانون الإيجار المحلي العادي، خارج أي نظام مستقل لمنطقة حرة. ما جهة فض المنازعات الإيجارية التي يصفها المصدر المنطبق؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D09"
    ],
    "top3": [
      {
        "doc_id": "D05",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D09",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D17",
        "score": 0.03125763125763126
      }
    ],
    "reason": "property_location"
  },
  {
    "method": "RoleRRF",
    "query_id": "Q21_en",
    "text": "I work in Dubai. The rented property is in Abu Dhabi under the ordinary local tenancy system and utility service area. Which sources cover tenancy registration and electricity and water activation?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D05",
      "D07"
    ],
    "top3": [
      {
        "doc_id": "D20",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D21",
        "score": 0.032018442622950824
      },
      {
        "doc_id": "D19",
        "score": 0.031754032258064516
      }
    ],
    "reason": "national_tax_service"
  },
  {
    "method": "RoleRRF",
    "query_id": "Q22_en",
    "text": "I work in Abu Dhabi. The rented property is in Dubai under the ordinary local tenancy system and utility service area. Which sources cover tenancy registration and electricity and water activation?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D06",
      "D08"
    ],
    "top3": [
      {
        "doc_id": "D20",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D21",
        "score": 0.032018442622950824
      },
      {
        "doc_id": "D19",
        "score": 0.031754032258064516
      }
    ],
    "reason": "national_tax_service"
  },
  {
    "method": "RoleRRF",
    "query_id": "Q34_ar",
    "text": "لدى مستشارنا مشروع في سوق أبوظبي العالمي. ستعمل شركتنا في البر الرئيسي بأبوظبي. ما جهة ترخيص الأعمال المحلية ذات الصلة بشركتنا؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D01"
    ],
    "top3": [
      {
        "doc_id": "D09",
        "score": 0.03200204813108039
      },
      {
        "doc_id": "D07",
        "score": 0.03177805800756621
      },
      {
        "doc_id": "D05",
        "score": 0.031024531024531024
      }
    ],
    "reason": "business_location"
  },
  {
    "method": "OracleRRF",
    "query_id": "Q01_ar",
    "text": "أسكن في دبي. سيعمل مشروعي في البر الرئيسي في أبوظبي. ما خدمة ترخيص الأعمال المحلية التي ينبغي أن أراجعها؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D01"
    ],
    "top3": [
      {
        "doc_id": "D05",
        "score": 0.03177805800756621
      },
      {
        "doc_id": "D07",
        "score": 0.031754032258064516
      },
      {
        "doc_id": "D09",
        "score": 0.03149801587301587
      }
    ],
    "reason": "oracle_annotation"
  },
  {
    "method": "OracleRRF",
    "query_id": "Q07_ar",
    "text": "يسكن المؤجر في دبي. العقار المؤجر في أبوظبي ويخضع لقانون الإيجار المحلي العادي، خارج أي نظام مستقل لمنطقة حرة. ما جهة فض المنازعات الإيجارية التي يصفها المصدر المنطبق؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D09"
    ],
    "top3": [
      {
        "doc_id": "D05",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D09",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D17",
        "score": 0.03125763125763126
      }
    ],
    "reason": "oracle_annotation"
  },
  {
    "method": "OracleRRF",
    "query_id": "Q34_ar",
    "text": "لدى مستشارنا مشروع في سوق أبوظبي العالمي. ستعمل شركتنا في البر الرئيسي بأبوظبي. ما جهة ترخيص الأعمال المحلية ذات الصلة بشركتنا؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D01"
    ],
    "top3": [
      {
        "doc_id": "D09",
        "score": 0.03200204813108039
      },
      {
        "doc_id": "D07",
        "score": 0.03177805800756621
      },
      {
        "doc_id": "D05",
        "score": 0.031024531024531024
      }
    ],
    "reason": "oracle_annotation"
  }
]

==> anc/reproducibility/audit/initial_run/pair_results.json <==
[
  {
    "track": "bilingual_cards",
    "method": "BM25",
    "language": "en",
    "family_id": "F01",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D02",
      "D02"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "BM25",
    "language": "en",
    "family_id": "F02",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D05",
      "D05"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "BM25",
    "language": "en",
    "family_id": "F03",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D07",
      "D07"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "BM25",
    "language": "en",
    "family_id": "F04",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D09",
      "D09"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "BM25",
    "language": "en",
    "family_id": "F05",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D12",
      "D12"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "BM25",
    "language": "en",
    "family_id": "F06",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D13",
      "D13"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "BM25",
    "language": "en",
    "family_id": "F07",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D15",
      "D15"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "BM25",
    "language": "en",
    "family_id": "F08",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D17",
      "D17"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "BM25",
    "language": "en",
    "family_id": "F09",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D04",
      "D04"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "BM25",
    "language": "en",
    "family_id": "F10",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D02",
      "D02"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "BM25",
    "language": "en",
    "family_id": "F11",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D07",
      "D07"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "BM25",
    "language": "en",
    "family_id": "F12",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D16",
      "D16"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "BM25",
    "language": "en",
    "family_id": "F13",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D19",
      "D19"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "BM25",
    "language": "en",
    "family_id": "F14",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D20",
      "D20"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "BM25",
    "language": "en",
    "family_id": "F15",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D21",
      "D21"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "BM25",
    "language": "en",
    "family_id": "F16",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D22",
      "D22"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "BM25",
    "language": "en",
    "family_id": "F17",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D03",
      "D02"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "BM25",
    "language": "en",
    "family_id": "F18",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D02",
      "D02"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "BM25",
    "language": "ar",
    "family_id": "F01",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "same_top1": 1,
    "top1": [
      "D02",
      "D02"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "BM25",
    "language": "ar",
    "family_id": "F02",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D06",
      "D06"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "BM25",
    "language": "ar",
    "family_id": "F03",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D07",
      "D07"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "BM25",
    "language": "ar",
    "family_id": "F04",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D10",
      "D10"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "BM25",
    "language": "ar",
    "family_id": "F05",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D11",
      "D11"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "BM25",
    "language": "ar",
    "family_id": "F06",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D13",
      "D13"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "BM25",
    "language": "ar",
    "family_id": "F07",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D14",
      "D14"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "BM25",
    "language": "ar",
    "family_id": "F08",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D17",
      "D17"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "BM25",
    "language": "ar",
    "family_id": "F09",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D03",
      "D03"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "BM25",
    "language": "ar",
    "family_id": "F10",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 0,
    "same_top1": 1,
    "top1": [
      "D20",
      "D20"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "BM25",
    "language": "ar",
    "family_id": "F11",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D06",
      "D06"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "BM25",
    "language": "ar",
    "family_id": "F12",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "same_top1": 1,
    "top1": [
      "D12",
      "D12"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "BM25",
    "language": "ar",
    "family_id": "F13",
    "relation": "invariance",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D19",
      "D06"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "BM25",
    "language": "ar",
    "family_id": "F14",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D20",
      "D20"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "BM25",
    "language": "ar",
    "family_id": "F15",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D21",
      "D21"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "BM25",
    "language": "ar",
    "family_id": "F16",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D22",
      "D22"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "BM25",
    "language": "ar",
    "family_id": "F17",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "same_top1": 0,
    "top1": [
      "D03",
      "D02"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "BM25",
    "language": "ar",
    "family_id": "F18",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D04",
      "D02"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "E5",
    "language": "en",
    "family_id": "F01",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D02",
      "D02"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "E5",
    "language": "en",
    "family_id": "F02",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D06",
      "D06"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "E5",
    "language": "en",
    "family_id": "F03",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D07",
      "D07"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "E5",
    "language": "en",
    "family_id": "F04",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D09",
      "D09"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "E5",
    "language": "en",
    "family_id": "F05",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D11",
      "D11"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "E5",
    "language": "en",
    "family_id": "F06",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D14",
      "D14"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "E5",
    "language": "en",
    "family_id": "F07",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D16",
      "D16"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "E5",
    "language": "en",
    "family_id": "F08",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D17",
      "D17"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "E5",
    "language": "en",
    "family_id": "F09",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D03",
      "D04"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "E5",
    "language": "en",
    "family_id": "F10",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D20",
      "D20"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "E5",
    "language": "en",
    "family_id": "F11",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D08",
      "D08"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "E5",
    "language": "en",
    "family_id": "F12",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D15",
      "D16"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "E5",
    "language": "en",
    "family_id": "F13",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D19",
      "D19"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "E5",
    "language": "en",
    "family_id": "F14",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D20",
      "D20"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "E5",
    "language": "en",
    "family_id": "F15",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D21",
      "D21"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "E5",
    "language": "en",
    "family_id": "F16",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D22",
      "D22"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "E5",
    "language": "en",
    "family_id": "F17",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D03",
      "D01"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "E5",
    "language": "en",
    "family_id": "F18",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D04",
      "D02"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "E5",
    "language": "ar",
    "family_id": "F01",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D02",
      "D02"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "E5",
    "language": "ar",
    "family_id": "F02",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D06",
      "D05"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "E5",
    "language": "ar",
    "family_id": "F03",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D07",
      "D07"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "E5",
    "language": "ar",
    "family_id": "F04",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D09",
      "D09"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "E5",
    "language": "ar",
    "family_id": "F05",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D11",
      "D11"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "E5",
    "language": "ar",
    "family_id": "F06",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D13",
      "D13"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "E5",
    "language": "ar",
    "family_id": "F07",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D15",
      "D15"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "E5",
    "language": "ar",
    "family_id": "F08",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D17",
      "D17"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "E5",
    "language": "ar",
    "family_id": "F09",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D03",
      "D03"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "E5",
    "language": "ar",
    "family_id": "F10",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "same_top1": 1,
    "top1": [
      "D07",
      "D07"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "E5",
    "language": "ar",
    "family_id": "F11",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D05",
      "D05"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "E5",
    "language": "ar",
    "family_id": "F12",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "same_top1": 1,
    "top1": [
      "D15",
      "D15"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "E5",
    "language": "ar",
    "family_id": "F13",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D19",
      "D19"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "E5",
    "language": "ar",
    "family_id": "F14",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D20",
      "D20"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "E5",
    "language": "ar",
    "family_id": "F15",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D21",
      "D21"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "E5",
    "language": "ar",
    "family_id": "F16",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D22",
      "D22"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "E5",
    "language": "ar",
    "family_id": "F17",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "same_top1": 0,
    "top1": [
      "D03",
      "D02"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "E5",
    "language": "ar",
    "family_id": "F18",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D04",
      "D02"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RRF",
    "language": "en",
    "family_id": "F01",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D02",
      "D02"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RRF",
    "language": "en",
    "family_id": "F02",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D05",
      "D05"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RRF",
    "language": "en",
    "family_id": "F03",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D07",
      "D07"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RRF",
    "language": "en",
    "family_id": "F04",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D09",
      "D09"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RRF",
    "language": "en",
    "family_id": "F05",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D11",
      "D11"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RRF",
    "language": "en",
    "family_id": "F06",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D13",
      "D13"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RRF",
    "language": "en",
    "family_id": "F07",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D15",
      "D15"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RRF",
    "language": "en",
    "family_id": "F08",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D17",
      "D17"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RRF",
    "language": "en",
    "family_id": "F09",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D03",
      "D04"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RRF",
    "language": "en",
    "family_id": "F10",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D02",
      "D02"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RRF",
    "language": "en",
    "family_id": "F11",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D07",
      "D07"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RRF",
    "language": "en",
    "family_id": "F12",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D16",
      "D16"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RRF",
    "language": "en",
    "family_id": "F13",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D19",
      "D19"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RRF",
    "language": "en",
    "family_id": "F14",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D20",
      "D20"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RRF",
    "language": "en",
    "family_id": "F15",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D21",
      "D21"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RRF",
    "language": "en",
    "family_id": "F16",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D22",
      "D22"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RRF",
    "language": "en",
    "family_id": "F17",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D03",
      "D01"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RRF",
    "language": "en",
    "family_id": "F18",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D02",
      "D02"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RRF",
    "language": "ar",
    "family_id": "F01",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "same_top1": 1,
    "top1": [
      "D02",
      "D02"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RRF",
    "language": "ar",
    "family_id": "F02",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D06",
      "D05"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RRF",
    "language": "ar",
    "family_id": "F03",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D07",
      "D07"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RRF",
    "language": "ar",
    "family_id": "F04",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D10",
      "D10"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RRF",
    "language": "ar",
    "family_id": "F05",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D11",
      "D11"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RRF",
    "language": "ar",
    "family_id": "F06",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D13",
      "D13"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RRF",
    "language": "ar",
    "family_id": "F07",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D16",
      "D16"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RRF",
    "language": "ar",
    "family_id": "F08",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D17",
      "D17"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RRF",
    "language": "ar",
    "family_id": "F09",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D03",
      "D03"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RRF",
    "language": "ar",
    "family_id": "F10",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 0,
    "same_top1": 1,
    "top1": [
      "D20",
      "D20"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RRF",
    "language": "ar",
    "family_id": "F11",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D05",
      "D05"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RRF",
    "language": "ar",
    "family_id": "F12",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "same_top1": 1,
    "top1": [
      "D11",
      "D11"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RRF",
    "language": "ar",
    "family_id": "F13",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D19",
      "D19"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RRF",
    "language": "ar",
    "family_id": "F14",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D20",
      "D20"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RRF",
    "language": "ar",
    "family_id": "F15",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D21",
      "D21"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RRF",
    "language": "ar",
    "family_id": "F16",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D22",
      "D22"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RRF",
    "language": "ar",
    "family_id": "F17",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "same_top1": 0,
    "top1": [
      "D03",
      "D02"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RRF",
    "language": "ar",
    "family_id": "F18",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D04",
      "D02"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "MentionRRF",
    "language": "en",
    "family_id": "F01",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D02",
      "D02"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "MentionRRF",
    "language": "en",
    "family_id": "F02",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D05",
      "D05"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "MentionRRF",
    "language": "en",
    "family_id": "F03",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D07",
      "D07"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "MentionRRF",
    "language": "en",
    "family_id": "F04",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D09",
      "D09"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "MentionRRF",
    "language": "en",
    "family_id": "F05",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D11",
      "D11"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "MentionRRF",
    "language": "en",
    "family_id": "F06",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D13",
      "D13"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "MentionRRF",
    "language": "en",
    "family_id": "F07",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D15",
      "D15"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "MentionRRF",
    "language": "en",
    "family_id": "F08",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D17",
      "D17"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "MentionRRF",
    "language": "en",
    "family_id": "F09",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D03",
      "D04"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "MentionRRF",
    "language": "en",
    "family_id": "F10",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D02",
      "D02"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "MentionRRF",
    "language": "en",
    "family_id": "F11",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D07",
      "D07"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "MentionRRF",
    "language": "en",
    "family_id": "F12",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D16",
      "D16"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "MentionRRF",
    "language": "en",
    "family_id": "F13",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D19",
      "D19"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "MentionRRF",
    "language": "en",
    "family_id": "F14",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D20",
      "D20"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "MentionRRF",
    "language": "en",
    "family_id": "F15",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D21",
      "D21"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "MentionRRF",
    "language": "en",
    "family_id": "F16",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D22",
      "D22"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "MentionRRF",
    "language": "en",
    "family_id": "F17",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D03",
      "D01"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "MentionRRF",
    "language": "en",
    "family_id": "F18",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D02",
      "D02"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "MentionRRF",
    "language": "ar",
    "family_id": "F01",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "same_top1": 1,
    "top1": [
      "D02",
      "D02"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "MentionRRF",
    "language": "ar",
    "family_id": "F02",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D06",
      "D05"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "MentionRRF",
    "language": "ar",
    "family_id": "F03",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D07",
      "D07"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "MentionRRF",
    "language": "ar",
    "family_id": "F04",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D10",
      "D10"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "MentionRRF",
    "language": "ar",
    "family_id": "F05",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D11",
      "D11"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "MentionRRF",
    "language": "ar",
    "family_id": "F06",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D13",
      "D13"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "MentionRRF",
    "language": "ar",
    "family_id": "F07",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D15",
      "D15"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "MentionRRF",
    "language": "ar",
    "family_id": "F08",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D17",
      "D17"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "MentionRRF",
    "language": "ar",
    "family_id": "F09",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D03",
      "D03"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "MentionRRF",
    "language": "ar",
    "family_id": "F10",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 0,
    "same_top1": 1,
    "top1": [
      "D20",
      "D20"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "MentionRRF",
    "language": "ar",
    "family_id": "F11",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D05",
      "D05"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "MentionRRF",
    "language": "ar",
    "family_id": "F12",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "same_top1": 1,
    "top1": [
      "D11",
      "D11"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "MentionRRF",
    "language": "ar",
    "family_id": "F13",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D19",
      "D19"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "MentionRRF",
    "language": "ar",
    "family_id": "F14",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D20",
      "D20"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "MentionRRF",
    "language": "ar",
    "family_id": "F15",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D21",
      "D21"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "MentionRRF",
    "language": "ar",
    "family_id": "F16",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D22",
      "D22"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "MentionRRF",
    "language": "ar",
    "family_id": "F17",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "same_top1": 1,
    "top1": [
      "D03",
      "D03"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "MentionRRF",
    "language": "ar",
    "family_id": "F18",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D04",
      "D02"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RoleRRF",
    "language": "en",
    "family_id": "F01",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D01",
      "D02"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RoleRRF",
    "language": "en",
    "family_id": "F02",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D05",
      "D06"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RoleRRF",
    "language": "en",
    "family_id": "F03",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D07",
      "D08"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RoleRRF",
    "language": "en",
    "family_id": "F04",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D09",
      "D10"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RoleRRF",
    "language": "en",
    "family_id": "F05",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D11",
      "D12"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RoleRRF",
    "language": "en",
    "family_id": "F06",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D13",
      "D14"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RoleRRF",
    "language": "en",
    "family_id": "F07",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D15",
      "D16"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RoleRRF",
    "language": "en",
    "family_id": "F08",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D17",
      "D18"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RoleRRF",
    "language": "en",
    "family_id": "F09",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D03",
      "D04"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RoleRRF",
    "language": "en",
    "family_id": "F10",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D20",
      "D02"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RoleRRF",
    "language": "en",
    "family_id": "F11",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "same_top1": 1,
    "top1": [
      "D20",
      "D20"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RoleRRF",
    "language": "en",
    "family_id": "F12",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D11",
      "D16"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RoleRRF",
    "language": "en",
    "family_id": "F13",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D19",
      "D19"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RoleRRF",
    "language": "en",
    "family_id": "F14",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D20",
      "D20"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RoleRRF",
    "language": "en",
    "family_id": "F15",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D21",
      "D21"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RoleRRF",
    "language": "en",
    "family_id": "F16",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D22",
      "D22"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RoleRRF",
    "language": "en",
    "family_id": "F17",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D03",
      "D01"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RoleRRF",
    "language": "en",
    "family_id": "F18",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D04",
      "D02"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RoleRRF",
    "language": "ar",
    "family_id": "F01",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D05",
      "D02"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RoleRRF",
    "language": "ar",
    "family_id": "F02",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D05",
      "D06"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RoleRRF",
    "language": "ar",
    "family_id": "F03",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D07",
      "D08"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RoleRRF",
    "language": "ar",
    "family_id": "F04",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D05",
      "D10"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RoleRRF",
    "language": "ar",
    "family_id": "F05",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D11",
      "D12"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RoleRRF",
    "language": "ar",
    "family_id": "F06",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D13",
      "D14"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RoleRRF",
    "language": "ar",
    "family_id": "F07",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D15",
      "D16"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RoleRRF",
    "language": "ar",
    "family_id": "F08",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D17",
      "D18"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RoleRRF",
    "language": "ar",
    "family_id": "F09",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D03",
      "D04"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RoleRRF",
    "language": "ar",
    "family_id": "F10",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D20",
      "D20"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RoleRRF",
    "language": "ar",
    "family_id": "F11",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D05",
      "D06"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RoleRRF",
    "language": "ar",
    "family_id": "F12",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D11",
      "D12"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RoleRRF",
    "language": "ar",
    "family_id": "F13",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D19",
      "D19"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RoleRRF",
    "language": "ar",
    "family_id": "F14",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D20",
      "D20"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RoleRRF",
    "language": "ar",
    "family_id": "F15",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D21",
      "D21"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RoleRRF",
    "language": "ar",
    "family_id": "F16",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D22",
      "D22"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RoleRRF",
    "language": "ar",
    "family_id": "F17",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "same_top1": 0,
    "top1": [
      "D03",
      "D09"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RoleRRF",
    "language": "ar",
    "family_id": "F18",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D04",
      "D02"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "OracleRRF",
    "language": "en",
    "family_id": "F01",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D01",
      "D02"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "OracleRRF",
    "language": "en",
    "family_id": "F02",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D05",
      "D06"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "OracleRRF",
    "language": "en",
    "family_id": "F03",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D07",
      "D08"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "OracleRRF",
    "language": "en",
    "family_id": "F04",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D09",
      "D10"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "OracleRRF",
    "language": "en",
    "family_id": "F05",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D11",
      "D12"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "OracleRRF",
    "language": "en",
    "family_id": "F06",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D13",
      "D14"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "OracleRRF",
    "language": "en",
    "family_id": "F07",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D15",
      "D16"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "OracleRRF",
    "language": "en",
    "family_id": "F08",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D17",
      "D18"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "OracleRRF",
    "language": "en",
    "family_id": "F09",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D03",
      "D04"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "OracleRRF",
    "language": "en",
    "family_id": "F10",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D20",
      "D02"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "OracleRRF",
    "language": "en",
    "family_id": "F11",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D07",
      "D06"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "OracleRRF",
    "language": "en",
    "family_id": "F12",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D11",
      "D16"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "OracleRRF",
    "language": "en",
    "family_id": "F13",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D19",
      "D19"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "OracleRRF",
    "language": "en",
    "family_id": "F14",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D20",
      "D20"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "OracleRRF",
    "language": "en",
    "family_id": "F15",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D21",
      "D21"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "OracleRRF",
    "language": "en",
    "family_id": "F16",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D22",
      "D22"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "OracleRRF",
    "language": "en",
    "family_id": "F17",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D03",
      "D01"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "OracleRRF",
    "language": "en",
    "family_id": "F18",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D04",
      "D02"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "OracleRRF",
    "language": "ar",
    "family_id": "F01",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D05",
      "D02"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "OracleRRF",
    "language": "ar",
    "family_id": "F02",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D05",
      "D06"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "OracleRRF",
    "language": "ar",
    "family_id": "F03",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D07",
      "D08"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "OracleRRF",
    "language": "ar",
    "family_id": "F04",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D05",
      "D10"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "OracleRRF",
    "language": "ar",
    "family_id": "F05",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D11",
      "D12"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "OracleRRF",
    "language": "ar",
    "family_id": "F06",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D13",
      "D14"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "OracleRRF",
    "language": "ar",
    "family_id": "F07",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D15",
      "D16"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "OracleRRF",
    "language": "ar",
    "family_id": "F08",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D17",
      "D18"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "OracleRRF",
    "language": "ar",
    "family_id": "F09",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D03",
      "D04"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "OracleRRF",
    "language": "ar",
    "family_id": "F10",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D20",
      "D20"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "OracleRRF",
    "language": "ar",
    "family_id": "F11",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D05",
      "D06"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "OracleRRF",
    "language": "ar",
    "family_id": "F12",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D11",
      "D12"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "OracleRRF",
    "language": "ar",
    "family_id": "F13",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D19",
      "D19"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "OracleRRF",
    "language": "ar",
    "family_id": "F14",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D20",
      "D20"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "OracleRRF",
    "language": "ar",
    "family_id": "F15",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D21",
      "D21"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "OracleRRF",
    "language": "ar",
    "family_id": "F16",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D22",
      "D22"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "OracleRRF",
    "language": "ar",
    "family_id": "F17",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "same_top1": 0,
    "top1": [
      "D03",
      "D09"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "OracleRRF",
    "language": "ar",
    "family_id": "F18",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D04",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "BM25",
    "language": "en",
    "family_id": "F01",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D02",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "BM25",
    "language": "en",
    "family_id": "F02",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D05",
      "D05"
    ]
  },
  {
    "track": "english_cards",
    "method": "BM25",
    "language": "en",
    "family_id": "F03",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D07",
      "D07"
    ]
  },
  {
    "track": "english_cards",
    "method": "BM25",
    "language": "en",
    "family_id": "F04",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D09",
      "D09"
    ]
  },
  {
    "track": "english_cards",
    "method": "BM25",
    "language": "en",
    "family_id": "F05",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D12",
      "D12"
    ]
  },
  {
    "track": "english_cards",
    "method": "BM25",
    "language": "en",
    "family_id": "F06",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D13",
      "D13"
    ]
  },
  {
    "track": "english_cards",
    "method": "BM25",
    "language": "en",
    "family_id": "F07",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D15",
      "D15"
    ]
  },
  {
    "track": "english_cards",
    "method": "BM25",
    "language": "en",
    "family_id": "F08",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D17",
      "D17"
    ]
  },
  {
    "track": "english_cards",
    "method": "BM25",
    "language": "en",
    "family_id": "F09",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D04",
      "D04"
    ]
  },
  {
    "track": "english_cards",
    "method": "BM25",
    "language": "en",
    "family_id": "F10",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D02",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "BM25",
    "language": "en",
    "family_id": "F11",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D07",
      "D07"
    ]
  },
  {
    "track": "english_cards",
    "method": "BM25",
    "language": "en",
    "family_id": "F12",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D11",
      "D11"
    ]
  },
  {
    "track": "english_cards",
    "method": "BM25",
    "language": "en",
    "family_id": "F13",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D19",
      "D19"
    ]
  },
  {
    "track": "english_cards",
    "method": "BM25",
    "language": "en",
    "family_id": "F14",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D20",
      "D20"
    ]
  },
  {
    "track": "english_cards",
    "method": "BM25",
    "language": "en",
    "family_id": "F15",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D21",
      "D21"
    ]
  },
  {
    "track": "english_cards",
    "method": "BM25",
    "language": "en",
    "family_id": "F16",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D22",
      "D22"
    ]
  },
  {
    "track": "english_cards",
    "method": "BM25",
    "language": "en",
    "family_id": "F17",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D03",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "BM25",
    "language": "en",
    "family_id": "F18",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D02",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "BM25",
    "language": "ar",
    "family_id": "F01",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D01",
      "D01"
    ]
  },
  {
    "track": "english_cards",
    "method": "BM25",
    "language": "ar",
    "family_id": "F02",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "same_top1": 1,
    "top1": [
      "D01",
      "D01"
    ]
  },
  {
    "track": "english_cards",
    "method": "BM25",
    "language": "ar",
    "family_id": "F03",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "same_top1": 1,
    "top1": [
      "D01",
      "D01"
    ]
  },
  {
    "track": "english_cards",
    "method": "BM25",
    "language": "ar",
    "family_id": "F04",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "same_top1": 1,
    "top1": [
      "D01",
      "D01"
    ]
  },
  {
    "track": "english_cards",
    "method": "BM25",
    "language": "ar",
    "family_id": "F05",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "same_top1": 1,
    "top1": [
      "D01",
      "D01"
    ]
  },
  {
    "track": "english_cards",
    "method": "BM25",
    "language": "ar",
    "family_id": "F06",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "same_top1": 1,
    "top1": [
      "D01",
      "D01"
    ]
  },
  {
    "track": "english_cards",
    "method": "BM25",
    "language": "ar",
    "family_id": "F07",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "same_top1": 1,
    "top1": [
      "D01",
      "D01"
    ]
  },
  {
    "track": "english_cards",
    "method": "BM25",
    "language": "ar",
    "family_id": "F08",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "same_top1": 1,
    "top1": [
      "D01",
      "D01"
    ]
  },
  {
    "track": "english_cards",
    "method": "BM25",
    "language": "ar",
    "family_id": "F09",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D01",
      "D01"
    ]
  },
  {
    "track": "english_cards",
    "method": "BM25",
    "language": "ar",
    "family_id": "F10",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "same_top1": 1,
    "top1": [
      "D01",
      "D01"
    ]
  },
  {
    "track": "english_cards",
    "method": "BM25",
    "language": "ar",
    "family_id": "F11",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "same_top1": 1,
    "top1": [
      "D01",
      "D01"
    ]
  },
  {
    "track": "english_cards",
    "method": "BM25",
    "language": "ar",
    "family_id": "F12",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "same_top1": 1,
    "top1": [
      "D01",
      "D01"
    ]
  },
  {
    "track": "english_cards",
    "method": "BM25",
    "language": "ar",
    "family_id": "F13",
    "relation": "invariance",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "same_top1": 1,
    "top1": [
      "D01",
      "D01"
    ]
  },
  {
    "track": "english_cards",
    "method": "BM25",
    "language": "ar",
    "family_id": "F14",
    "relation": "invariance",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "same_top1": 1,
    "top1": [
      "D01",
      "D01"
    ]
  },
  {
    "track": "english_cards",
    "method": "BM25",
    "language": "ar",
    "family_id": "F15",
    "relation": "invariance",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "same_top1": 1,
    "top1": [
      "D01",
      "D01"
    ]
  },
  {
    "track": "english_cards",
    "method": "BM25",
    "language": "ar",
    "family_id": "F16",
    "relation": "invariance",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "same_top1": 1,
    "top1": [
      "D01",
      "D01"
    ]
  },
  {
    "track": "english_cards",
    "method": "BM25",
    "language": "ar",
    "family_id": "F17",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D01",
      "D01"
    ]
  },
  {
    "track": "english_cards",
    "method": "BM25",
    "language": "ar",
    "family_id": "F18",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D01",
      "D01"
    ]
  },
  {
    "track": "english_cards",
    "method": "E5",
    "language": "en",
    "family_id": "F01",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D02",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "E5",
    "language": "en",
    "family_id": "F02",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D06",
      "D06"
    ]
  },
  {
    "track": "english_cards",
    "method": "E5",
    "language": "en",
    "family_id": "F03",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D07",
      "D07"
    ]
  },
  {
    "track": "english_cards",
    "method": "E5",
    "language": "en",
    "family_id": "F04",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D09",
      "D09"
    ]
  },
  {
    "track": "english_cards",
    "method": "E5",
    "language": "en",
    "family_id": "F05",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D11",
      "D11"
    ]
  },
  {
    "track": "english_cards",
    "method": "E5",
    "language": "en",
    "family_id": "F06",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D14",
      "D14"
    ]
  },
  {
    "track": "english_cards",
    "method": "E5",
    "language": "en",
    "family_id": "F07",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D15",
      "D15"
    ]
  },
  {
    "track": "english_cards",
    "method": "E5",
    "language": "en",
    "family_id": "F08",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D17",
      "D17"
    ]
  },
  {
    "track": "english_cards",
    "method": "E5",
    "language": "en",
    "family_id": "F09",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D03",
      "D04"
    ]
  },
  {
    "track": "english_cards",
    "method": "E5",
    "language": "en",
    "family_id": "F10",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D20",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "E5",
    "language": "en",
    "family_id": "F11",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D08",
      "D08"
    ]
  },
  {
    "track": "english_cards",
    "method": "E5",
    "language": "en",
    "family_id": "F12",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D11",
      "D11"
    ]
  },
  {
    "track": "english_cards",
    "method": "E5",
    "language": "en",
    "family_id": "F13",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D19",
      "D19"
    ]
  },
  {
    "track": "english_cards",
    "method": "E5",
    "language": "en",
    "family_id": "F14",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D20",
      "D20"
    ]
  },
  {
    "track": "english_cards",
    "method": "E5",
    "language": "en",
    "family_id": "F15",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D21",
      "D21"
    ]
  },
  {
    "track": "english_cards",
    "method": "E5",
    "language": "en",
    "family_id": "F16",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D22",
      "D22"
    ]
  },
  {
    "track": "english_cards",
    "method": "E5",
    "language": "en",
    "family_id": "F17",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D03",
      "D01"
    ]
  },
  {
    "track": "english_cards",
    "method": "E5",
    "language": "en",
    "family_id": "F18",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D04",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "E5",
    "language": "ar",
    "family_id": "F01",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D02",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "E5",
    "language": "ar",
    "family_id": "F02",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D06",
      "D06"
    ]
  },
  {
    "track": "english_cards",
    "method": "E5",
    "language": "ar",
    "family_id": "F03",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D07",
      "D07"
    ]
  },
  {
    "track": "english_cards",
    "method": "E5",
    "language": "ar",
    "family_id": "F04",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D06",
      "D06"
    ]
  },
  {
    "track": "english_cards",
    "method": "E5",
    "language": "ar",
    "family_id": "F05",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D11",
      "D11"
    ]
  },
  {
    "track": "english_cards",
    "method": "E5",
    "language": "ar",
    "family_id": "F06",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D13",
      "D13"
    ]
  },
  {
    "track": "english_cards",
    "method": "E5",
    "language": "ar",
    "family_id": "F07",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D15",
      "D16"
    ]
  },
  {
    "track": "english_cards",
    "method": "E5",
    "language": "ar",
    "family_id": "F08",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D17",
      "D17"
    ]
  },
  {
    "track": "english_cards",
    "method": "E5",
    "language": "ar",
    "family_id": "F09",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D04",
      "D04"
    ]
  },
  {
    "track": "english_cards",
    "method": "E5",
    "language": "ar",
    "family_id": "F10",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "same_top1": 1,
    "top1": [
      "D07",
      "D07"
    ]
  },
  {
    "track": "english_cards",
    "method": "E5",
    "language": "ar",
    "family_id": "F11",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D06",
      "D06"
    ]
  },
  {
    "track": "english_cards",
    "method": "E5",
    "language": "ar",
    "family_id": "F12",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D05",
      "D05"
    ]
  },
  {
    "track": "english_cards",
    "method": "E5",
    "language": "ar",
    "family_id": "F13",
    "relation": "invariance",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D17",
      "D06"
    ]
  },
  {
    "track": "english_cards",
    "method": "E5",
    "language": "ar",
    "family_id": "F14",
    "relation": "invariance",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D07",
      "D07"
    ]
  },
  {
    "track": "english_cards",
    "method": "E5",
    "language": "ar",
    "family_id": "F15",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D21",
      "D21"
    ]
  },
  {
    "track": "english_cards",
    "method": "E5",
    "language": "ar",
    "family_id": "F16",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D22",
      "D22"
    ]
  },
  {
    "track": "english_cards",
    "method": "E5",
    "language": "ar",
    "family_id": "F17",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D03",
      "D07"
    ]
  },
  {
    "track": "english_cards",
    "method": "E5",
    "language": "ar",
    "family_id": "F18",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D04",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "RRF",
    "language": "en",
    "family_id": "F01",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D02",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "RRF",
    "language": "en",
    "family_id": "F02",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D05",
      "D05"
    ]
  },
  {
    "track": "english_cards",
    "method": "RRF",
    "language": "en",
    "family_id": "F03",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D07",
      "D07"
    ]
  },
  {
    "track": "english_cards",
    "method": "RRF",
    "language": "en",
    "family_id": "F04",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D09",
      "D09"
    ]
  },
  {
    "track": "english_cards",
    "method": "RRF",
    "language": "en",
    "family_id": "F05",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D11",
      "D11"
    ]
  },
  {
    "track": "english_cards",
    "method": "RRF",
    "language": "en",
    "family_id": "F06",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D13",
      "D13"
    ]
  },
  {
    "track": "english_cards",
    "method": "RRF",
    "language": "en",
    "family_id": "F07",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D15",
      "D15"
    ]
  },
  {
    "track": "english_cards",
    "method": "RRF",
    "language": "en",
    "family_id": "F08",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D17",
      "D17"
    ]
  },
  {
    "track": "english_cards",
    "method": "RRF",
    "language": "en",
    "family_id": "F09",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D03",
      "D04"
    ]
  },
  {
    "track": "english_cards",
    "method": "RRF",
    "language": "en",
    "family_id": "F10",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D02",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "RRF",
    "language": "en",
    "family_id": "F11",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D07",
      "D07"
    ]
  },
  {
    "track": "english_cards",
    "method": "RRF",
    "language": "en",
    "family_id": "F12",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D11",
      "D11"
    ]
  },
  {
    "track": "english_cards",
    "method": "RRF",
    "language": "en",
    "family_id": "F13",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D19",
      "D19"
    ]
  },
  {
    "track": "english_cards",
    "method": "RRF",
    "language": "en",
    "family_id": "F14",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D20",
      "D20"
    ]
  },
  {
    "track": "english_cards",
    "method": "RRF",
    "language": "en",
    "family_id": "F15",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D21",
      "D21"
    ]
  },
  {
    "track": "english_cards",
    "method": "RRF",
    "language": "en",
    "family_id": "F16",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D22",
      "D22"
    ]
  },
  {
    "track": "english_cards",
    "method": "RRF",
    "language": "en",
    "family_id": "F17",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D03",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "RRF",
    "language": "en",
    "family_id": "F18",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D04",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "RRF",
    "language": "ar",
    "family_id": "F01",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D02",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "RRF",
    "language": "ar",
    "family_id": "F02",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D03",
      "D03"
    ]
  },
  {
    "track": "english_cards",
    "method": "RRF",
    "language": "ar",
    "family_id": "F03",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D02",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "RRF",
    "language": "ar",
    "family_id": "F04",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "same_top1": 1,
    "top1": [
      "D06",
      "D06"
    ]
  },
  {
    "track": "english_cards",
    "method": "RRF",
    "language": "ar",
    "family_id": "F05",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "same_top1": 1,
    "top1": [
      "D05",
      "D05"
    ]
  },
  {
    "track": "english_cards",
    "method": "RRF",
    "language": "ar",
    "family_id": "F06",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "same_top1": 1,
    "top1": [
      "D05",
      "D05"
    ]
  },
  {
    "track": "english_cards",
    "method": "RRF",
    "language": "ar",
    "family_id": "F07",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "same_top1": 1,
    "top1": [
      "D05",
      "D05"
    ]
  },
  {
    "track": "english_cards",
    "method": "RRF",
    "language": "ar",
    "family_id": "F08",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "same_top1": 1,
    "top1": [
      "D02",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "RRF",
    "language": "ar",
    "family_id": "F09",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D04",
      "D04"
    ]
  },
  {
    "track": "english_cards",
    "method": "RRF",
    "language": "ar",
    "family_id": "F10",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "same_top1": 1,
    "top1": [
      "D01",
      "D01"
    ]
  },
  {
    "track": "english_cards",
    "method": "RRF",
    "language": "ar",
    "family_id": "F11",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "same_top1": 1,
    "top1": [
      "D06",
      "D06"
    ]
  },
  {
    "track": "english_cards",
    "method": "RRF",
    "language": "ar",
    "family_id": "F12",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "same_top1": 1,
    "top1": [
      "D05",
      "D05"
    ]
  },
  {
    "track": "english_cards",
    "method": "RRF",
    "language": "ar",
    "family_id": "F13",
    "relation": "invariance",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "same_top1": 0,
    "top1": [
      "D07",
      "D06"
    ]
  },
  {
    "track": "english_cards",
    "method": "RRF",
    "language": "ar",
    "family_id": "F14",
    "relation": "invariance",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "same_top1": 1,
    "top1": [
      "D01",
      "D01"
    ]
  },
  {
    "track": "english_cards",
    "method": "RRF",
    "language": "ar",
    "family_id": "F15",
    "relation": "invariance",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "same_top1": 0,
    "top1": [
      "D05",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "RRF",
    "language": "ar",
    "family_id": "F16",
    "relation": "invariance",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "same_top1": 0,
    "top1": [
      "D01",
      "D06"
    ]
  },
  {
    "track": "english_cards",
    "method": "RRF",
    "language": "ar",
    "family_id": "F17",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D03",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "RRF",
    "language": "ar",
    "family_id": "F18",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D04",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "MentionRRF",
    "language": "en",
    "family_id": "F01",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D02",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "MentionRRF",
    "language": "en",
    "family_id": "F02",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D05",
      "D05"
    ]
  },
  {
    "track": "english_cards",
    "method": "MentionRRF",
    "language": "en",
    "family_id": "F03",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D07",
      "D07"
    ]
  },
  {
    "track": "english_cards",
    "method": "MentionRRF",
    "language": "en",
    "family_id": "F04",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D09",
      "D09"
    ]
  },
  {
    "track": "english_cards",
    "method": "MentionRRF",
    "language": "en",
    "family_id": "F05",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D11",
      "D11"
    ]
  },
  {
    "track": "english_cards",
    "method": "MentionRRF",
    "language": "en",
    "family_id": "F06",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D13",
      "D13"
    ]
  },
  {
    "track": "english_cards",
    "method": "MentionRRF",
    "language": "en",
    "family_id": "F07",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D15",
      "D15"
    ]
  },
  {
    "track": "english_cards",
    "method": "MentionRRF",
    "language": "en",
    "family_id": "F08",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D17",
      "D17"
    ]
  },
  {
    "track": "english_cards",
    "method": "MentionRRF",
    "language": "en",
    "family_id": "F09",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D03",
      "D04"
    ]
  },
  {
    "track": "english_cards",
    "method": "MentionRRF",
    "language": "en",
    "family_id": "F10",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D02",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "MentionRRF",
    "language": "en",
    "family_id": "F11",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D07",
      "D07"
    ]
  },
  {
    "track": "english_cards",
    "method": "MentionRRF",
    "language": "en",
    "family_id": "F12",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D11",
      "D11"
    ]
  },
  {
    "track": "english_cards",
    "method": "MentionRRF",
    "language": "en",
    "family_id": "F13",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D19",
      "D19"
    ]
  },
  {
    "track": "english_cards",
    "method": "MentionRRF",
    "language": "en",
    "family_id": "F14",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D20",
      "D20"
    ]
  },
  {
    "track": "english_cards",
    "method": "MentionRRF",
    "language": "en",
    "family_id": "F15",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D21",
      "D21"
    ]
  },
  {
    "track": "english_cards",
    "method": "MentionRRF",
    "language": "en",
    "family_id": "F16",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D22",
      "D22"
    ]
  },
  {
    "track": "english_cards",
    "method": "MentionRRF",
    "language": "en",
    "family_id": "F17",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D03",
      "D01"
    ]
  },
  {
    "track": "english_cards",
    "method": "MentionRRF",
    "language": "en",
    "family_id": "F18",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D02",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "MentionRRF",
    "language": "ar",
    "family_id": "F01",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D02",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "MentionRRF",
    "language": "ar",
    "family_id": "F02",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D06",
      "D06"
    ]
  },
  {
    "track": "english_cards",
    "method": "MentionRRF",
    "language": "ar",
    "family_id": "F03",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D07",
      "D07"
    ]
  },
  {
    "track": "english_cards",
    "method": "MentionRRF",
    "language": "ar",
    "family_id": "F04",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D06",
      "D06"
    ]
  },
  {
    "track": "english_cards",
    "method": "MentionRRF",
    "language": "ar",
    "family_id": "F05",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D05",
      "D05"
    ]
  },
  {
    "track": "english_cards",
    "method": "MentionRRF",
    "language": "ar",
    "family_id": "F06",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "same_top1": 1,
    "top1": [
      "D05",
      "D05"
    ]
  },
  {
    "track": "english_cards",
    "method": "MentionRRF",
    "language": "ar",
    "family_id": "F07",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "same_top1": 1,
    "top1": [
      "D05",
      "D05"
    ]
  },
  {
    "track": "english_cards",
    "method": "MentionRRF",
    "language": "ar",
    "family_id": "F08",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "same_top1": 1,
    "top1": [
      "D05",
      "D05"
    ]
  },
  {
    "track": "english_cards",
    "method": "MentionRRF",
    "language": "ar",
    "family_id": "F09",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D03",
      "D03"
    ]
  },
  {
    "track": "english_cards",
    "method": "MentionRRF",
    "language": "ar",
    "family_id": "F10",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "same_top1": 1,
    "top1": [
      "D01",
      "D01"
    ]
  },
  {
    "track": "english_cards",
    "method": "MentionRRF",
    "language": "ar",
    "family_id": "F11",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D06",
      "D06"
    ]
  },
  {
    "track": "english_cards",
    "method": "MentionRRF",
    "language": "ar",
    "family_id": "F12",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "same_top1": 1,
    "top1": [
      "D05",
      "D05"
    ]
  },
  {
    "track": "english_cards",
    "method": "MentionRRF",
    "language": "ar",
    "family_id": "F13",
    "relation": "invariance",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "same_top1": 0,
    "top1": [
      "D07",
      "D06"
    ]
  },
  {
    "track": "english_cards",
    "method": "MentionRRF",
    "language": "ar",
    "family_id": "F14",
    "relation": "invariance",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D07",
      "D06"
    ]
  },
  {
    "track": "english_cards",
    "method": "MentionRRF",
    "language": "ar",
    "family_id": "F15",
    "relation": "invariance",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D05",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "MentionRRF",
    "language": "ar",
    "family_id": "F16",
    "relation": "invariance",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "same_top1": 0,
    "top1": [
      "D01",
      "D06"
    ]
  },
  {
    "track": "english_cards",
    "method": "MentionRRF",
    "language": "ar",
    "family_id": "F17",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D03",
      "D01"
    ]
  },
  {
    "track": "english_cards",
    "method": "MentionRRF",
    "language": "ar",
    "family_id": "F18",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D02",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "RoleRRF",
    "language": "en",
    "family_id": "F01",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D01",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "RoleRRF",
    "language": "en",
    "family_id": "F02",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D05",
      "D06"
    ]
  },
  {
    "track": "english_cards",
    "method": "RoleRRF",
    "language": "en",
    "family_id": "F03",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D07",
      "D08"
    ]
  },
  {
    "track": "english_cards",
    "method": "RoleRRF",
    "language": "en",
    "family_id": "F04",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D09",
      "D10"
    ]
  },
  {
    "track": "english_cards",
    "method": "RoleRRF",
    "language": "en",
    "family_id": "F05",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D11",
      "D12"
    ]
  },
  {
    "track": "english_cards",
    "method": "RoleRRF",
    "language": "en",
    "family_id": "F06",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D13",
      "D14"
    ]
  },
  {
    "track": "english_cards",
    "method": "RoleRRF",
    "language": "en",
    "family_id": "F07",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D15",
      "D16"
    ]
  },
  {
    "track": "english_cards",
    "method": "RoleRRF",
    "language": "en",
    "family_id": "F08",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D17",
      "D18"
    ]
  },
  {
    "track": "english_cards",
    "method": "RoleRRF",
    "language": "en",
    "family_id": "F09",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D03",
      "D04"
    ]
  },
  {
    "track": "english_cards",
    "method": "RoleRRF",
    "language": "en",
    "family_id": "F10",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D20",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "RoleRRF",
    "language": "en",
    "family_id": "F11",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "same_top1": 1,
    "top1": [
      "D22",
      "D22"
    ]
  },
  {
    "track": "english_cards",
    "method": "RoleRRF",
    "language": "en",
    "family_id": "F12",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D11",
      "D16"
    ]
  },
  {
    "track": "english_cards",
    "method": "RoleRRF",
    "language": "en",
    "family_id": "F13",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D19",
      "D19"
    ]
  },
  {
    "track": "english_cards",
    "method": "RoleRRF",
    "language": "en",
    "family_id": "F14",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D20",
      "D20"
    ]
  },
  {
    "track": "english_cards",
    "method": "RoleRRF",
    "language": "en",
    "family_id": "F15",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D21",
      "D21"
    ]
  },
  {
    "track": "english_cards",
    "method": "RoleRRF",
    "language": "en",
    "family_id": "F16",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D22",
      "D22"
    ]
  },
  {
    "track": "english_cards",
    "method": "RoleRRF",
    "language": "en",
    "family_id": "F17",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D03",
      "D01"
    ]
  },
  {
    "track": "english_cards",
    "method": "RoleRRF",
    "language": "en",
    "family_id": "F18",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D04",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "RoleRRF",
    "language": "ar",
    "family_id": "F01",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D05",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "RoleRRF",
    "language": "ar",
    "family_id": "F02",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D05",
      "D06"
    ]
  },
  {
    "track": "english_cards",
    "method": "RoleRRF",
    "language": "ar",
    "family_id": "F03",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D01",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "RoleRRF",
    "language": "ar",
    "family_id": "F04",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D05",
      "D06"
    ]
  },
  {
    "track": "english_cards",
    "method": "RoleRRF",
    "language": "ar",
    "family_id": "F05",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D05",
      "D06"
    ]
  },
  {
    "track": "english_cards",
    "method": "RoleRRF",
    "language": "ar",
    "family_id": "F06",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D05",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "RoleRRF",
    "language": "ar",
    "family_id": "F07",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D05",
      "D06"
    ]
  },
  {
    "track": "english_cards",
    "method": "RoleRRF",
    "language": "ar",
    "family_id": "F08",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D05",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "RoleRRF",
    "language": "ar",
    "family_id": "F09",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D03",
      "D04"
    ]
  },
  {
    "track": "english_cards",
    "method": "RoleRRF",
    "language": "ar",
    "family_id": "F10",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 0,
    "same_top1": 0,
    "top1": [
      "D01",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "RoleRRF",
    "language": "ar",
    "family_id": "F11",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D05",
      "D06"
    ]
  },
  {
    "track": "english_cards",
    "method": "RoleRRF",
    "language": "ar",
    "family_id": "F12",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D05",
      "D06"
    ]
  },
  {
    "track": "english_cards",
    "method": "RoleRRF",
    "language": "ar",
    "family_id": "F13",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D19",
      "D19"
    ]
  },
  {
    "track": "english_cards",
    "method": "RoleRRF",
    "language": "ar",
    "family_id": "F14",
    "relation": "invariance",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D19",
      "D19"
    ]
  },
  {
    "track": "english_cards",
    "method": "RoleRRF",
    "language": "ar",
    "family_id": "F15",
    "relation": "invariance",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D19",
      "D21"
    ]
  },
  {
    "track": "english_cards",
    "method": "RoleRRF",
    "language": "ar",
    "family_id": "F16",
    "relation": "invariance",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D19",
      "D19"
    ]
  },
  {
    "track": "english_cards",
    "method": "RoleRRF",
    "language": "ar",
    "family_id": "F17",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D03",
      "D01"
    ]
  },
  {
    "track": "english_cards",
    "method": "RoleRRF",
    "language": "ar",
    "family_id": "F18",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D04",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "OracleRRF",
    "language": "en",
    "family_id": "F01",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D01",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "OracleRRF",
    "language": "en",
    "family_id": "F02",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D05",
      "D06"
    ]
  },
  {
    "track": "english_cards",
    "method": "OracleRRF",
    "language": "en",
    "family_id": "F03",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D07",
      "D08"
    ]
  },
  {
    "track": "english_cards",
    "method": "OracleRRF",
    "language": "en",
    "family_id": "F04",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D09",
      "D10"
    ]
  },
  {
    "track": "english_cards",
    "method": "OracleRRF",
    "language": "en",
    "family_id": "F05",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D11",
      "D12"
    ]
  },
  {
    "track": "english_cards",
    "method": "OracleRRF",
    "language": "en",
    "family_id": "F06",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D13",
      "D14"
    ]
  },
  {
    "track": "english_cards",
    "method": "OracleRRF",
    "language": "en",
    "family_id": "F07",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D15",
      "D16"
    ]
  },
  {
    "track": "english_cards",
    "method": "OracleRRF",
    "language": "en",
    "family_id": "F08",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D17",
      "D18"
    ]
  },
  {
    "track": "english_cards",
    "method": "OracleRRF",
    "language": "en",
    "family_id": "F09",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D03",
      "D04"
    ]
  },
  {
    "track": "english_cards",
    "method": "OracleRRF",
    "language": "en",
    "family_id": "F10",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D20",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "OracleRRF",
    "language": "en",
    "family_id": "F11",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D07",
      "D06"
    ]
  },
  {
    "track": "english_cards",
    "method": "OracleRRF",
    "language": "en",
    "family_id": "F12",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D11",
      "D16"
    ]
  },
  {
    "track": "english_cards",
    "method": "OracleRRF",
    "language": "en",
    "family_id": "F13",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D19",
      "D19"
    ]
  },
  {
    "track": "english_cards",
    "method": "OracleRRF",
    "language": "en",
    "family_id": "F14",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D20",
      "D20"
    ]
  },
  {
    "track": "english_cards",
    "method": "OracleRRF",
    "language": "en",
    "family_id": "F15",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D21",
      "D21"
    ]
  },
  {
    "track": "english_cards",
    "method": "OracleRRF",
    "language": "en",
    "family_id": "F16",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D22",
      "D22"
    ]
  },
  {
    "track": "english_cards",
    "method": "OracleRRF",
    "language": "en",
    "family_id": "F17",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D03",
      "D01"
    ]
  },
  {
    "track": "english_cards",
    "method": "OracleRRF",
    "language": "en",
    "family_id": "F18",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D04",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "OracleRRF",
    "language": "ar",
    "family_id": "F01",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D05",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "OracleRRF",
    "language": "ar",
    "family_id": "F02",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D05",
      "D06"
    ]
  },
  {
    "track": "english_cards",
    "method": "OracleRRF",
    "language": "ar",
    "family_id": "F03",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D01",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "OracleRRF",
    "language": "ar",
    "family_id": "F04",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D05",
      "D06"
    ]
  },
  {
    "track": "english_cards",
    "method": "OracleRRF",
    "language": "ar",
    "family_id": "F05",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D05",
      "D06"
    ]
  },
  {
    "track": "english_cards",
    "method": "OracleRRF",
    "language": "ar",
    "family_id": "F06",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D05",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "OracleRRF",
    "language": "ar",
    "family_id": "F07",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D05",
      "D06"
    ]
  },
  {
    "track": "english_cards",
    "method": "OracleRRF",
    "language": "ar",
    "family_id": "F08",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D05",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "OracleRRF",
    "language": "ar",
    "family_id": "F09",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D03",
      "D04"
    ]
  },
  {
    "track": "english_cards",
    "method": "OracleRRF",
    "language": "ar",
    "family_id": "F10",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 0,
    "same_top1": 0,
    "top1": [
      "D01",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "OracleRRF",
    "language": "ar",
    "family_id": "F11",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D05",
      "D06"
    ]
  },
  {
    "track": "english_cards",
    "method": "OracleRRF",
    "language": "ar",
    "family_id": "F12",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D05",
      "D06"
    ]
  },
  {
    "track": "english_cards",
    "method": "OracleRRF",
    "language": "ar",
    "family_id": "F13",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D19",
      "D19"
    ]
  },
  {
    "track": "english_cards",
    "method": "OracleRRF",
    "language": "ar",
    "family_id": "F14",
    "relation": "invariance",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D19",
      "D19"
    ]
  },
  {
    "track": "english_cards",
    "method": "OracleRRF",
    "language": "ar",
    "family_id": "F15",
    "relation": "invariance",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D19",
      "D21"
    ]
  },
  {
    "track": "english_cards",
    "method": "OracleRRF",
    "language": "ar",
    "family_id": "F16",
    "relation": "invariance",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "same_top1": 1,
    "top1": [
      "D19",
      "D19"
    ]
  },
  {
    "track": "english_cards",
    "method": "OracleRRF",
    "language": "ar",
    "family_id": "F17",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D03",
      "D01"
    ]
  },
  {
    "track": "english_cards",
    "method": "OracleRRF",
    "language": "ar",
    "family_id": "F18",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "same_top1": 0,
    "top1": [
      "D04",
      "D02"
    ]
  }
]

==> anc/reproducibility/audit/initial_run/summary.json <==
{
  "summary": [
    {
      "track": "bilingual_cards",
      "method": "BM25",
      "language": "paired",
      "answerable_queries": 72,
      "hit1": {
        "mean": 0.6111111111111112,
        "ci95": [
          0.5138888888888888,
          0.7083333333333334
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 0.9513888888888888,
        "ci95": [
          0.9027777777777778,
          0.9861111111111112
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.8143216301555278,
        "ci95": [
          0.7602009365780468,
          0.8694144191054217
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 0.9305555555555556,
        "ci95": [
          0.8611111111111112,
          0.9861111111111112
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.375,
        "ci95": [
          0.2777777777777778,
          0.4583333333333333
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.5583333333333333,
        "ci95": [
          0.5083333333333333,
          0.6138888888888889
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "bilingual_cards",
      "method": "BM25",
      "language": "en",
      "answerable_queries": 36,
      "hit1": {
        "mean": 0.6111111111111112,
        "ci95": [
          0.5277777777777778,
          0.7222222222222222
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.8512224271456247,
        "ci95": [
          0.8153812199632993,
          0.8924564842185045
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.3888888888888889,
        "ci95": [
          0.2777777777777778,
          0.4722222222222222
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.5611111111111111,
        "ci95": [
          0.5000000000000001,
          0.6277777777777778
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "bilingual_cards",
      "method": "BM25",
      "language": "ar",
      "answerable_queries": 36,
      "hit1": {
        "mean": 0.6111111111111112,
        "ci95": [
          0.5,
          0.75
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 0.9027777777777778,
        "ci95": [
          0.8055555555555556,
          0.9722222222222222
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.7774208331654313,
        "ci95": [
          0.6933966297115108,
          0.856101422779271
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 0.8611111111111112,
        "ci95": [
          0.7222222222222222,
          0.9722222222222222
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.3611111111111111,
        "ci95": [
          0.25,
          0.4444444444444444
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.5555555555555556,
        "ci95": [
          0.5,
          0.6166666666666667
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "bilingual_cards",
      "method": "BM25",
      "language": "mixed",
      "answerable_queries": 8,
      "hit1": {
        "mean": 0.625,
        "ci95": [
          0.25,
          0.875
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.8615986575892967,
        "ci95": [
          0.7231973151785931,
          0.9538662191964322
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.375,
        "ci95": [
          0.125,
          0.75
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.575,
        "ci95": [
          0.5,
          0.65
        ],
        "families": 8,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "bilingual_cards",
      "method": "E5",
      "language": "paired",
      "answerable_queries": 72,
      "hit1": {
        "mean": 0.6666666666666666,
        "ci95": [
          0.5555555555555556,
          0.7777777777777778
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 0.9722222222222222,
        "ci95": [
          0.9375,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.8593446843228117,
        "ci95": [
          0.8177593471334575,
          0.904028948551703
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 0.9583333333333334,
        "ci95": [
          0.9166666666666666,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.3194444444444444,
        "ci95": [
          0.20833333333333334,
          0.4305555555555556
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.5666666666666668,
        "ci95": [
          0.5083333333333333,
          0.6277777777777778
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "bilingual_cards",
      "method": "E5",
      "language": "en",
      "answerable_queries": 36,
      "hit1": {
        "mean": 0.75,
        "ci95": [
          0.6388888888888888,
          0.8611111111111112
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.8993678365269874,
        "ci95": [
          0.8600960494250887,
          0.9403756416857143
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.25,
        "ci95": [
          0.1388888888888889,
          0.3611111111111111
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.5333333333333333,
        "ci95": [
          0.4722222222222223,
          0.5944444444444446
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "bilingual_cards",
      "method": "E5",
      "language": "ar",
      "answerable_queries": 36,
      "hit1": {
        "mean": 0.5833333333333334,
        "ci95": [
          0.4444444444444444,
          0.7222222222222222
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 0.9444444444444444,
        "ci95": [
          0.875,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.8193215321186363,
        "ci95": [
          0.7592417004456408,
          0.8793998634773073
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 0.9166666666666666,
        "ci95": [
          0.8333333333333334,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.3888888888888889,
        "ci95": [
          0.2777777777777778,
          0.5
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.6,
        "ci95": [
          0.5388888888888889,
          0.6666666666666667
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "bilingual_cards",
      "method": "E5",
      "language": "mixed",
      "answerable_queries": 8,
      "hit1": {
        "mean": 0.5,
        "ci95": [
          0.125,
          0.875
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.8154648767857288,
        "ci95": [
          0.6770635343750253,
          0.9538662191964322
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.5,
        "ci95": [
          0.125,
          0.875
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.45,
        "ci95": [
          0.4,
          0.525
        ],
        "families": 8,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "bilingual_cards",
      "method": "RRF",
      "language": "paired",
      "answerable_queries": 72,
      "hit1": {
        "mean": 0.6527777777777778,
        "ci95": [
          0.5555555555555556,
          0.7638888888888888
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 0.9513888888888888,
        "ci95": [
          0.9027777777777778,
          0.9861111111111112
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.8526844333442828,
        "ci95": [
          0.8103705827958354,
          0.8971862987034781
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 0.9305555555555556,
        "ci95": [
          0.8611111111111112,
          0.9861111111111112
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.3472222222222222,
        "ci95": [
          0.2361111111111111,
          0.4444444444444444
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.5638888888888889,
        "ci95": [
          0.5138888888888888,
          0.6194444444444444
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "bilingual_cards",
      "method": "RRF",
      "language": "en",
      "answerable_queries": 36,
      "hit1": {
        "mean": 0.6666666666666666,
        "ci95": [
          0.5555555555555556,
          0.7777777777777778
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.8753632673241953,
        "ci95": [
          0.8360914802222964,
          0.9179843896825461
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.3333333333333333,
        "ci95": [
          0.2222222222222222,
          0.4444444444444444
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.5611111111111111,
        "ci95": [
          0.5055555555555555,
          0.6277777777777778
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "bilingual_cards",
      "method": "RRF",
      "language": "ar",
      "answerable_queries": 36,
      "hit1": {
        "mean": 0.6388888888888888,
        "ci95": [
          0.5,
          0.7777777777777778
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 0.9027777777777778,
        "ci95": [
          0.8055555555555556,
          0.9722222222222222
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.8300055993643702,
        "ci95": [
          0.7700014361660263,
          0.8895319230416158
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 0.8611111111111112,
        "ci95": [
          0.7222222222222222,
          0.9722222222222222
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.3611111111111111,
        "ci95": [
          0.2222222222222222,
          0.5
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.5666666666666667,
        "ci95": [
          0.5166666666666666,
          0.6222222222222222
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "bilingual_cards",
      "method": "RRF",
      "language": "mixed",
      "answerable_queries": 8,
      "hit1": {
        "mean": 0.875,
        "ci95": [
          0.625,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.9538662191964322,
        "ci95": [
          0.8615986575892967,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.125,
        "ci95": [
          0.0,
          0.375
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.625,
        "ci95": [
          0.55,
          0.7
        ],
        "families": 8,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "bilingual_cards",
      "method": "MentionRRF",
      "language": "paired",
      "answerable_queries": 72,
      "hit1": {
        "mean": 0.6527777777777778,
        "ci95": [
          0.5555555555555556,
          0.7638888888888888
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 0.9583333333333334,
        "ci95": [
          0.9166666666666666,
          0.9930555555555556
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.8541048638997338,
        "ci95": [
          0.8124320091553734,
          0.8980602512309278
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 0.9444444444444444,
        "ci95": [
          0.8888888888888888,
          0.9861111111111112
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.3472222222222222,
        "ci95": [
          0.2361111111111111,
          0.4444444444444444
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.4972222222222222,
        "ci95": [
          0.4361111111111111,
          0.563888888888889
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "bilingual_cards",
      "method": "MentionRRF",
      "language": "en",
      "answerable_queries": 36,
      "hit1": {
        "mean": 0.6666666666666666,
        "ci95": [
          0.5555555555555556,
          0.7777777777777778
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.8753632673241953,
        "ci95": [
          0.8360914802222964,
          0.9179843896825461
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.3333333333333333,
        "ci95": [
          0.2222222222222222,
          0.4444444444444444
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.5055555555555556,
        "ci95": [
          0.4388888888888889,
          0.577777777777778
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "bilingual_cards",
      "method": "MentionRRF",
      "language": "ar",
      "answerable_queries": 36,
      "hit1": {
        "mean": 0.6388888888888888,
        "ci95": [
          0.5,
          0.7777777777777778
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 0.9166666666666666,
        "ci95": [
          0.8333333333333334,
          0.9861111111111112
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.8328464604752724,
        "ci95": [
          0.7743545782034906,
          0.8908760125216166
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 0.8888888888888888,
        "ci95": [
          0.7777777777777778,
          0.9722222222222222
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.3611111111111111,
        "ci95": [
          0.2222222222222222,
          0.5
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.48888888888888893,
        "ci95": [
          0.4277777777777778,
          0.5555555555555557
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "bilingual_cards",
      "method": "MentionRRF",
      "language": "mixed",
      "answerable_queries": 8,
      "hit1": {
        "mean": 0.875,
        "ci95": [
          0.625,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.9538662191964322,
        "ci95": [
          0.8615986575892967,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.125,
        "ci95": [
          0.0,
          0.375
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.6,
        "ci95": [
          0.5,
          0.7
        ],
        "families": 8,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "bilingual_cards",
      "method": "RoleRRF",
      "language": "paired",
      "answerable_queries": 72,
      "hit1": {
        "mean": 0.9305555555555556,
        "ci95": [
          0.8611111111111112,
          0.9861111111111112
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 0.9583333333333334,
        "ci95": [
          0.8888888888888888,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.944048979088292,
        "ci95": [
          0.8792305117896738,
          0.9876850314570645
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 0.9583333333333334,
        "ci95": [
          0.8888888888888888,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "bilingual_cards",
      "method": "RoleRRF",
      "language": "en",
      "answerable_queries": 36,
      "hit1": {
        "mean": 0.9444444444444444,
        "ci95": [
          0.8333333333333334,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 0.9444444444444444,
        "ci95": [
          0.8333333333333334,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.9444444444444444,
        "ci95": [
          0.8333333333333334,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 0.9444444444444444,
        "ci95": [
          0.8333333333333334,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "bilingual_cards",
      "method": "RoleRRF",
      "language": "ar",
      "answerable_queries": 36,
      "hit1": {
        "mean": 0.9166666666666666,
        "ci95": [
          0.8333333333333334,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 0.9722222222222222,
        "ci95": [
          0.9166666666666666,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.9436535137321397,
        "ci95": [
          0.891315856300579,
          0.9872258719268301
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 0.9722222222222222,
        "ci95": [
          0.9166666666666666,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "bilingual_cards",
      "method": "RoleRRF",
      "language": "mixed",
      "answerable_queries": 8,
      "hit1": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "bilingual_cards",
      "method": "OracleRRF",
      "language": "paired",
      "answerable_queries": 72,
      "hit1": {
        "mean": 0.9583333333333334,
        "ci95": [
          0.9166666666666666,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 0.9861111111111112,
        "ci95": [
          0.9583333333333334,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.9718267568660698,
        "ci95": [
          0.9456579281502895,
          0.993612935963415
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 0.9861111111111112,
        "ci95": [
          0.9583333333333334,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "bilingual_cards",
      "method": "OracleRRF",
      "language": "en",
      "answerable_queries": 36,
      "hit1": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "bilingual_cards",
      "method": "OracleRRF",
      "language": "ar",
      "answerable_queries": 36,
      "hit1": {
        "mean": 0.9166666666666666,
        "ci95": [
          0.8333333333333334,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 0.9722222222222222,
        "ci95": [
          0.9166666666666666,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.9436535137321397,
        "ci95": [
          0.891315856300579,
          0.9872258719268301
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 0.9722222222222222,
        "ci95": [
          0.9166666666666666,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "bilingual_cards",
      "method": "OracleRRF",
      "language": "mixed",
      "answerable_queries": 8,
      "hit1": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "english_cards",
      "method": "BM25",
      "language": "paired",
      "answerable_queries": 72,
      "hit1": {
        "mean": 0.3472222222222222,
        "ci95": [
          0.2916666666666667,
          0.4027777777777778
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 0.6458333333333334,
        "ci95": [
          0.5555555555555556,
          0.7430555555555556
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.5500359302467903,
        "ci95": [
          0.4948307639868952,
          0.6089310923279005
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 0.625,
        "ci95": [
          0.5277777777777778,
          0.7222222222222222
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.5277777777777778,
        "ci95": [
          0.5,
          0.5694444444444444
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.6666666666666665,
        "ci95": [
          0.613888888888889,
          0.7250000000000001
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "english_cards",
      "method": "BM25",
      "language": "en",
      "answerable_queries": 36,
      "hit1": {
        "mean": 0.6111111111111112,
        "ci95": [
          0.5277777777777778,
          0.7222222222222222
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.8512224271456247,
        "ci95": [
          0.8153812199632993,
          0.8924564842185045
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.3888888888888889,
        "ci95": [
          0.2777777777777778,
          0.4722222222222222
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.5555555555555556,
        "ci95": [
          0.49444444444444446,
          0.6222222222222222
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "english_cards",
      "method": "BM25",
      "language": "ar",
      "answerable_queries": 36,
      "hit1": {
        "mean": 0.08333333333333333,
        "ci95": [
          0.0,
          0.16666666666666666
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 0.2916666666666667,
        "ci95": [
          0.1111111111111111,
          0.4861111111111111
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.24884943334795592,
        "ci95": [
          0.12592895187411837,
          0.3843324694795689
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 0.25,
        "ci95": [
          0.05555555555555555,
          0.4444444444444444
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.6666666666666666,
        "ci95": [
          0.5555555555555556,
          0.7777777777777778
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.7777777777777778,
        "ci95": [
          0.7222222222222222,
          0.8388888888888889
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "english_cards",
      "method": "BM25",
      "language": "mixed",
      "answerable_queries": 8,
      "hit1": {
        "mean": 0.25,
        "ci95": [
          0.0,
          0.625
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.6981656657413351,
        "ci95": [
          0.5808664546969414,
          0.8365670081520385
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.75,
        "ci95": [
          0.375,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.625,
        "ci95": [
          0.525,
          0.7250000000000001
        ],
        "families": 8,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "english_cards",
      "method": "E5",
      "language": "paired",
      "answerable_queries": 72,
      "hit1": {
        "mean": 0.5972222222222222,
        "ci95": [
          0.5,
          0.7083333333333334
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 0.9861111111111112,
        "ci95": [
          0.9583333333333334,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.8197925215753077,
        "ci95": [
          0.7714844242219699,
          0.8704140217078871
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 0.9722222222222222,
        "ci95": [
          0.9166666666666666,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.3472222222222222,
        "ci95": [
          0.25,
          0.4305555555555556
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.575,
        "ci95": [
          0.5111111111111112,
          0.6416666666666667
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "english_cards",
      "method": "E5",
      "language": "en",
      "answerable_queries": 36,
      "hit1": {
        "mean": 0.7222222222222222,
        "ci95": [
          0.6111111111111112,
          0.8333333333333334
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.8953118594525679,
        "ci95": [
          0.8548593647448317,
          0.9368136246336837
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.2777777777777778,
        "ci95": [
          0.16666666666666666,
          0.3888888888888889
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.5555555555555555,
        "ci95": [
          0.4833333333333334,
          0.6277777777777778
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "english_cards",
      "method": "E5",
      "language": "ar",
      "answerable_queries": 36,
      "hit1": {
        "mean": 0.4722222222222222,
        "ci95": [
          0.3055555555555556,
          0.6388888888888888
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 0.9722222222222222,
        "ci95": [
          0.9166666666666666,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.7442731836980474,
        "ci95": [
          0.6576228774074067,
          0.8298464481981549
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 0.9444444444444444,
        "ci95": [
          0.8333333333333334,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.4166666666666667,
        "ci95": [
          0.2777777777777778,
          0.5555555555555556
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.5944444444444444,
        "ci95": [
          0.5333333333333334,
          0.6555555555555556
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "english_cards",
      "method": "E5",
      "language": "mixed",
      "answerable_queries": 8,
      "hit1": {
        "mean": 0.625,
        "ci95": [
          0.25,
          0.875
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.8615986575892967,
        "ci95": [
          0.7231973151785931,
          0.9538662191964322
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.375,
        "ci95": [
          0.125,
          0.75
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.47500000000000003,
        "ci95": [
          0.4,
          0.55
        ],
        "families": 8,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "english_cards",
      "method": "RRF",
      "language": "paired",
      "answerable_queries": 72,
      "hit1": {
        "mean": 0.4305555555555556,
        "ci95": [
          0.3472222222222222,
          0.5277777777777778
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 0.75,
        "ci95": [
          0.6527777777777778,
          0.8472222222222222
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.6820470156550892,
        "ci95": [
          0.6307602147626522,
          0.7412329572316327
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 0.7222222222222222,
        "ci95": [
          0.625,
          0.8194444444444444
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.4722222222222222,
        "ci95": [
          0.4027777777777778,
          0.5277777777777778
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.6333333333333333,
        "ci95": [
          0.5611111111111112,
          0.7083333333333335
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "english_cards",
      "method": "RRF",
      "language": "en",
      "answerable_queries": 36,
      "hit1": {
        "mean": 0.6666666666666666,
        "ci95": [
          0.5555555555555556,
          0.7777777777777778
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.8753632673241953,
        "ci95": [
          0.8344975599013287,
          0.9179843896825461
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.3333333333333333,
        "ci95": [
          0.2222222222222222,
          0.4444444444444444
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.5888888888888889,
        "ci95": [
          0.5277777777777778,
          0.65
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "english_cards",
      "method": "RRF",
      "language": "ar",
      "answerable_queries": 36,
      "hit1": {
        "mean": 0.19444444444444445,
        "ci95": [
          0.05555555555555555,
          0.3333333333333333
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 0.5,
        "ci95": [
          0.3055555555555556,
          0.6944444444444444
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.48873076398598325,
        "ci95": [
          0.38483959990992683,
          0.6028106436759167
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 0.4444444444444444,
        "ci95": [
          0.25,
          0.6388888888888888
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.6111111111111112,
        "ci95": [
          0.5,
          0.75
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.6777777777777778,
        "ci95": [
          0.5888888888888889,
          0.7722222222222224
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "english_cards",
      "method": "RRF",
      "language": "mixed",
      "answerable_queries": 8,
      "hit1": {
        "mean": 0.625,
        "ci95": [
          0.25,
          0.875
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.8615986575892967,
        "ci95": [
          0.7231973151785931,
          0.9538662191964322
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.375,
        "ci95": [
          0.125,
          0.75
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.6749999999999999,
        "ci95": [
          0.6,
          0.75
        ],
        "families": 8,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "english_cards",
      "method": "MentionRRF",
      "language": "paired",
      "answerable_queries": 72,
      "hit1": {
        "mean": 0.4583333333333333,
        "ci95": [
          0.375,
          0.5555555555555556
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 0.8680555555555556,
        "ci95": [
          0.7777777777777778,
          0.9444444444444444
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.7147558623091528,
        "ci95": [
          0.6650961626273477,
          0.7705483392331459
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 0.8472222222222222,
        "ci95": [
          0.75,
          0.9305555555555556
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.4583333333333333,
        "ci95": [
          0.3888888888888889,
          0.5
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.5305555555555556,
        "ci95": [
          0.46111111111111114,
          0.6055555555555556
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "english_cards",
      "method": "MentionRRF",
      "language": "en",
      "answerable_queries": 36,
      "hit1": {
        "mean": 0.6666666666666666,
        "ci95": [
          0.5555555555555556,
          0.7777777777777778
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.8753632673241953,
        "ci95": [
          0.8360914802222964,
          0.9179843896825461
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.3333333333333333,
        "ci95": [
          0.2222222222222222,
          0.4444444444444444
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.5055555555555556,
        "ci95": [
          0.43333333333333335,
          0.5833333333333334
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "english_cards",
      "method": "MentionRRF",
      "language": "ar",
      "answerable_queries": 36,
      "hit1": {
        "mean": 0.25,
        "ci95": [
          0.1111111111111111,
          0.3888888888888889
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 0.7361111111111112,
        "ci95": [
          0.5555555555555556,
          0.8888888888888888
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.5541484572941102,
        "ci95": [
          0.4622103583768452,
          0.6557041574588297
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 0.6944444444444444,
        "ci95": [
          0.5,
          0.8611111111111112
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.5833333333333334,
        "ci95": [
          0.4722222222222222,
          0.6944444444444444
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.5555555555555556,
        "ci95": [
          0.47777777777777775,
          0.638888888888889
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "english_cards",
      "method": "MentionRRF",
      "language": "mixed",
      "answerable_queries": 8,
      "hit1": {
        "mean": 0.625,
        "ci95": [
          0.25,
          0.875
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.8615986575892967,
        "ci95": [
          0.7231973151785931,
          0.9538662191964322
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.375,
        "ci95": [
          0.125,
          0.75
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.6749999999999999,
        "ci95": [
          0.6,
          0.75
        ],
        "families": 8,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "english_cards",
      "method": "RoleRRF",
      "language": "paired",
      "answerable_queries": 72,
      "hit1": {
        "mean": 0.6944444444444444,
        "ci95": [
          0.5972222222222222,
          0.8055555555555556
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 0.9583333333333334,
        "ci95": [
          0.8888888888888888,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.8460873013988197,
        "ci95": [
          0.7808963864320382,
          0.9046003395693225
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 0.9444444444444444,
        "ci95": [
          0.8611111111111112,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "english_cards",
      "method": "RoleRRF",
      "language": "en",
      "answerable_queries": 36,
      "hit1": {
        "mean": 0.9444444444444444,
        "ci95": [
          0.8333333333333334,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 0.9444444444444444,
        "ci95": [
          0.8333333333333334,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.9444444444444444,
        "ci95": [
          0.8333333333333334,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 0.9444444444444444,
        "ci95": [
          0.8333333333333334,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "english_cards",
      "method": "RoleRRF",
      "language": "ar",
      "answerable_queries": 36,
      "hit1": {
        "mean": 0.4444444444444444,
        "ci95": [
          0.2222222222222222,
          0.6666666666666666
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 0.9722222222222222,
        "ci95": [
          0.9166666666666666,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.7477301583531948,
        "ci95": [
          0.6523508054234158,
          0.8416691671939084
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 0.9444444444444444,
        "ci95": [
          0.8333333333333334,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "english_cards",
      "method": "RoleRRF",
      "language": "mixed",
      "answerable_queries": 8,
      "hit1": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "english_cards",
      "method": "OracleRRF",
      "language": "paired",
      "answerable_queries": 72,
      "hit1": {
        "mean": 0.7222222222222222,
        "ci95": [
          0.6111111111111112,
          0.8333333333333334
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 0.9861111111111112,
        "ci95": [
          0.9583333333333334,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.8738650791765975,
        "ci95": [
          0.8261754027117081,
          0.9208345835969542
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 0.9722222222222222,
        "ci95": [
          0.9166666666666666,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "english_cards",
      "method": "OracleRRF",
      "language": "en",
      "answerable_queries": 36,
      "hit1": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "english_cards",
      "method": "OracleRRF",
      "language": "ar",
      "answerable_queries": 36,
      "hit1": {
        "mean": 0.4444444444444444,
        "ci95": [
          0.2222222222222222,
          0.6666666666666666
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 0.9722222222222222,
        "ci95": [
          0.9166666666666666,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.7477301583531948,
        "ci95": [
          0.6523508054234158,
          0.8416691671939084
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 0.9444444444444444,
        "ci95": [
          0.8333333333333334,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "english_cards",
      "method": "OracleRRF",
      "language": "mixed",
      "answerable_queries": 8,
      "hit1": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      }
    }
  ],
  "paired_comparisons": [
    {
      "track": "bilingual_cards",
      "left": "E5",
      "right": "BM25",
      "hit1": {
        "mean": 0.05555555555555555,
        "ci95": [
          -0.013888888888888888,
          0.125
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 0.020833333333333332,
        "ci95": [
          0.0,
          0.05555555555555555
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.04502305416728393,
        "ci95": [
          0.00864035004066485,
          0.08277444129431251
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 0.027777777777777776,
        "ci95": [
          0.0,
          0.06944444444444445
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": -0.05555555555555555,
        "ci95": [
          -0.1111111111111111,
          0.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "bilingual_cards",
      "left": "RRF",
      "right": "E5",
      "hit1": {
        "mean": -0.013888888888888888,
        "ci95": [
          -0.05590277777777746,
          0.027777777777777776
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": -0.020833333333333332,
        "ci95": [
          -0.05555555555555555,
          0.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": -0.006660250978529083,
        "ci95": [
          -0.025294516134645704,
          0.010897430595944625
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": -0.027777777777777776,
        "ci95": [
          -0.06944444444444445,
          0.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.027777777777777776,
        "ci95": [
          0.0,
          0.06944444444444445
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "bilingual_cards",
      "left": "RoleRRF",
      "right": "RRF",
      "hit1": {
        "mean": 0.2777777777777778,
        "ci95": [
          0.16666666666666666,
          0.3888888888888889
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 0.006944444444444444,
        "ci95": [
          -0.06944444444444445,
          0.06944444444444445
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.09136454574400932,
        "ci95": [
          0.029736982274092324,
          0.1453479144047934
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 0.027777777777777776,
        "ci95": [
          -0.05555555555555555,
          0.1111111111111111
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": -0.3472222222222222,
        "ci95": [
          -0.4444444444444444,
          -0.2361111111111111
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "bilingual_cards",
      "left": "RoleRRF",
      "right": "MentionRRF",
      "hit1": {
        "mean": 0.2777777777777778,
        "ci95": [
          0.16666666666666666,
          0.3888888888888889
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 0.0,
        "ci95": [
          -0.06944444444444445,
          0.05555555555555555
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.08994411518855824,
        "ci95": [
          0.0285201949894315,
          0.14399057217580635
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 0.013888888888888888,
        "ci95": [
          -0.06944444444444445,
          0.08333333333333333
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": -0.3472222222222222,
        "ci95": [
          -0.4444444444444444,
          -0.2361111111111111
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "bilingual_cards",
      "left": "OracleRRF",
      "right": "RoleRRF",
      "hit1": {
        "mean": 0.027777777777777776,
        "ci95": [
          0.0,
          0.08333333333333333
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 0.027777777777777776,
        "ci95": [
          0.0,
          0.08333333333333333
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.027777777777777776,
        "ci95": [
          0.0,
          0.08333333333333333
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 0.027777777777777776,
        "ci95": [
          0.0,
          0.08333333333333333
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "english_cards",
      "left": "E5",
      "right": "BM25",
      "hit1": {
        "mean": 0.25,
        "ci95": [
          0.1527777777777778,
          0.3611111111111111
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 0.3402777777777778,
        "ci95": [
          0.2361111111111111,
          0.4375
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.2697565913285173,
        "ci95": [
          0.19219261708299715,
          0.3426229824580022
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 0.3472222222222222,
        "ci95": [
          0.2361111111111111,
          0.4444444444444444
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": -0.18055555555555555,
        "ci95": [
          -0.3055555555555556,
          -0.06944444444444445
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "english_cards",
      "left": "RRF",
      "right": "E5",
      "hit1": {
        "mean": -0.16666666666666666,
        "ci95": [
          -0.25,
          -0.08333333333333333
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": -0.2361111111111111,
        "ci95": [
          -0.3402777777777778,
          -0.1388888888888889
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": -0.13774550592021834,
        "ci95": [
          -0.20144748433094778,
          -0.07801088905565257
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": -0.25,
        "ci95": [
          -0.3472222222222222,
          -0.1527777777777778
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.125,
        "ci95": [
          0.041666666666666664,
          0.2222222222222222
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "english_cards",
      "left": "RoleRRF",
      "right": "RRF",
      "hit1": {
        "mean": 0.2638888888888889,
        "ci95": [
          0.18055555555555555,
          0.3611111111111111
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 0.20833333333333334,
        "ci95": [
          0.09027777777777778,
          0.3263888888888889
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.16404028574373034,
        "ci95": [
          0.09461076847740936,
          0.22133675399755037
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 0.2222222222222222,
        "ci95": [
          0.1111111111111111,
          0.3333333333333333
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": -0.4722222222222222,
        "ci95": [
          -0.5277777777777778,
          -0.4027777777777778
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "english_cards",
      "left": "RoleRRF",
      "right": "MentionRRF",
      "hit1": {
        "mean": 0.2361111111111111,
        "ci95": [
          0.1527777777777778,
          0.3194444444444444
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 0.09027777777777778,
        "ci95": [
          -0.013888888888888888,
          0.19444444444444445
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.13133143908966685,
        "ci95": [
          0.06619076465793357,
          0.18251091573395545
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 0.09722222222222222,
        "ci95": [
          -0.013888888888888888,
          0.20833333333333334
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": -0.4583333333333333,
        "ci95": [
          -0.5,
          -0.3888888888888889
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "english_cards",
      "left": "OracleRRF",
      "right": "RoleRRF",
      "hit1": {
        "mean": 0.027777777777777776,
        "ci95": [
          0.0,
          0.08333333333333333
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 0.027777777777777776,
        "ci95": [
          0.0,
          0.08333333333333333
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.027777777777777776,
        "ci95": [
          0.0,
          0.08333333333333333
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 0.027777777777777776,
        "ci95": [
          0.0,
          0.08333333333333333
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    }
  ],
  "latency": [
    {
      "track": "bilingual_cards",
      "method": "BM25",
      "subset": "all_requests",
      "n": 330,
      "median_ms": 0.3049595,
      "p95_ms": 0.52958245
    },
    {
      "track": "bilingual_cards",
      "method": "BM25",
      "subset": "gold_answerable",
      "n": 240,
      "median_ms": 0.308144,
      "p95_ms": 0.5122687499999999
    },
    {
      "track": "bilingual_cards",
      "method": "BM25",
      "subset": "returned_answer",
      "n": 330,
      "median_ms": 0.3049595,
      "p95_ms": 0.52958245
    },
    {
      "track": "bilingual_cards",
      "method": "E5",
      "subset": "all_requests",
      "n": 330,
      "median_ms": 34.1613445,
      "p95_ms": 44.86266915
    },
    {
      "track": "bilingual_cards",
      "method": "E5",
      "subset": "gold_answerable",
      "n": 240,
      "median_ms": 34.615526,
      "p95_ms": 44.92644465
    },
    {
      "track": "bilingual_cards",
      "method": "E5",
      "subset": "returned_answer",
      "n": 330,
      "median_ms": 34.1613445,
      "p95_ms": 44.86266915
    },
    {
      "track": "bilingual_cards",
      "method": "RRF",
      "subset": "all_requests",
      "n": 330,
      "median_ms": 34.6276425,
      "p95_ms": 47.16086465000001
    },
    {
      "track": "bilingual_cards",
      "method": "RRF",
      "subset": "gold_answerable",
      "n": 240,
      "median_ms": 35.138367,
      "p95_ms": 46.961333149999994
    },
    {
      "track": "bilingual_cards",
      "method": "RRF",
      "subset": "returned_answer",
      "n": 330,
      "median_ms": 34.6276425,
      "p95_ms": 47.16086465000001
    },
    {
      "track": "bilingual_cards",
      "method": "MentionRRF",
      "subset": "all_requests",
      "n": 330,
      "median_ms": 34.863769000000005,
      "p95_ms": 45.64451795
    },
    {
      "track": "bilingual_cards",
      "method": "MentionRRF",
      "subset": "gold_answerable",
      "n": 240,
      "median_ms": 35.337137,
      "p95_ms": 47.13181404999997
    },
    {
      "track": "bilingual_cards",
      "method": "MentionRRF",
      "subset": "returned_answer",
      "n": 330,
      "median_ms": 34.863769000000005,
      "p95_ms": 45.64451795
    },
    {
      "track": "bilingual_cards",
      "method": "RoleRRF",
      "subset": "all_requests",
      "n": 330,
      "median_ms": 32.887283999999994,
      "p95_ms": 45.9946922
    },
    {
      "track": "bilingual_cards",
      "method": "RoleRRF",
      "subset": "gold_answerable",
      "n": 240,
      "median_ms": 35.398144,
      "p95_ms": 47.98631644999999
    },
    {
      "track": "bilingual_cards",
      "method": "RoleRRF",
      "subset": "returned_answer",
      "n": 240,
      "median_ms": 35.398144,
      "p95_ms": 47.98631644999999
    },
    {
      "track": "bilingual_cards",
      "method": "OracleRRF",
      "subset": "all_requests",
      "n": 330,
      "median_ms": 32.865596499999995,
      "p95_ms": 46.1571703
    },
    {
      "track": "bilingual_cards",
      "method": "OracleRRF",
      "subset": "gold_answerable",
      "n": 240,
      "median_ms": 35.485774500000005,
      "p95_ms": 48.483762949999985
    },
    {
      "track": "bilingual_cards",
      "method": "OracleRRF",
      "subset": "returned_answer",
      "n": 240,
      "median_ms": 35.485774500000005,
      "p95_ms": 48.483762949999985
    },
    {
      "track": "english_cards",
      "method": "BM25",
      "subset": "all_requests",
      "n": 330,
      "median_ms": 0.309118,
      "p95_ms": 0.5449545
    },
    {
      "track": "english_cards",
      "method": "BM25",
      "subset": "gold_answerable",
      "n": 240,
      "median_ms": 0.314634,
      "p95_ms": 0.5219199999999996
    },
    {
      "track": "english_cards",
      "method": "BM25",
      "subset": "returned_answer",
      "n": 330,
      "median_ms": 0.309118,
      "p95_ms": 0.5449545
    },
    {
      "track": "english_cards",
      "method": "E5",
      "subset": "all_requests",
      "n": 330,
      "median_ms": 36.766971999999996,
      "p95_ms": 48.5707691
    },
    {
      "track": "english_cards",
      "method": "E5",
      "subset": "gold_answerable",
      "n": 240,
      "median_ms": 37.8015995,
      "p95_ms": 49.751672349999986
    },
    {
      "track": "english_cards",
      "method": "E5",
      "subset": "returned_answer",
      "n": 330,
      "median_ms": 36.766971999999996,
      "p95_ms": 48.5707691
    },
    {
      "track": "english_cards",
      "method": "RRF",
      "subset": "all_requests",
      "n": 330,
      "median_ms": 36.966696999999996,
      "p95_ms": 49.749322150000005
    },
    {
      "track": "english_cards",
      "method": "RRF",
      "subset": "gold_answerable",
      "n": 240,
      "median_ms": 37.489035,
      "p95_ms": 51.0816552
    },
    {
      "track": "english_cards",
      "method": "RRF",
      "subset": "returned_answer",
      "n": 330,
      "median_ms": 36.966696999999996,
      "p95_ms": 49.749322150000005
    },
    {
      "track": "english_cards",
      "method": "MentionRRF",
      "subset": "all_requests",
      "n": 330,
      "median_ms": 38.151116,
      "p95_ms": 51.346253700000005
    },
    {
      "track": "english_cards",
      "method": "MentionRRF",
      "subset": "gold_answerable",
      "n": 240,
      "median_ms": 38.622338,
      "p95_ms": 52.68749835
    },
    {
      "track": "english_cards",
      "method": "MentionRRF",
      "subset": "returned_answer",
      "n": 330,
      "median_ms": 38.151116,
      "p95_ms": 51.346253700000005
    },
    {
      "track": "english_cards",
      "method": "RoleRRF",
      "subset": "all_requests",
      "n": 330,
      "median_ms": 35.6588675,
      "p95_ms": 49.08417725
    },
    {
      "track": "english_cards",
      "method": "RoleRRF",
      "subset": "gold_answerable",
      "n": 240,
      "median_ms": 37.78523,
      "p95_ms": 51.262310649999996
    },
    {
      "track": "english_cards",
      "method": "RoleRRF",
      "subset": "returned_answer",
      "n": 240,
      "median_ms": 37.78523,
      "p95_ms": 51.262310649999996
    },
    {
      "track": "english_cards",
      "method": "OracleRRF",
      "subset": "all_requests",
      "n": 330,
      "median_ms": 34.888284,
      "p95_ms": 48.906918450000006
    },
    {
      "track": "english_cards",
      "method": "OracleRRF",
      "subset": "gold_answerable",
      "n": 240,
      "median_ms": 37.987899,
      "p95_ms": 51.68989679999999
    },
    {
      "track": "english_cards",
      "method": "OracleRRF",
      "subset": "returned_answer",
      "n": 240,
      "median_ms": 37.987899,
      "p95_ms": 51.68989679999999
    }
  ],
  "decision": [
    {
      "track": "bilingual_cards",
      "method": "BM25",
      "confusion_matrix": {
        "answer": {
          "answer": 72,
          "clarify": 0,
          "abstain": 0
        },
        "clarify": {
          "answer": 16,
          "clarify": 0,
          "abstain": 0
        },
        "abstain": {
          "answer": 12,
          "clarify": 0,
          "abstain": 0
        }
      },
      "accuracy": 0.72,
      "macro_f1": 0.27906976744186046,
      "oracle_uses_labels": false
    },
    {
      "track": "bilingual_cards",
      "method": "E5",
      "confusion_matrix": {
        "answer": {
          "answer": 72,
          "clarify": 0,
          "abstain": 0
        },
        "clarify": {
          "answer": 16,
          "clarify": 0,
          "abstain": 0
        },
        "abstain": {
          "answer": 12,
          "clarify": 0,
          "abstain": 0
        }
      },
      "accuracy": 0.72,
      "macro_f1": 0.27906976744186046,
      "oracle_uses_labels": false
    },
    {
      "track": "bilingual_cards",
      "method": "RRF",
      "confusion_matrix": {
        "answer": {
          "answer": 72,
          "clarify": 0,
          "abstain": 0
        },
        "clarify": {
          "answer": 16,
          "clarify": 0,
          "abstain": 0
        },
        "abstain": {
          "answer": 12,
          "clarify": 0,
          "abstain": 0
        }
      },
      "accuracy": 0.72,
      "macro_f1": 0.27906976744186046,
      "oracle_uses_labels": false
    },
    {
      "track": "bilingual_cards",
      "method": "MentionRRF",
      "confusion_matrix": {
        "answer": {
          "answer": 72,
          "clarify": 0,
          "abstain": 0
        },
        "clarify": {
          "answer": 16,
          "clarify": 0,
          "abstain": 0
        },
        "abstain": {
          "answer": 12,
          "clarify": 0,
          "abstain": 0
        }
      },
      "accuracy": 0.72,
      "macro_f1": 0.27906976744186046,
      "oracle_uses_labels": false
    },
    {
      "track": "bilingual_cards",
      "method": "RoleRRF",
      "confusion_matrix": {
        "answer": {
          "answer": 72,
          "clarify": 0,
          "abstain": 0
        },
        "clarify": {
          "answer": 0,
          "clarify": 16,
          "abstain": 0
        },
        "abstain": {
          "answer": 0,
          "clarify": 0,
          "abstain": 12
        }
      },
      "accuracy": 1.0,
      "macro_f1": 1.0,
      "oracle_uses_labels": false
    },
    {
      "track": "bilingual_cards",
      "method": "OracleRRF",
      "confusion_matrix": {
        "answer": {
          "answer": 72,
          "clarify": 0,
          "abstain": 0
        },
        "clarify": {
          "answer": 0,
          "clarify": 16,
          "abstain": 0
        },
        "abstain": {
          "answer": 0,
          "clarify": 0,
          "abstain": 12
        }
      },
      "accuracy": 1.0,
      "macro_f1": 1.0,
      "oracle_uses_labels": true
    },
    {
      "track": "english_cards",
      "method": "BM25",
      "confusion_matrix": {
        "answer": {
          "answer": 72,
          "clarify": 0,
          "abstain": 0
        },
        "clarify": {
          "answer": 16,
          "clarify": 0,
          "abstain": 0
        },
        "abstain": {
          "answer": 12,
          "clarify": 0,
          "abstain": 0
        }
      },
      "accuracy": 0.72,
      "macro_f1": 0.27906976744186046,
      "oracle_uses_labels": false
    },
    {
      "track": "english_cards",
      "method": "E5",
      "confusion_matrix": {
        "answer": {
          "answer": 72,
          "clarify": 0,
          "abstain": 0
        },
        "clarify": {
          "answer": 16,
          "clarify": 0,
          "abstain": 0
        },
        "abstain": {
          "answer": 12,
          "clarify": 0,
          "abstain": 0
        }
      },
      "accuracy": 0.72,
      "macro_f1": 0.27906976744186046,
      "oracle_uses_labels": false
    },
    {
      "track": "english_cards",
      "method": "RRF",
      "confusion_matrix": {
        "answer": {
          "answer": 72,
          "clarify": 0,
          "abstain": 0
        },
        "clarify": {
          "answer": 16,
          "clarify": 0,
          "abstain": 0
        },
        "abstain": {
          "answer": 12,
          "clarify": 0,
          "abstain": 0
        }
      },
      "accuracy": 0.72,
      "macro_f1": 0.27906976744186046,
      "oracle_uses_labels": false
    },
    {
      "track": "english_cards",
      "method": "MentionRRF",
      "confusion_matrix": {
        "answer": {
          "answer": 72,
          "clarify": 0,
          "abstain": 0
        },
        "clarify": {
          "answer": 16,
          "clarify": 0,
          "abstain": 0
        },
        "abstain": {
          "answer": 12,
          "clarify": 0,
          "abstain": 0
        }
      },
      "accuracy": 0.72,
      "macro_f1": 0.27906976744186046,
      "oracle_uses_labels": false
    },
    {
      "track": "english_cards",
      "method": "RoleRRF",
      "confusion_matrix": {
        "answer": {
          "answer": 72,
          "clarify": 0,
          "abstain": 0
        },
        "clarify": {
          "answer": 0,
          "clarify": 16,
          "abstain": 0
        },
        "abstain": {
          "answer": 0,
          "clarify": 0,
          "abstain": 12
        }
      },
      "accuracy": 1.0,
      "macro_f1": 1.0,
      "oracle_uses_labels": false
    },
    {
      "track": "english_cards",
      "method": "OracleRRF",
      "confusion_matrix": {
        "answer": {
          "answer": 72,
          "clarify": 0,
          "abstain": 0
        },
        "clarify": {
          "answer": 0,
          "clarify": 16,
          "abstain": 0
        },
        "abstain": {
          "answer": 0,
          "clarify": 0,
          "abstain": 12
        }
      },
      "accuracy": 1.0,
      "macro_f1": 1.0,
      "oracle_uses_labels": true
    }
  ],
  "language_gaps": [
    {
      "track": "bilingual_cards",
      "method": "BM25",
      "direction": "Arabic minus English",
      "hit1": {
        "mean": 0.0,
        "ci95": [
          -0.1111111111111111,
          0.1111111111111111
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": -0.07380159398019343,
        "ci95": [
          -0.14128426580951972,
          -0.010059163728622292
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "bilingual_cards",
      "method": "E5",
      "direction": "Arabic minus English",
      "hit1": {
        "mean": -0.16666666666666666,
        "ci95": [
          -0.3055555555555556,
          -0.05555555555555555
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": -0.08004630440835096,
        "ci95": [
          -0.13707816421902771,
          -0.03088413654824292
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "bilingual_cards",
      "method": "RRF",
      "direction": "Arabic minus English",
      "hit1": {
        "mean": -0.027777777777777776,
        "ci95": [
          -0.1388888888888889,
          0.08333333333333333
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": -0.045357667959824995,
        "ci95": [
          -0.10248500559541592,
          0.005146385178167777
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "bilingual_cards",
      "method": "MentionRRF",
      "direction": "Arabic minus English",
      "hit1": {
        "mean": -0.027777777777777776,
        "ci95": [
          -0.1388888888888889,
          0.08333333333333333
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": -0.04251680684892285,
        "ci95": [
          -0.09758007259327485,
          0.00609353939432568
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "bilingual_cards",
      "method": "RoleRRF",
      "direction": "Arabic minus English",
      "hit1": {
        "mean": -0.027777777777777776,
        "ci95": [
          -0.16666666666666666,
          0.1388888888888889
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": -0.0007909307123047413,
        "ci95": [
          -0.09987123977665163,
          0.13938284891127775
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "bilingual_cards",
      "method": "OracleRRF",
      "direction": "Arabic minus English",
      "hit1": {
        "mean": -0.08333333333333333,
        "ci95": [
          -0.16666666666666666,
          0.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": -0.056346486267860305,
        "ci95": [
          -0.1086841436994211,
          -0.012774128073169879
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "english_cards",
      "method": "BM25",
      "direction": "Arabic minus English",
      "hit1": {
        "mean": -0.5277777777777778,
        "ci95": [
          -0.6666666666666666,
          -0.3888888888888889
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": -0.6023729937976687,
        "ci95": [
          -0.750769485060203,
          -0.44605546700758564
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "english_cards",
      "method": "E5",
      "direction": "Arabic minus English",
      "hit1": {
        "mean": -0.25,
        "ci95": [
          -0.4444444444444444,
          -0.05555555555555555
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": -0.15103867575452032,
        "ci95": [
          -0.24599634185025343,
          -0.06410779775135657
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "english_cards",
      "method": "RRF",
      "direction": "Arabic minus English",
      "hit1": {
        "mean": -0.4722222222222222,
        "ci95": [
          -0.6388888888888888,
          -0.3055555555555556
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": -0.38663250333821203,
        "ci95": [
          -0.5102823098475051,
          -0.26463841078403233
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "english_cards",
      "method": "MentionRRF",
      "direction": "Arabic minus English",
      "hit1": {
        "mean": -0.4166666666666667,
        "ci95": [
          -0.6111111111111112,
          -0.25
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": -0.321214810030085,
        "ci95": [
          -0.4284672482621028,
          -0.21341658162346336
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "english_cards",
      "method": "RoleRRF",
      "direction": "Arabic minus English",
      "hit1": {
        "mean": -0.5,
        "ci95": [
          -0.75,
          -0.2222222222222222
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": -0.1967142860912497,
        "ci95": [
          -0.33779309044752615,
          -0.020772842418175147
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "english_cards",
      "method": "OracleRRF",
      "direction": "Arabic minus English",
      "hit1": {
        "mean": -0.5555555555555556,
        "ci95": [
          -0.7777777777777778,
          -0.3333333333333333
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": -0.25226984164680527,
        "ci95": [
          -0.3476491945765841,
          -0.15833083280609167
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    }
  ],
  "intervals": "Exploratory percentile bootstrap over authored paired families. Not population inference; no multiplicity-adjusted confirmatory testing."
}

==> anc/reproducibility/audit/initial_run/timings.jsonl <==
{"track": "bilingual_cards", "method": "E5", "query_id": "Q03_mixed", "scenario_id": "Q03", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 34.57491}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q38_en", "scenario_id": "Q38", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 29.351883}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q26_ar", "scenario_id": "Q26", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 29.969364}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q14_ar", "scenario_id": "Q14", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 32.959637}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q06_en", "scenario_id": "Q06", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 35.183177}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q27_en", "scenario_id": "Q27", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 27.890302}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q12_en", "scenario_id": "Q12", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.317278}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q12_ar", "scenario_id": "Q12", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 35.050046}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q11_en", "scenario_id": "Q11", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 33.018146}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q45_en", "scenario_id": "Q45", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 29.700358}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q06_en", "scenario_id": "Q06", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 34.081848}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q23_ar", "scenario_id": "Q23", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 40.639296}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q40_en", "scenario_id": "Q40", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.294183}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q50_ar", "scenario_id": "Q50", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 26.306305}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q31_en", "scenario_id": "Q31", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 30.351979}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q19_ar", "scenario_id": "Q19", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 40.470271}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q44_ar", "scenario_id": "Q44", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 38.886475}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q30_ar", "scenario_id": "Q30", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.460644}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q40_ar", "scenario_id": "Q40", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 32.472153}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q46_en", "scenario_id": "Q46", "language": "en", "pass_number": 0, "action": "abstain", "milliseconds": 0.029645}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q07_en", "scenario_id": "Q07", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 38.492893}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q24_en", "scenario_id": "Q24", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 34.996746}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q11_en", "scenario_id": "Q11", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 33.540162}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q28_en", "scenario_id": "Q28", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 29.301968}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q01_ar", "scenario_id": "Q01", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 32.013413}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q16_ar", "scenario_id": "Q16", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 34.360888}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q24_ar", "scenario_id": "Q24", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.308835}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q29_en", "scenario_id": "Q29", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 36.542685}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q29_ar", "scenario_id": "Q29", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 42.422702}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q35_ar", "scenario_id": "Q35", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 31.935445}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q03_ar", "scenario_id": "Q03", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.32519}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q22_ar", "scenario_id": "Q22", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 37.874891}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q17_en", "scenario_id": "Q17", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 30.306561}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q29_ar", "scenario_id": "Q29", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.32537}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q16_en", "scenario_id": "Q16", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 30.30591}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q31_ar", "scenario_id": "Q31", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 28.701413}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q48_en", "scenario_id": "Q48", "language": "en", "pass_number": 0, "action": "abstain", "milliseconds": 0.003475}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q20_ar", "scenario_id": "Q20", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 38.905414}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q38_ar", "scenario_id": "Q38", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 24.040412}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q47_en", "scenario_id": "Q47", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 27.603881}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q32_ar", "scenario_id": "Q32", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 29.416881}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q18_ar", "scenario_id": "Q18", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.290908}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q09_ar", "scenario_id": "Q09", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 32.685685}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q29_en", "scenario_id": "Q29", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 35.041063}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q07_en", "scenario_id": "Q07", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 39.494752}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q15_ar", "scenario_id": "Q15", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 33.371097}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q12_ar", "scenario_id": "Q12", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 33.495615}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q31_en", "scenario_id": "Q31", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 26.909874}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q34_ar", "scenario_id": "Q34", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 33.374453}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q07_ar", "scenario_id": "Q07", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 41.742377}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q50_en", "scenario_id": "Q50", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 24.419614}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q05_mixed", "scenario_id": "Q05", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 29.051692}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q16_ar", "scenario_id": "Q16", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 33.079328}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q32_ar", "scenario_id": "Q32", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 28.086407}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q37_en", "scenario_id": "Q37", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 30.848067}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q22_ar", "scenario_id": "Q22", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.299401}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q47_ar", "scenario_id": "Q47", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 25.877189}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q26_ar", "scenario_id": "Q26", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 31.635082}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q03_en", "scenario_id": "Q03", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.302285}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q01_mixed", "scenario_id": "Q01", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 29.414848}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q19_en", "scenario_id": "Q19", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 34.830555}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q01_mixed", "scenario_id": "Q01", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 0.309226}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q32_en", "scenario_id": "Q32", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 26.026824}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q21_en", "scenario_id": "Q21", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 37.279816}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q43_ar", "scenario_id": "Q43", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 32.340935}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q25_en", "scenario_id": "Q25", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 27.106043}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q10_en", "scenario_id": "Q10", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 28.532622}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q44_en", "scenario_id": "Q44", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.283758}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q12_en", "scenario_id": "Q12", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 35.609512}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q40_en", "scenario_id": "Q40", "language": "en", "pass_number": 0, "action": "clarify", "milliseconds": 0.040541}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q49_ar", "scenario_id": "Q49", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 36.509517}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q47_en", "scenario_id": "Q47", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 28.633955}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q14_ar", "scenario_id": "Q14", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 29.809485}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q15_mixed", "scenario_id": "Q15", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 27.92136}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q40_en", "scenario_id": "Q40", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 32.717776}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q18_ar", "scenario_id": "Q18", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 32.40858}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q37_en", "scenario_id": "Q37", "language": "en", "pass_number": 0, "action": "clarify", "milliseconds": 0.037977}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q08_en", "scenario_id": "Q08", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.267403}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q20_ar", "scenario_id": "Q20", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 41.724804}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q35_ar", "scenario_id": "Q35", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 39.163146}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q42_ar", "scenario_id": "Q42", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 43.744156}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q05_ar", "scenario_id": "Q05", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.315615}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q07_en", "scenario_id": "Q07", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 41.851164}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q06_ar", "scenario_id": "Q06", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 41.179081}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q26_ar", "scenario_id": "Q26", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 38.343446}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q03_mixed", "scenario_id": "Q03", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 38.561538}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q30_en", "scenario_id": "Q30", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 49.947931}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q31_ar", "scenario_id": "Q31", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 41.023437}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q11_mixed", "scenario_id": "Q11", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 0.386772}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q26_en", "scenario_id": "Q26", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.111227}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q33_ar", "scenario_id": "Q33", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 42.016293}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q14_en", "scenario_id": "Q14", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 34.829196}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q37_ar", "scenario_id": "Q37", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.476658}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q50_ar", "scenario_id": "Q50", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 37.655249}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q06_ar", "scenario_id": "Q06", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.34512}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q02_ar", "scenario_id": "Q02", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 38.3632}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q33_en", "scenario_id": "Q33", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 43.60739}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q34_ar", "scenario_id": "Q34", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.358229}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q33_ar", "scenario_id": "Q33", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 58.902584}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q43_en", "scenario_id": "Q43", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 42.637199}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q17_en", "scenario_id": "Q17", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 37.956878}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q09_en", "scenario_id": "Q09", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 34.865481}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q28_ar", "scenario_id": "Q28", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 38.701661}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q46_en", "scenario_id": "Q46", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 34.002701}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q42_ar", "scenario_id": "Q42", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 40.36777}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q35_ar", "scenario_id": "Q35", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 46.816384}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q45_en", "scenario_id": "Q45", "language": "en", "pass_number": 0, "action": "abstain", "milliseconds": 0.031298}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q15_en", "scenario_id": "Q15", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 39.421043}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q45_mixed", "scenario_id": "Q45", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 0.360524}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q23_en", "scenario_id": "Q23", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 42.000839}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q47_ar", "scenario_id": "Q47", "language": "ar", "pass_number": 0, "action": "abstain", "milliseconds": 0.003685}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q21_ar", "scenario_id": "Q21", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 46.185865}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q04_ar", "scenario_id": "Q04", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 46.165964}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q41_ar", "scenario_id": "Q41", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 41.454146}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q01_mixed", "scenario_id": "Q01", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 37.805861}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q46_en", "scenario_id": "Q46", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.559463}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q31_en", "scenario_id": "Q31", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.321083}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q42_ar", "scenario_id": "Q42", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 41.349648}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q01_en", "scenario_id": "Q01", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 37.385497}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q13_en", "scenario_id": "Q13", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.280673}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q06_ar", "scenario_id": "Q06", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 41.421958}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q18_en", "scenario_id": "Q18", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 37.353379}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q37_ar", "scenario_id": "Q37", "language": "ar", "pass_number": 0, "action": "clarify", "milliseconds": 0.003976}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q37_mixed", "scenario_id": "Q37", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 33.953057}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q29_en", "scenario_id": "Q29", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 44.903963}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q36_ar", "scenario_id": "Q36", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 37.539399}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q05_en", "scenario_id": "Q05", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 38.463672}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q32_ar", "scenario_id": "Q32", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 35.323051}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q32_ar", "scenario_id": "Q32", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 35.887189}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q40_ar", "scenario_id": "Q40", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 39.279671}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q01_ar", "scenario_id": "Q01", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.391269}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q08_ar", "scenario_id": "Q08", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.138749}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q37_ar", "scenario_id": "Q37", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 36.141114}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q03_ar", "scenario_id": "Q03", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 41.485964}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q16_en", "scenario_id": "Q16", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 36.505321}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q22_en", "scenario_id": "Q22", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 41.875441}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q28_ar", "scenario_id": "Q28", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 44.065129}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q42_ar", "scenario_id": "Q42", "language": "ar", "pass_number": 0, "action": "clarify", "milliseconds": 0.046229}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q31_ar", "scenario_id": "Q31", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 34.134159}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q49_en", "scenario_id": "Q49", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 33.609999}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q36_en", "scenario_id": "Q36", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 41.858545}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q46_ar", "scenario_id": "Q46", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 41.284321}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q19_en", "scenario_id": "Q19", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 47.340443}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q01_en", "scenario_id": "Q01", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 38.040324}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q11_mixed", "scenario_id": "Q11", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 34.614432}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q08_en", "scenario_id": "Q08", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 52.559134}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q01_mixed", "scenario_id": "Q01", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 40.528633}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q49_ar", "scenario_id": "Q49", "language": "ar", "pass_number": 0, "action": "abstain", "milliseconds": 0.003746}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q50_ar", "scenario_id": "Q50", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 35.80135}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q29_ar", "scenario_id": "Q29", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 46.254016}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q13_ar", "scenario_id": "Q13", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.343888}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q20_ar", "scenario_id": "Q20", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 45.459369}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q02_ar", "scenario_id": "Q02", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 37.795915}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q46_ar", "scenario_id": "Q46", "language": "ar", "pass_number": 0, "action": "abstain", "milliseconds": 0.038528}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q36_en", "scenario_id": "Q36", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 39.743581}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q10_en", "scenario_id": "Q10", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.582698}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q48_en", "scenario_id": "Q48", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 32.055458}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q34_ar", "scenario_id": "Q34", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 40.846361}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q37_mixed", "scenario_id": "Q37", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 28.774095}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q50_en", "scenario_id": "Q50", "language": "en", "pass_number": 0, "action": "abstain", "milliseconds": 0.003426}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q04_en", "scenario_id": "Q04", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 41.708109}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q35_en", "scenario_id": "Q35", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 37.150212}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q06_en", "scenario_id": "Q06", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 41.435348}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q19_ar", "scenario_id": "Q19", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 53.275604}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q33_en", "scenario_id": "Q33", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 42.105798}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q15_ar", "scenario_id": "Q15", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.430017}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q46_ar", "scenario_id": "Q46", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.124398}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q28_ar", "scenario_id": "Q28", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 40.539899}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q42_en", "scenario_id": "Q42", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 38.366384}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q17_ar", "scenario_id": "Q17", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.316266}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q42_en", "scenario_id": "Q42", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.288665}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q44_ar", "scenario_id": "Q44", "language": "ar", "pass_number": 0, "action": "clarify", "milliseconds": 0.060241}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q36_ar", "scenario_id": "Q36", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.382106}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q11_ar", "scenario_id": "Q11", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 42.510828}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q22_ar", "scenario_id": "Q22", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 45.843058}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q30_ar", "scenario_id": "Q30", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 45.478679}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q13_en", "scenario_id": "Q13", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 33.940468}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q03_en", "scenario_id": "Q03", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 49.404913}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q45_mixed", "scenario_id": "Q45", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 29.565176}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q29_ar", "scenario_id": "Q29", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 42.952404}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q44_ar", "scenario_id": "Q44", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.305009}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q44_ar", "scenario_id": "Q44", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 52.723702}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q20_ar", "scenario_id": "Q20", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 47.162512}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q22_en", "scenario_id": "Q22", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 42.875024}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q34_en", "scenario_id": "Q34", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 39.103332}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q10_ar", "scenario_id": "Q10", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 36.42704}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q32_en", "scenario_id": "Q32", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 32.26359}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q10_en", "scenario_id": "Q10", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 31.635393}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q37_ar", "scenario_id": "Q37", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 34.702593}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q13_en", "scenario_id": "Q13", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 37.074426}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q12_ar", "scenario_id": "Q12", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 41.898552}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q23_ar", "scenario_id": "Q23", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 41.35903}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q21_ar", "scenario_id": "Q21", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.336166}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q19_en", "scenario_id": "Q19", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 38.70392}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q20_en", "scenario_id": "Q20", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 39.830077}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q14_en", "scenario_id": "Q14", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 33.729488}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q37_mixed", "scenario_id": "Q37", "language": "mixed", "pass_number": 0, "action": "clarify", "milliseconds": 0.003586}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q21_ar", "scenario_id": "Q21", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 42.511456}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q23_en", "scenario_id": "Q23", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 35.983183}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q35_en", "scenario_id": "Q35", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.307012}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q20_en", "scenario_id": "Q20", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 38.546834}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q47_ar", "scenario_id": "Q47", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 30.834086}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q45_ar", "scenario_id": "Q45", "language": "ar", "pass_number": 0, "action": "abstain", "milliseconds": 0.036225}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q17_en", "scenario_id": "Q17", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 32.826327}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q50_en", "scenario_id": "Q50", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 25.609586}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q23_en", "scenario_id": "Q23", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 38.347675}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q41_ar", "scenario_id": "Q41", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 37.680729}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q36_en", "scenario_id": "Q36", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 34.332837}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q40_ar", "scenario_id": "Q40", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 38.407424}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q35_ar", "scenario_id": "Q35", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 34.539858}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q02_en", "scenario_id": "Q02", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 33.200602}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q05_mixed", "scenario_id": "Q05", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 33.593052}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q08_en", "scenario_id": "Q08", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 43.609039}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q17_ar", "scenario_id": "Q17", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 34.52148}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q45_ar", "scenario_id": "Q45", "language": "ar", "pass_number": 0, "action": "abstain", "milliseconds": 0.003786}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q44_ar", "scenario_id": "Q44", "language": "ar", "pass_number": 0, "action": "clarify", "milliseconds": 0.001312}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q18_en", "scenario_id": "Q18", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 32.637803}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q05_mixed", "scenario_id": "Q05", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 30.762509}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q45_ar", "scenario_id": "Q45", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 30.137737}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q07_en", "scenario_id": "Q07", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 40.392063}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q41_en", "scenario_id": "Q41", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.290938}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q48_en", "scenario_id": "Q48", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.137227}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q03_en", "scenario_id": "Q03", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 34.679999}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q17_ar", "scenario_id": "Q17", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 34.909775}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q50_en", "scenario_id": "Q50", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 28.152927}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q03_ar", "scenario_id": "Q03", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 46.504476}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q11_ar", "scenario_id": "Q11", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 35.798514}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q11_en", "scenario_id": "Q11", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.288434}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q43_en", "scenario_id": "Q43", "language": "en", "pass_number": 0, "action": "clarify", "milliseconds": 0.003446}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q13_ar", "scenario_id": "Q13", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 31.496314}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q13_mixed", "scenario_id": "Q13", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 26.679748}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q47_en", "scenario_id": "Q47", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 27.627956}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q21_ar", "scenario_id": "Q21", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 39.839721}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q28_en", "scenario_id": "Q28", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 30.210448}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q21_ar", "scenario_id": "Q21", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 41.924943}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q30_en", "scenario_id": "Q30", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 33.942438}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q26_en", "scenario_id": "Q26", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 27.40408}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q03_ar", "scenario_id": "Q03", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 33.975187}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q19_en", "scenario_id": "Q19", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 35.641939}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q30_en", "scenario_id": "Q30", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 34.479798}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q09_en", "scenario_id": "Q09", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 30.382546}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q26_en", "scenario_id": "Q26", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 26.941423}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q50_ar", "scenario_id": "Q50", "language": "ar", "pass_number": 0, "action": "abstain", "milliseconds": 0.039079}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q04_ar", "scenario_id": "Q04", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 33.783388}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q27_ar", "scenario_id": "Q27", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 32.408488}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q13_en", "scenario_id": "Q13", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 30.524791}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q01_en", "scenario_id": "Q01", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.31179}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q16_ar", "scenario_id": "Q16", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 33.997031}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q01_en", "scenario_id": "Q01", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 30.605201}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q34_ar", "scenario_id": "Q34", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 35.421131}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q34_en", "scenario_id": "Q34", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 32.114756}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q42_en", "scenario_id": "Q42", "language": "en", "pass_number": 0, "action": "clarify", "milliseconds": 0.040031}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q36_ar", "scenario_id": "Q36", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 30.771472}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q39_en", "scenario_id": "Q39", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 31.439427}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q08_en", "scenario_id": "Q08", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 36.607082}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q33_en", "scenario_id": "Q33", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.293342}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q08_ar", "scenario_id": "Q08", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 40.620838}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q30_ar", "scenario_id": "Q30", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 35.531031}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q05_ar", "scenario_id": "Q05", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 34.525928}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q28_ar", "scenario_id": "Q28", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.301964}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q04_ar", "scenario_id": "Q04", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 33.569256}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q07_en", "scenario_id": "Q07", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.34579}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q41_ar", "scenario_id": "Q41", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 30.696529}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q04_en", "scenario_id": "Q04", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 33.408274}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q34_en", "scenario_id": "Q34", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 33.40589}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q44_ar", "scenario_id": "Q44", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 38.891032}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q03_ar", "scenario_id": "Q03", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 33.966906}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q45_mixed", "scenario_id": "Q45", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 26.054566}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q19_en", "scenario_id": "Q19", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.343257}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q38_ar", "scenario_id": "Q38", "language": "ar", "pass_number": 0, "action": "clarify", "milliseconds": 0.058288}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q07_ar", "scenario_id": "Q07", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.129365}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q14_ar", "scenario_id": "Q14", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 29.670833}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q06_ar", "scenario_id": "Q06", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 34.068488}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q41_en", "scenario_id": "Q41", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 28.91205}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q47_ar", "scenario_id": "Q47", "language": "ar", "pass_number": 0, "action": "abstain", "milliseconds": 0.035203}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q03_mixed", "scenario_id": "Q03", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 31.795665}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q10_en", "scenario_id": "Q10", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 28.591289}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q16_ar", "scenario_id": "Q16", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 33.191077}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q32_en", "scenario_id": "Q32", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 24.995}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q03_ar", "scenario_id": "Q03", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 32.846157}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q31_en", "scenario_id": "Q31", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 28.114809}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q49_ar", "scenario_id": "Q49", "language": "ar", "pass_number": 0, "action": "abstain", "milliseconds": 0.042024}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q41_ar", "scenario_id": "Q41", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.288975}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q19_ar", "scenario_id": "Q19", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 39.596736}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q12_ar", "scenario_id": "Q12", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.29195}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q13_mixed", "scenario_id": "Q13", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 29.56178}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q24_en", "scenario_id": "Q24", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.288584}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q37_mixed", "scenario_id": "Q37", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 25.933164}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q01_ar", "scenario_id": "Q01", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 30.848888}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q08_en", "scenario_id": "Q08", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 40.200034}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q30_en", "scenario_id": "Q30", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 34.322471}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q11_ar", "scenario_id": "Q11", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 34.091774}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q22_en", "scenario_id": "Q22", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 38.083105}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q02_en", "scenario_id": "Q02", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 28.93777}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q21_ar", "scenario_id": "Q21", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 37.000385}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q15_en", "scenario_id": "Q15", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 29.025492}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q44_en", "scenario_id": "Q44", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 35.135686}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q37_en", "scenario_id": "Q37", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.292651}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q03_mixed", "scenario_id": "Q03", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 29.99337}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q06_ar", "scenario_id": "Q06", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 32.739366}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q08_ar", "scenario_id": "Q08", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 42.139335}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q07_ar", "scenario_id": "Q07", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 42.371586}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q02_ar", "scenario_id": "Q02", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.28525}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q34_ar", "scenario_id": "Q34", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 33.6316}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q11_en", "scenario_id": "Q11", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 31.477716}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q22_ar", "scenario_id": "Q22", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 36.839081}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q11_ar", "scenario_id": "Q11", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 34.437554}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q47_en", "scenario_id": "Q47", "language": "en", "pass_number": 0, "action": "abstain", "milliseconds": 0.003776}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q24_ar", "scenario_id": "Q24", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 38.614125}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q30_en", "scenario_id": "Q30", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 34.723165}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q05_en", "scenario_id": "Q05", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 34.477765}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q29_en", "scenario_id": "Q29", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 35.498332}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q37_en", "scenario_id": "Q37", "language": "en", "pass_number": 0, "action": "clarify", "milliseconds": 0.003606}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q16_en", "scenario_id": "Q16", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 29.201436}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q25_ar", "scenario_id": "Q25", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 27.905785}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q38_en", "scenario_id": "Q38", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.276286}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q04_en", "scenario_id": "Q04", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 32.780889}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q13_mixed", "scenario_id": "Q13", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 31.624898}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q30_ar", "scenario_id": "Q30", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 38.498}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q07_ar", "scenario_id": "Q07", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 40.683082}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q48_en", "scenario_id": "Q48", "language": "en", "pass_number": 0, "action": "abstain", "milliseconds": 0.032479}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q39_en", "scenario_id": "Q39", "language": "en", "pass_number": 0, "action": "clarify", "milliseconds": 0.017216}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q05_ar", "scenario_id": "Q05", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 34.207827}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q13_en", "scenario_id": "Q13", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 29.341668}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q24_en", "scenario_id": "Q24", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 33.917681}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q44_en", "scenario_id": "Q44", "language": "en", "pass_number": 0, "action": "clarify", "milliseconds": 0.003946}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q28_ar", "scenario_id": "Q28", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 30.905654}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q02_ar", "scenario_id": "Q02", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 30.077036}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q12_en", "scenario_id": "Q12", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 31.338656}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q45_mixed", "scenario_id": "Q45", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 25.616897}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q25_ar", "scenario_id": "Q25", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 28.144365}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q27_en", "scenario_id": "Q27", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 25.782977}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q18_en", "scenario_id": "Q18", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 33.591461}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q25_ar", "scenario_id": "Q25", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 27.214524}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q36_ar", "scenario_id": "Q36", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 33.188422}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q14_en", "scenario_id": "Q14", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 33.599391}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q39_en", "scenario_id": "Q39", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.295235}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q25_en", "scenario_id": "Q25", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 29.497613}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q45_mixed", "scenario_id": "Q45", "language": "mixed", "pass_number": 0, "action": "abstain", "milliseconds": 0.003626}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q18_en", "scenario_id": "Q18", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 29.518775}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q06_en", "scenario_id": "Q06", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.423207}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q23_ar", "scenario_id": "Q23", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 39.736196}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q14_en", "scenario_id": "Q14", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 29.743934}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q18_en", "scenario_id": "Q18", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.293702}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q46_en", "scenario_id": "Q46", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 26.870966}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q34_en", "scenario_id": "Q34", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 33.652932}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q27_ar", "scenario_id": "Q27", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 32.996754}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q26_ar", "scenario_id": "Q26", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 27.350368}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q33_en", "scenario_id": "Q33", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 30.370558}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q29_en", "scenario_id": "Q29", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.344829}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q15_ar", "scenario_id": "Q15", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 34.22934}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q25_en", "scenario_id": "Q25", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.275235}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q13_ar", "scenario_id": "Q13", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 30.081823}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q49_en", "scenario_id": "Q49", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 29.763113}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q38_en", "scenario_id": "Q38", "language": "en", "pass_number": 0, "action": "clarify", "milliseconds": 0.003765}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q08_ar", "scenario_id": "Q08", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 44.625911}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q20_en", "scenario_id": "Q20", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.299992}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q49_en", "scenario_id": "Q49", "language": "en", "pass_number": 0, "action": "abstain", "milliseconds": 0.018688}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q25_mixed", "scenario_id": "Q25", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 28.696948}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q23_en", "scenario_id": "Q23", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.29187}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q05_mixed", "scenario_id": "Q05", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 0.270317}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q21_en", "scenario_id": "Q21", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 36.210014}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q27_en", "scenario_id": "Q27", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.290087}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q15_mixed", "scenario_id": "Q15", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 28.50609}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q01_mixed", "scenario_id": "Q01", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 29.775693}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q29_ar", "scenario_id": "Q29", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 35.844274}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q05_mixed", "scenario_id": "Q05", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 30.459392}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q09_ar", "scenario_id": "Q09", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 32.543232}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q49_en", "scenario_id": "Q49", "language": "en", "pass_number": 0, "action": "abstain", "milliseconds": 0.003956}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q37_ar", "scenario_id": "Q37", "language": "ar", "pass_number": 0, "action": "clarify", "milliseconds": 0.041253}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q35_en", "scenario_id": "Q35", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 31.012826}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q45_en", "scenario_id": "Q45", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 27.97501}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q12_en", "scenario_id": "Q12", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 32.972959}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q28_ar", "scenario_id": "Q28", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 34.919932}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q25_mixed", "scenario_id": "Q25", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 27.771674}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q25_ar", "scenario_id": "Q25", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.300953}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q37_mixed", "scenario_id": "Q37", "language": "mixed", "pass_number": 0, "action": "clarify", "milliseconds": 0.027171}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q17_ar", "scenario_id": "Q17", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 32.005693}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q27_en", "scenario_id": "Q27", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 28.206339}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q24_en", "scenario_id": "Q24", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 33.75032}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q01_en", "scenario_id": "Q01", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 29.549122}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q21_en", "scenario_id": "Q21", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 35.249108}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q25_ar", "scenario_id": "Q25", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 28.068441}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q07_ar", "scenario_id": "Q07", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 45.695804}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q35_en", "scenario_id": "Q35", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 31.342473}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q09_mixed", "scenario_id": "Q09", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 31.16836}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q49_en", "scenario_id": "Q49", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.330969}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q40_en", "scenario_id": "Q40", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 32.034424}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q13_mixed", "scenario_id": "Q13", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 28.664299}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q02_en", "scenario_id": "Q02", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 31.009802}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q14_en", "scenario_id": "Q14", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 33.712032}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q38_en", "scenario_id": "Q38", "language": "en", "pass_number": 0, "action": "clarify", "milliseconds": 0.068463}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q28_en", "scenario_id": "Q28", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 29.458275}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q30_en", "scenario_id": "Q30", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.330698}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q15_ar", "scenario_id": "Q15", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 33.164808}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q14_ar", "scenario_id": "Q14", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 31.748625}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q39_ar", "scenario_id": "Q39", "language": "ar", "pass_number": 0, "action": "clarify", "milliseconds": 0.003545}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q06_ar", "scenario_id": "Q06", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 33.945564}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q33_ar", "scenario_id": "Q33", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.295475}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q15_mixed", "scenario_id": "Q15", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 27.34464}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q05_en", "scenario_id": "Q05", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 33.912964}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q09_ar", "scenario_id": "Q09", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 31.850789}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q15_mixed", "scenario_id": "Q15", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 28.819182}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q50_ar", "scenario_id": "Q50", "language": "ar", "pass_number": 0, "action": "abstain", "milliseconds": 0.004267}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q33_en", "scenario_id": "Q33", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 32.437783}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q42_en", "scenario_id": "Q42", "language": "en", "pass_number": 0, "action": "clarify", "milliseconds": 0.003635}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q40_ar", "scenario_id": "Q40", "language": "ar", "pass_number": 0, "action": "clarify", "milliseconds": 0.042254}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q04_ar", "scenario_id": "Q04", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.281284}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q09_en", "scenario_id": "Q09", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 29.522963}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q02_en", "scenario_id": "Q02", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.30491}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q09_ar", "scenario_id": "Q09", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 32.218663}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q03_mixed", "scenario_id": "Q03", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 0.293953}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q04_en", "scenario_id": "Q04", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 32.992218}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q11_mixed", "scenario_id": "Q11", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 34.157424}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q03_en", "scenario_id": "Q03", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 38.677983}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q42_ar", "scenario_id": "Q42", "language": "ar", "pass_number": 0, "action": "clarify", "milliseconds": 0.003966}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q25_en", "scenario_id": "Q25", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 30.55039}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q48_en", "scenario_id": "Q48", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 29.571434}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q48_ar", "scenario_id": "Q48", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 32.025421}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q09_mixed", "scenario_id": "Q09", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 32.068226}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q13_ar", "scenario_id": "Q13", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 30.384811}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q05_ar", "scenario_id": "Q05", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 36.039478}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q05_ar", "scenario_id": "Q05", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 35.457402}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q50_en", "scenario_id": "Q50", "language": "en", "pass_number": 0, "action": "abstain", "milliseconds": 0.035393}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q03_mixed", "scenario_id": "Q03", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 32.179494}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q30_ar", "scenario_id": "Q30", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 39.994446}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q13_mixed", "scenario_id": "Q13", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 29.314198}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q01_ar", "scenario_id": "Q01", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 30.418121}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q30_ar", "scenario_id": "Q30", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 40.411283}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q25_mixed", "scenario_id": "Q25", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 30.131309}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q13_mixed", "scenario_id": "Q13", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 0.294243}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q32_en", "scenario_id": "Q32", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.111347}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q09_ar", "scenario_id": "Q09", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 32.437682}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q11_ar", "scenario_id": "Q11", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.376768}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q24_ar", "scenario_id": "Q24", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 38.713696}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q19_ar", "scenario_id": "Q19", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 42.378387}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q16_ar", "scenario_id": "Q16", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 35.399494}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q05_mixed", "scenario_id": "Q05", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 30.371791}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q16_en", "scenario_id": "Q16", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.462847}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q36_ar", "scenario_id": "Q36", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 33.439823}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q13_ar", "scenario_id": "Q13", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 29.556894}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q02_en", "scenario_id": "Q02", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 30.647395}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q23_en", "scenario_id": "Q23", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 38.439294}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q43_ar", "scenario_id": "Q43", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 35.948241}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q25_mixed", "scenario_id": "Q25", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 29.629482}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q01_en", "scenario_id": "Q01", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 32.425995}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q43_en", "scenario_id": "Q43", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.3515}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q24_ar", "scenario_id": "Q24", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 45.356955}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q49_ar", "scenario_id": "Q49", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.304459}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q19_en", "scenario_id": "Q19", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 39.97065}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q41_en", "scenario_id": "Q41", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 32.178612}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q24_ar", "scenario_id": "Q24", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 40.783324}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q18_ar", "scenario_id": "Q18", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 35.308297}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q10_ar", "scenario_id": "Q10", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 37.280257}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q15_en", "scenario_id": "Q15", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.373482}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q49_ar", "scenario_id": "Q49", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 36.717881}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q20_en", "scenario_id": "Q20", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 37.917607}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q35_ar", "scenario_id": "Q35", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 33.713464}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q22_en", "scenario_id": "Q22", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 37.629924}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q29_ar", "scenario_id": "Q29", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 40.172694}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q45_ar", "scenario_id": "Q45", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.334604}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q20_en", "scenario_id": "Q20", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 37.99948}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q12_ar", "scenario_id": "Q12", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 36.173971}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q48_ar", "scenario_id": "Q48", "language": "ar", "pass_number": 0, "action": "abstain", "milliseconds": 0.004116}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q43_ar", "scenario_id": "Q43", "language": "ar", "pass_number": 0, "action": "clarify", "milliseconds": 0.001733}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q26_ar", "scenario_id": "Q26", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.284979}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q08_ar", "scenario_id": "Q08", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 41.76981}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q03_en", "scenario_id": "Q03", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 36.409676}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q32_en", "scenario_id": "Q32", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 28.997961}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q41_en", "scenario_id": "Q41", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 30.292211}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q14_en", "scenario_id": "Q14", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.297558}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q45_ar", "scenario_id": "Q45", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 34.778919}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q22_en", "scenario_id": "Q22", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 40.253005}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q12_en", "scenario_id": "Q12", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 32.23022}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q24_ar", "scenario_id": "Q24", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 41.404379}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q26_en", "scenario_id": "Q26", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 27.837713}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q17_ar", "scenario_id": "Q17", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 34.165265}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q43_en", "scenario_id": "Q43", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 36.225148}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q10_ar", "scenario_id": "Q10", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 41.930251}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q15_en", "scenario_id": "Q15", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 33.582117}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q48_ar", "scenario_id": "Q48", "language": "ar", "pass_number": 0, "action": "abstain", "milliseconds": 0.038948}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q13_en", "scenario_id": "Q13", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 35.515038}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q24_en", "scenario_id": "Q24", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 36.568385}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q26_en", "scenario_id": "Q26", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 28.457968}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q28_en", "scenario_id": "Q28", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 31.046978}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q14_ar", "scenario_id": "Q14", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 35.009177}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q27_en", "scenario_id": "Q27", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 33.089675}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q23_ar", "scenario_id": "Q23", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 39.850209}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q33_ar", "scenario_id": "Q33", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 47.489315}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q05_en", "scenario_id": "Q05", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 84.177652}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q18_ar", "scenario_id": "Q18", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 32.673868}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q31_ar", "scenario_id": "Q31", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 28.940485}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q27_ar", "scenario_id": "Q27", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 33.113671}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q46_en", "scenario_id": "Q46", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 29.845778}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q18_ar", "scenario_id": "Q18", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 32.600818}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q23_ar", "scenario_id": "Q23", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.333803}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q39_ar", "scenario_id": "Q39", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 29.061617}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q39_ar", "scenario_id": "Q39", "language": "ar", "pass_number": 0, "action": "clarify", "milliseconds": 0.044457}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q19_ar", "scenario_id": "Q19", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.30558}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q11_en", "scenario_id": "Q11", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 34.272908}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q01_ar", "scenario_id": "Q01", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 32.19643}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q17_ar", "scenario_id": "Q17", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 37.571446}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q33_en", "scenario_id": "Q33", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 34.11587}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q43_en", "scenario_id": "Q43", "language": "en", "pass_number": 0, "action": "clarify", "milliseconds": 0.043505}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q10_ar", "scenario_id": "Q10", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.364509}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q09_mixed", "scenario_id": "Q09", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 40.184532}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q39_ar", "scenario_id": "Q39", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.409036}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q09_mixed", "scenario_id": "Q09", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 35.841751}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q36_ar", "scenario_id": "Q36", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 91.155432}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q41_en", "scenario_id": "Q41", "language": "en", "pass_number": 0, "action": "clarify", "milliseconds": 0.003616}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q09_ar", "scenario_id": "Q09", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.5379}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q12_en", "scenario_id": "Q12", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 84.267737}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q46_ar", "scenario_id": "Q46", "language": "ar", "pass_number": 0, "action": "abstain", "milliseconds": 0.004977}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q31_en", "scenario_id": "Q31", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 54.571343}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q02_ar", "scenario_id": "Q02", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 45.650797}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q29_en", "scenario_id": "Q29", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 49.647216}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q33_ar", "scenario_id": "Q33", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 41.667907}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q36_en", "scenario_id": "Q36", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.423858}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q25_ar", "scenario_id": "Q25", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 43.27601}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q27_ar", "scenario_id": "Q27", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 56.023371}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q15_mixed", "scenario_id": "Q15", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 42.530335}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q26_en", "scenario_id": "Q26", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 37.426688}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q22_en", "scenario_id": "Q22", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.57087}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q38_ar", "scenario_id": "Q38", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 39.930039}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q40_ar", "scenario_id": "Q40", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.372121}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q45_en", "scenario_id": "Q45", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 36.557569}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q02_en", "scenario_id": "Q02", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 34.968815}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q15_ar", "scenario_id": "Q15", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 43.924015}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q46_en", "scenario_id": "Q46", "language": "en", "pass_number": 0, "action": "abstain", "milliseconds": 0.003365}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q15_en", "scenario_id": "Q15", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 34.521091}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q42_ar", "scenario_id": "Q42", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.290718}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q41_ar", "scenario_id": "Q41", "language": "ar", "pass_number": 0, "action": "clarify", "milliseconds": 0.03302}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q46_ar", "scenario_id": "Q46", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 38.646705}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q35_en", "scenario_id": "Q35", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 35.69565}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q45_en", "scenario_id": "Q45", "language": "en", "pass_number": 0, "action": "abstain", "milliseconds": 0.003976}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q08_ar", "scenario_id": "Q08", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 64.080869}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q23_ar", "scenario_id": "Q23", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 55.028953}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q40_ar", "scenario_id": "Q40", "language": "ar", "pass_number": 0, "action": "clarify", "milliseconds": 0.004797}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q20_en", "scenario_id": "Q20", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 48.14944}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q32_en", "scenario_id": "Q32", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 37.047086}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q36_en", "scenario_id": "Q36", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 40.968544}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q24_en", "scenario_id": "Q24", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 43.602381}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q22_ar", "scenario_id": "Q22", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 48.422421}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q26_ar", "scenario_id": "Q26", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 42.388492}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q42_en", "scenario_id": "Q42", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 53.769187}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q20_ar", "scenario_id": "Q20", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 52.310843}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q47_ar", "scenario_id": "Q47", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.364679}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q07_ar", "scenario_id": "Q07", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 49.587177}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q35_ar", "scenario_id": "Q35", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.29887}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q49_en", "scenario_id": "Q49", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 37.594891}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q39_ar", "scenario_id": "Q39", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 38.688739}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q13_ar", "scenario_id": "Q13", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 42.618764}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q47_en", "scenario_id": "Q47", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.328265}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q11_en", "scenario_id": "Q11", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 42.814835}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q41_en", "scenario_id": "Q41", "language": "en", "pass_number": 0, "action": "clarify", "milliseconds": 0.166981}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q38_ar", "scenario_id": "Q38", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.322837}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q46_ar", "scenario_id": "Q46", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 48.758887}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q09_en", "scenario_id": "Q09", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 42.193579}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q05_ar", "scenario_id": "Q05", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 52.208845}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q38_en", "scenario_id": "Q38", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 34.855464}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q10_ar", "scenario_id": "Q10", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 43.947651}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q25_en", "scenario_id": "Q25", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 38.298471}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q11_mixed", "scenario_id": "Q11", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 47.487559}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q18_en", "scenario_id": "Q18", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 36.156925}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q39_en", "scenario_id": "Q39", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 38.637092}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q49_ar", "scenario_id": "Q49", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 39.136474}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q35_en", "scenario_id": "Q35", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 34.211343}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q01_ar", "scenario_id": "Q01", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 35.057047}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q21_en", "scenario_id": "Q21", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.296376}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q05_en", "scenario_id": "Q05", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.106861}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q16_en", "scenario_id": "Q16", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 33.812333}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q43_ar", "scenario_id": "Q43", "language": "ar", "pass_number": 0, "action": "clarify", "milliseconds": 0.048023}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q34_en", "scenario_id": "Q34", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 34.997548}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q42_en", "scenario_id": "Q42", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 43.25062}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q31_en", "scenario_id": "Q31", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 34.218384}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q34_ar", "scenario_id": "Q34", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 39.994014}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q12_ar", "scenario_id": "Q12", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 39.16758}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q39_ar", "scenario_id": "Q39", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 36.053478}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q11_mixed", "scenario_id": "Q11", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 40.090029}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q41_ar", "scenario_id": "Q41", "language": "ar", "pass_number": 0, "action": "clarify", "milliseconds": 0.004237}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q45_en", "scenario_id": "Q45", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.287233}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q43_ar", "scenario_id": "Q43", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.123456}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q16_en", "scenario_id": "Q16", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 35.879176}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q15_ar", "scenario_id": "Q15", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 40.147676}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q14_ar", "scenario_id": "Q14", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.355436}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q44_en", "scenario_id": "Q44", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 47.307921}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q04_ar", "scenario_id": "Q04", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 41.497139}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q37_mixed", "scenario_id": "Q37", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 0.402987}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q21_en", "scenario_id": "Q21", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 45.099414}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q15_mixed", "scenario_id": "Q15", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 0.31189}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q20_ar", "scenario_id": "Q20", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.127242}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q50_ar", "scenario_id": "Q50", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.093821}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q11_ar", "scenario_id": "Q11", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 43.128806}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q44_en", "scenario_id": "Q44", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 48.164757}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q10_ar", "scenario_id": "Q10", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 44.08066}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q03_en", "scenario_id": "Q03", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 44.078206}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q10_en", "scenario_id": "Q10", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 35.253142}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q36_en", "scenario_id": "Q36", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 43.407596}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q38_ar", "scenario_id": "Q38", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 36.261512}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q15_en", "scenario_id": "Q15", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 37.167897}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q37_ar", "scenario_id": "Q37", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 41.191197}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q18_ar", "scenario_id": "Q18", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 37.448931}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q47_ar", "scenario_id": "Q47", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 32.889242}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q16_ar", "scenario_id": "Q16", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.496598}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q45_ar", "scenario_id": "Q45", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 34.78664}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q06_en", "scenario_id": "Q06", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 39.198616}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q28_en", "scenario_id": "Q28", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 33.814156}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q17_en", "scenario_id": "Q17", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 40.440677}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q50_en", "scenario_id": "Q50", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.591641}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q27_en", "scenario_id": "Q27", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 36.009943}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q27_ar", "scenario_id": "Q27", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.293992}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q48_ar", "scenario_id": "Q48", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 36.057994}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q27_ar", "scenario_id": "Q27", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 45.423893}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q08_en", "scenario_id": "Q08", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 49.12596}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q39_en", "scenario_id": "Q39", "language": "en", "pass_number": 0, "action": "clarify", "milliseconds": 0.004597}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q31_ar", "scenario_id": "Q31", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.515437}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q19_ar", "scenario_id": "Q19", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 54.763021}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q44_en", "scenario_id": "Q44", "language": "en", "pass_number": 0, "action": "clarify", "milliseconds": 0.041742}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q34_en", "scenario_id": "Q34", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.375877}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q04_ar", "scenario_id": "Q04", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 45.483513}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q48_ar", "scenario_id": "Q48", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 43.677382}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q09_en", "scenario_id": "Q09", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.409757}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q40_en", "scenario_id": "Q40", "language": "en", "pass_number": 0, "action": "clarify", "milliseconds": 0.003676}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q25_mixed", "scenario_id": "Q25", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 0.124238}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q32_ar", "scenario_id": "Q32", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.358921}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q39_en", "scenario_id": "Q39", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 47.685862}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q17_en", "scenario_id": "Q17", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.41166}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q02_ar", "scenario_id": "Q02", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 42.410022}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q38_ar", "scenario_id": "Q38", "language": "ar", "pass_number": 0, "action": "clarify", "milliseconds": 0.004026}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q04_en", "scenario_id": "Q04", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 43.581098}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q45_mixed", "scenario_id": "Q45", "language": "mixed", "pass_number": 0, "action": "abstain", "milliseconds": 0.034992}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q21_en", "scenario_id": "Q21", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 50.895651}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q40_en", "scenario_id": "Q40", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 39.538107}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q09_en", "scenario_id": "Q09", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 38.546625}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q06_en", "scenario_id": "Q06", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 47.172978}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q43_ar", "scenario_id": "Q43", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 43.56296}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q37_en", "scenario_id": "Q37", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 39.579871}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q48_ar", "scenario_id": "Q48", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.581015}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q25_en", "scenario_id": "Q25", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 39.324375}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q28_en", "scenario_id": "Q28", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.567615}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q09_mixed", "scenario_id": "Q09", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 48.529331}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q09_mixed", "scenario_id": "Q09", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 0.360793}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q31_ar", "scenario_id": "Q31", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 54.441757}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q23_en", "scenario_id": "Q23", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 54.890187}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q01_mixed", "scenario_id": "Q01", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 33.103746}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q05_en", "scenario_id": "Q05", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 51.673377}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q37_en", "scenario_id": "Q37", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 38.89554}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q38_en", "scenario_id": "Q38", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 31.246287}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q25_mixed", "scenario_id": "Q25", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 37.728983}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q43_en", "scenario_id": "Q43", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 44.535194}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q32_ar", "scenario_id": "Q32", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 29.696734}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q22_ar", "scenario_id": "Q22", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 48.337336}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q47_en", "scenario_id": "Q47", "language": "en", "pass_number": 0, "action": "abstain", "milliseconds": 0.033821}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q04_en", "scenario_id": "Q04", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.892154}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q33_ar", "scenario_id": "Q33", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 35.701672}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q10_en", "scenario_id": "Q10", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 35.885348}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q48_en", "scenario_id": "Q48", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 31.185909}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q07_en", "scenario_id": "Q07", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 41.371562}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q11_mixed", "scenario_id": "Q11", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 32.10968}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q17_en", "scenario_id": "Q17", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 36.110056}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q13_ar", "scenario_id": "Q13", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.97627}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q03_mixed", "scenario_id": "Q03", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 0.161413}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q07_ar", "scenario_id": "Q07", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.391339}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q43_en", "scenario_id": "Q43", "language": "en", "pass_number": 1, "action": "clarify", "milliseconds": 0.004016}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q48_en", "scenario_id": "Q48", "language": "en", "pass_number": 1, "action": "abstain", "milliseconds": 0.002593}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q40_ar", "scenario_id": "Q40", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 43.591813}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q37_ar", "scenario_id": "Q37", "language": "ar", "pass_number": 1, "action": "clarify", "milliseconds": 0.050096}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q36_en", "scenario_id": "Q36", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 40.132706}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q27_ar", "scenario_id": "Q27", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.532282}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q36_ar", "scenario_id": "Q36", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 37.02856}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q18_ar", "scenario_id": "Q18", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 38.242329}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q18_en", "scenario_id": "Q18", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 42.514465}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q34_en", "scenario_id": "Q34", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 36.189235}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q22_en", "scenario_id": "Q22", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.307453}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q31_en", "scenario_id": "Q31", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 37.588683}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q42_ar", "scenario_id": "Q42", "language": "ar", "pass_number": 1, "action": "clarify", "milliseconds": 0.05358}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q08_ar", "scenario_id": "Q08", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 50.168203}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q02_ar", "scenario_id": "Q02", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 36.848369}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q14_ar", "scenario_id": "Q14", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 34.090094}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q02_ar", "scenario_id": "Q02", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 34.686783}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q41_ar", "scenario_id": "Q41", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 42.772993}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q35_ar", "scenario_id": "Q35", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 40.452358}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q34_ar", "scenario_id": "Q34", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 41.977465}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q42_en", "scenario_id": "Q42", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 32.283932}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q28_en", "scenario_id": "Q28", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 28.702738}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q46_ar", "scenario_id": "Q46", "language": "ar", "pass_number": 1, "action": "abstain", "milliseconds": 0.003205}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q41_ar", "scenario_id": "Q41", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 31.159589}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q25_mixed", "scenario_id": "Q25", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 28.533663}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q04_ar", "scenario_id": "Q04", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.29862}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q01_ar", "scenario_id": "Q01", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 32.83286}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q31_ar", "scenario_id": "Q31", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 32.282861}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q30_ar", "scenario_id": "Q30", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 39.203877}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q04_ar", "scenario_id": "Q04", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 34.973574}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q17_ar", "scenario_id": "Q17", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 31.355424}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q01_mixed", "scenario_id": "Q01", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 28.4384}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q37_ar", "scenario_id": "Q37", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 30.468298}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q26_en", "scenario_id": "Q26", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 26.421842}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q01_ar", "scenario_id": "Q01", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 30.338974}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q44_en", "scenario_id": "Q44", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 39.99577}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q50_en", "scenario_id": "Q50", "language": "en", "pass_number": 1, "action": "abstain", "milliseconds": 0.034742}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q15_mixed", "scenario_id": "Q15", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 29.428452}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q39_ar", "scenario_id": "Q39", "language": "ar", "pass_number": 1, "action": "clarify", "milliseconds": 0.003836}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q08_ar", "scenario_id": "Q08", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 45.163324}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q03_en", "scenario_id": "Q03", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 37.078856}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q37_en", "scenario_id": "Q37", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 31.074412}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q15_mixed", "scenario_id": "Q15", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 28.476176}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q20_en", "scenario_id": "Q20", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 36.100743}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q19_en", "scenario_id": "Q19", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.301103}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q30_en", "scenario_id": "Q30", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.108624}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q11_ar", "scenario_id": "Q11", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 34.907034}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q24_ar", "scenario_id": "Q24", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 46.122099}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q36_ar", "scenario_id": "Q36", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.360974}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q07_en", "scenario_id": "Q07", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 39.751122}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q17_en", "scenario_id": "Q17", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 30.304281}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q22_en", "scenario_id": "Q22", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 35.954232}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q14_ar", "scenario_id": "Q14", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.297588}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q25_en", "scenario_id": "Q25", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 28.341654}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q12_en", "scenario_id": "Q12", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 31.288514}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q48_ar", "scenario_id": "Q48", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 28.353842}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q33_en", "scenario_id": "Q33", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 31.127621}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q16_en", "scenario_id": "Q16", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 29.059455}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q07_ar", "scenario_id": "Q07", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 40.627562}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q36_en", "scenario_id": "Q36", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 31.858723}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q45_mixed", "scenario_id": "Q45", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 26.695103}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q28_ar", "scenario_id": "Q28", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 30.831365}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q25_mixed", "scenario_id": "Q25", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 27.907771}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q21_ar", "scenario_id": "Q21", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 37.643035}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q47_en", "scenario_id": "Q47", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 27.61493}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q01_ar", "scenario_id": "Q01", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.324188}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q25_mixed", "scenario_id": "Q25", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 28.63731}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q25_ar", "scenario_id": "Q25", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 28.865913}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q40_ar", "scenario_id": "Q40", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.438321}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q13_mixed", "scenario_id": "Q13", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 28.32552}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q39_ar", "scenario_id": "Q39", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 29.203503}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q18_ar", "scenario_id": "Q18", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.286882}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q21_ar", "scenario_id": "Q21", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 37.704679}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q08_en", "scenario_id": "Q08", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.42475}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q08_ar", "scenario_id": "Q08", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.141984}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q05_en", "scenario_id": "Q05", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 33.22459}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q09_ar", "scenario_id": "Q09", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 32.458374}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q25_ar", "scenario_id": "Q25", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 27.516992}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q20_ar", "scenario_id": "Q20", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.323988}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q35_en", "scenario_id": "Q35", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 30.051389}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q16_en", "scenario_id": "Q16", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 29.457034}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q26_en", "scenario_id": "Q26", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 26.636024}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q38_en", "scenario_id": "Q38", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 26.49361}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q30_ar", "scenario_id": "Q30", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 36.351541}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q50_en", "scenario_id": "Q50", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 25.220732}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q11_ar", "scenario_id": "Q11", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 34.862057}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q11_en", "scenario_id": "Q11", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.320463}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q40_ar", "scenario_id": "Q40", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 33.993949}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q47_en", "scenario_id": "Q47", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.302756}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q30_en", "scenario_id": "Q30", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 34.986164}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q29_ar", "scenario_id": "Q29", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 37.176153}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q28_ar", "scenario_id": "Q28", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 35.456181}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q50_en", "scenario_id": "Q50", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.313502}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q22_en", "scenario_id": "Q22", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 35.573398}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q24_ar", "scenario_id": "Q24", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 41.484743}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q48_ar", "scenario_id": "Q48", "language": "ar", "pass_number": 1, "action": "abstain", "milliseconds": 0.038187}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q31_ar", "scenario_id": "Q31", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 27.401057}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q16_en", "scenario_id": "Q16", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 34.411387}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q27_en", "scenario_id": "Q27", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.297789}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q01_ar", "scenario_id": "Q01", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 30.898807}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q27_en", "scenario_id": "Q27", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 26.618639}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q39_ar", "scenario_id": "Q39", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.301184}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q26_en", "scenario_id": "Q26", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 25.336989}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q30_ar", "scenario_id": "Q30", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 37.162682}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q12_ar", "scenario_id": "Q12", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 32.686058}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q37_en", "scenario_id": "Q37", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 29.848905}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q16_en", "scenario_id": "Q16", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 29.864869}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q47_ar", "scenario_id": "Q47", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 26.200169}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q25_ar", "scenario_id": "Q25", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 28.851701}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q20_en", "scenario_id": "Q20", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 36.953287}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q01_mixed", "scenario_id": "Q01", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 0.301945}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q07_ar", "scenario_id": "Q07", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 41.669681}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q23_en", "scenario_id": "Q23", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.28573}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q36_en", "scenario_id": "Q36", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 31.810409}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q44_en", "scenario_id": "Q44", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 36.549058}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q50_en", "scenario_id": "Q50", "language": "en", "pass_number": 1, "action": "abstain", "milliseconds": 0.003455}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q19_en", "scenario_id": "Q19", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 36.465833}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q37_mixed", "scenario_id": "Q37", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 26.942106}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q09_mixed", "scenario_id": "Q09", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 0.314454}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q07_en", "scenario_id": "Q07", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 37.764498}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q04_ar", "scenario_id": "Q04", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 33.976553}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q49_ar", "scenario_id": "Q49", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.303136}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q34_en", "scenario_id": "Q34", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.153381}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q20_en", "scenario_id": "Q20", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 35.242038}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q01_en", "scenario_id": "Q01", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 30.131411}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q01_mixed", "scenario_id": "Q01", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 28.685171}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q50_ar", "scenario_id": "Q50", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 34.589006}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q32_ar", "scenario_id": "Q32", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 28.886124}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q14_en", "scenario_id": "Q14", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 29.527611}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q06_ar", "scenario_id": "Q06", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 33.340644}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q11_mixed", "scenario_id": "Q11", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 30.242048}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q03_mixed", "scenario_id": "Q03", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 32.498987}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q01_ar", "scenario_id": "Q01", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 32.148137}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q20_ar", "scenario_id": "Q20", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 40.914103}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q15_en", "scenario_id": "Q15", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 30.843052}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q34_ar", "scenario_id": "Q34", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.297518}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q12_ar", "scenario_id": "Q12", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.113521}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q32_en", "scenario_id": "Q32", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 29.076541}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q49_ar", "scenario_id": "Q49", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 37.162992}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q43_en", "scenario_id": "Q43", "language": "en", "pass_number": 1, "action": "clarify", "milliseconds": 0.041833}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q38_ar", "scenario_id": "Q38", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 27.800519}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q46_en", "scenario_id": "Q46", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.357249}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q28_ar", "scenario_id": "Q28", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 35.226344}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q38_en", "scenario_id": "Q38", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.27837}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q43_ar", "scenario_id": "Q43", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.120492}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q17_ar", "scenario_id": "Q17", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 34.480482}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q29_en", "scenario_id": "Q29", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 38.059573}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q05_mixed", "scenario_id": "Q05", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 32.390854}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q02_en", "scenario_id": "Q02", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 31.677799}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q33_en", "scenario_id": "Q33", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 33.301647}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q06_en", "scenario_id": "Q06", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 35.569852}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q08_en", "scenario_id": "Q08", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 39.904732}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q20_en", "scenario_id": "Q20", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 36.911905}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q27_ar", "scenario_id": "Q27", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 35.460638}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q21_ar", "scenario_id": "Q21", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 40.11688}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q23_en", "scenario_id": "Q23", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 34.285465}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q22_ar", "scenario_id": "Q22", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 39.975486}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q45_en", "scenario_id": "Q45", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 30.160573}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q45_en", "scenario_id": "Q45", "language": "en", "pass_number": 1, "action": "abstain", "milliseconds": 0.03326}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q13_en", "scenario_id": "Q13", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 32.373005}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q04_en", "scenario_id": "Q04", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 37.558045}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q42_ar", "scenario_id": "Q42", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 34.025484}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q09_mixed", "scenario_id": "Q09", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 31.324766}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q40_en", "scenario_id": "Q40", "language": "en", "pass_number": 1, "action": "clarify", "milliseconds": 0.038899}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q46_en", "scenario_id": "Q46", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 27.950883}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q30_ar", "scenario_id": "Q30", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 42.464706}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q13_ar", "scenario_id": "Q13", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 31.246699}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q41_ar", "scenario_id": "Q41", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.339922}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q05_ar", "scenario_id": "Q05", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 34.016401}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q50_ar", "scenario_id": "Q50", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 26.624646}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q10_ar", "scenario_id": "Q10", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 33.89758}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q45_en", "scenario_id": "Q45", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.285279}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q20_en", "scenario_id": "Q20", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 35.783181}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q03_mixed", "scenario_id": "Q03", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 31.629164}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q41_en", "scenario_id": "Q41", "language": "en", "pass_number": 1, "action": "clarify", "milliseconds": 0.003525}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q12_ar", "scenario_id": "Q12", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 35.634308}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q16_ar", "scenario_id": "Q16", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 35.76223}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q17_en", "scenario_id": "Q17", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 39.648224}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q05_en", "scenario_id": "Q05", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.355916}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q10_ar", "scenario_id": "Q10", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 42.588192}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q42_ar", "scenario_id": "Q42", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 40.111271}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q02_en", "scenario_id": "Q02", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.546683}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q25_en", "scenario_id": "Q25", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 36.7381}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q38_ar", "scenario_id": "Q38", "language": "ar", "pass_number": 1, "action": "clarify", "milliseconds": 0.004377}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q03_ar", "scenario_id": "Q03", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.392521}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q09_ar", "scenario_id": "Q09", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.125038}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q37_en", "scenario_id": "Q37", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.203787}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q09_ar", "scenario_id": "Q09", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 42.590155}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q06_ar", "scenario_id": "Q06", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 41.490388}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q02_ar", "scenario_id": "Q02", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 36.37289}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q15_ar", "scenario_id": "Q15", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 38.384209}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q26_ar", "scenario_id": "Q26", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.34497}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q23_ar", "scenario_id": "Q23", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 42.463004}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q33_ar", "scenario_id": "Q33", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 39.947374}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q24_en", "scenario_id": "Q24", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 44.443997}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q18_en", "scenario_id": "Q18", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 35.510911}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q45_en", "scenario_id": "Q45", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 33.637178}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q21_en", "scenario_id": "Q21", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.301565}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q45_ar", "scenario_id": "Q45", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.117177}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q43_ar", "scenario_id": "Q43", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 39.0952}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q17_ar", "scenario_id": "Q17", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 38.099921}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q15_ar", "scenario_id": "Q15", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 41.43812}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q33_en", "scenario_id": "Q33", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.304899}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q36_ar", "scenario_id": "Q36", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 38.263979}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q18_en", "scenario_id": "Q18", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 33.93049}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q04_en", "scenario_id": "Q04", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 40.429951}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q15_en", "scenario_id": "Q15", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 38.977803}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q40_ar", "scenario_id": "Q40", "language": "ar", "pass_number": 1, "action": "clarify", "milliseconds": 0.04611}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q15_mixed", "scenario_id": "Q15", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 0.436137}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q49_ar", "scenario_id": "Q49", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 40.778126}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q44_ar", "scenario_id": "Q44", "language": "ar", "pass_number": 1, "action": "clarify", "milliseconds": 0.008012}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q39_ar", "scenario_id": "Q39", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 30.65726}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q27_en", "scenario_id": "Q27", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 30.025749}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q23_en", "scenario_id": "Q23", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 38.447865}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q12_en", "scenario_id": "Q12", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 35.874338}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q07_ar", "scenario_id": "Q07", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 46.842702}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q33_en", "scenario_id": "Q33", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 37.973701}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q05_en", "scenario_id": "Q05", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 39.966994}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q19_ar", "scenario_id": "Q19", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 44.78397}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q12_en", "scenario_id": "Q12", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 39.232467}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q15_en", "scenario_id": "Q15", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.288054}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q26_ar", "scenario_id": "Q26", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 37.136691}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q11_ar", "scenario_id": "Q11", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.474835}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q03_en", "scenario_id": "Q03", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 42.720271}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q35_ar", "scenario_id": "Q35", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 38.098039}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q44_en", "scenario_id": "Q44", "language": "en", "pass_number": 1, "action": "clarify", "milliseconds": 0.038969}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q44_ar", "scenario_id": "Q44", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 51.135407}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q05_mixed", "scenario_id": "Q05", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 42.490185}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q29_ar", "scenario_id": "Q29", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 50.116291}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q16_en", "scenario_id": "Q16", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.295305}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q50_ar", "scenario_id": "Q50", "language": "ar", "pass_number": 1, "action": "abstain", "milliseconds": 0.003075}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q10_ar", "scenario_id": "Q10", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.390938}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q17_ar", "scenario_id": "Q17", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.207463}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q03_ar", "scenario_id": "Q03", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 43.501408}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q34_ar", "scenario_id": "Q34", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 49.899396}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q33_ar", "scenario_id": "Q33", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 43.447986}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q22_en", "scenario_id": "Q22", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 49.307995}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q40_en", "scenario_id": "Q40", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 44.00054}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q46_en", "scenario_id": "Q46", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 36.533011}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q42_en", "scenario_id": "Q42", "language": "en", "pass_number": 1, "action": "clarify", "milliseconds": 0.039299}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q25_ar", "scenario_id": "Q25", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 40.172303}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q02_en", "scenario_id": "Q02", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 37.270502}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q11_en", "scenario_id": "Q11", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 43.344311}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q06_ar", "scenario_id": "Q06", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 45.771628}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q49_ar", "scenario_id": "Q49", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 48.806179}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q49_en", "scenario_id": "Q49", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 44.255965}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q32_ar", "scenario_id": "Q32", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 38.143527}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q37_ar", "scenario_id": "Q37", "language": "ar", "pass_number": 1, "action": "clarify", "milliseconds": 0.003715}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q27_en", "scenario_id": "Q27", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 46.107332}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q36_ar", "scenario_id": "Q36", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 49.236657}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q09_mixed", "scenario_id": "Q09", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 60.023686}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q21_en", "scenario_id": "Q21", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 77.469074}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q40_en", "scenario_id": "Q40", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 57.493615}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q02_ar", "scenario_id": "Q02", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.390077}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q43_en", "scenario_id": "Q43", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 54.058119}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q06_en", "scenario_id": "Q06", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.31167}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q48_ar", "scenario_id": "Q48", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 31.143102}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q22_ar", "scenario_id": "Q22", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 37.946591}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q01_en", "scenario_id": "Q01", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 32.061796}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q37_en", "scenario_id": "Q37", "language": "en", "pass_number": 1, "action": "clarify", "milliseconds": 0.038658}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q17_en", "scenario_id": "Q17", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.303738}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q23_ar", "scenario_id": "Q23", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 38.261916}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q33_ar", "scenario_id": "Q33", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.29207}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q26_ar", "scenario_id": "Q26", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 28.720272}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q48_en", "scenario_id": "Q48", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 28.077164}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q13_ar", "scenario_id": "Q13", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 31.80639}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q09_en", "scenario_id": "Q09", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 30.334073}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q09_en", "scenario_id": "Q09", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 27.998585}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q21_en", "scenario_id": "Q21", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 38.742479}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q16_ar", "scenario_id": "Q16", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.297077}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q14_en", "scenario_id": "Q14", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 30.569478}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q50_ar", "scenario_id": "Q50", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 26.775713}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q32_en", "scenario_id": "Q32", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 28.925021}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q18_ar", "scenario_id": "Q18", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 32.865477}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q13_mixed", "scenario_id": "Q13", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 28.853493}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q47_en", "scenario_id": "Q47", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 29.098551}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q15_mixed", "scenario_id": "Q15", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 29.383612}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q06_en", "scenario_id": "Q06", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 33.998313}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q32_en", "scenario_id": "Q32", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 27.478112}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q15_ar", "scenario_id": "Q15", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 37.490663}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q14_ar", "scenario_id": "Q14", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 31.264915}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q13_ar", "scenario_id": "Q13", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 30.304239}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q32_ar", "scenario_id": "Q32", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 29.445985}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q26_en", "scenario_id": "Q26", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.282746}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q50_ar", "scenario_id": "Q50", "language": "ar", "pass_number": 1, "action": "abstain", "milliseconds": 0.026871}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q07_en", "scenario_id": "Q07", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.11916}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q15_ar", "scenario_id": "Q15", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.102785}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q36_ar", "scenario_id": "Q36", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 33.743249}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q28_en", "scenario_id": "Q28", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 27.107002}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q31_en", "scenario_id": "Q31", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 29.602751}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q15_mixed", "scenario_id": "Q15", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 30.323908}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q05_ar", "scenario_id": "Q05", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 33.470278}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q46_ar", "scenario_id": "Q46", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 32.160687}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q26_ar", "scenario_id": "Q26", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 29.177199}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q47_ar", "scenario_id": "Q47", "language": "ar", "pass_number": 1, "action": "abstain", "milliseconds": 0.035904}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q21_en", "scenario_id": "Q21", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 38.226942}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q06_ar", "scenario_id": "Q06", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 35.329018}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q33_ar", "scenario_id": "Q33", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 33.647203}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q35_en", "scenario_id": "Q35", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 31.672768}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q15_en", "scenario_id": "Q15", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 37.688923}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q48_en", "scenario_id": "Q48", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.286832}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q37_mixed", "scenario_id": "Q37", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 27.331758}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q05_mixed", "scenario_id": "Q05", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 29.455358}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q11_mixed", "scenario_id": "Q11", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 30.362334}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q01_en", "scenario_id": "Q01", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.287914}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q44_en", "scenario_id": "Q44", "language": "en", "pass_number": 1, "action": "clarify", "milliseconds": 0.003465}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q47_ar", "scenario_id": "Q47", "language": "ar", "pass_number": 1, "action": "abstain", "milliseconds": 0.001312}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q25_ar", "scenario_id": "Q25", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 29.455287}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q33_ar", "scenario_id": "Q33", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 33.539801}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q13_en", "scenario_id": "Q13", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 29.732255}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q09_ar", "scenario_id": "Q09", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 33.427782}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q23_en", "scenario_id": "Q23", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 34.358666}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q34_ar", "scenario_id": "Q34", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 34.618758}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q46_en", "scenario_id": "Q46", "language": "en", "pass_number": 1, "action": "abstain", "milliseconds": 0.003835}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q08_en", "scenario_id": "Q08", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 39.311587}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q05_mixed", "scenario_id": "Q05", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 30.495554}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q42_ar", "scenario_id": "Q42", "language": "ar", "pass_number": 1, "action": "clarify", "milliseconds": 0.004717}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q05_mixed", "scenario_id": "Q05", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 0.341455}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q35_en", "scenario_id": "Q35", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.164288}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q41_en", "scenario_id": "Q41", "language": "en", "pass_number": 1, "action": "clarify", "milliseconds": 0.020721}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q38_en", "scenario_id": "Q38", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 33.631049}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q02_en", "scenario_id": "Q02", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 30.746974}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q12_en", "scenario_id": "Q12", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 31.296291}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q11_ar", "scenario_id": "Q11", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 34.789163}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q30_en", "scenario_id": "Q30", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 33.892112}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q32_ar", "scenario_id": "Q32", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 28.950807}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q36_en", "scenario_id": "Q36", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 32.583971}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q34_ar", "scenario_id": "Q34", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 34.367288}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q35_ar", "scenario_id": "Q35", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 36.157525}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q41_en", "scenario_id": "Q41", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 29.979357}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q09_mixed", "scenario_id": "Q09", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 35.901049}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q50_en", "scenario_id": "Q50", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 25.551396}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q28_ar", "scenario_id": "Q28", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 30.248353}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q49_ar", "scenario_id": "Q49", "language": "ar", "pass_number": 1, "action": "abstain", "milliseconds": 0.003305}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q40_ar", "scenario_id": "Q40", "language": "ar", "pass_number": 1, "action": "clarify", "milliseconds": 0.002153}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q31_ar", "scenario_id": "Q31", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 27.745602}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q34_en", "scenario_id": "Q34", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 31.138033}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q06_en", "scenario_id": "Q06", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 32.100503}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q16_ar", "scenario_id": "Q16", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 33.279408}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q49_en", "scenario_id": "Q49", "language": "en", "pass_number": 1, "action": "abstain", "milliseconds": 0.033521}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q10_en", "scenario_id": "Q10", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 27.495685}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q20_ar", "scenario_id": "Q20", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 38.998095}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q13_mixed", "scenario_id": "Q13", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 26.141074}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q38_ar", "scenario_id": "Q38", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 22.791057}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q07_ar", "scenario_id": "Q07", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 40.18968}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q25_ar", "scenario_id": "Q25", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.291179}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q39_ar", "scenario_id": "Q39", "language": "ar", "pass_number": 1, "action": "clarify", "milliseconds": 0.027681}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q45_mixed", "scenario_id": "Q45", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 0.14594}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q48_en", "scenario_id": "Q48", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 26.239252}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q42_en", "scenario_id": "Q42", "language": "en", "pass_number": 1, "action": "clarify", "milliseconds": 0.003565}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q01_ar", "scenario_id": "Q01", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 29.035545}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q04_en", "scenario_id": "Q04", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 32.221966}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q27_ar", "scenario_id": "Q27", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 30.322534}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q45_en", "scenario_id": "Q45", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 26.904003}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q28_ar", "scenario_id": "Q28", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 30.847425}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q10_en", "scenario_id": "Q10", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 27.743438}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q19_en", "scenario_id": "Q19", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 35.909672}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q07_en", "scenario_id": "Q07", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 37.795723}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q43_ar", "scenario_id": "Q43", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 33.03449}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q07_ar", "scenario_id": "Q07", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 41.37742}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q49_en", "scenario_id": "Q49", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 28.797837}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q32_ar", "scenario_id": "Q32", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 27.696998}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q45_mixed", "scenario_id": "Q45", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 25.06968}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q22_ar", "scenario_id": "Q22", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 37.010881}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q13_mixed", "scenario_id": "Q13", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 0.299811}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q09_en", "scenario_id": "Q09", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 27.272359}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q27_en", "scenario_id": "Q27", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 26.341626}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q42_en", "scenario_id": "Q42", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 30.270025}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q13_mixed", "scenario_id": "Q13", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 28.050721}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q09_en", "scenario_id": "Q09", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.281354}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q37_ar", "scenario_id": "Q37", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.117016}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q37_ar", "scenario_id": "Q37", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 31.668462}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q02_ar", "scenario_id": "Q02", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 29.545584}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q19_ar", "scenario_id": "Q19", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 38.410519}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q39_en", "scenario_id": "Q39", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 31.065443}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q38_ar", "scenario_id": "Q38", "language": "ar", "pass_number": 1, "action": "clarify", "milliseconds": 0.074072}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q08_ar", "scenario_id": "Q08", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 41.084528}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q03_mixed", "scenario_id": "Q03", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 32.195286}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q30_en", "scenario_id": "Q30", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 33.092417}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q24_en", "scenario_id": "Q24", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 33.108582}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q19_en", "scenario_id": "Q19", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 34.601861}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q04_en", "scenario_id": "Q04", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.318069}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q15_ar", "scenario_id": "Q15", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 33.569736}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q04_en", "scenario_id": "Q04", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 32.374176}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q41_ar", "scenario_id": "Q41", "language": "ar", "pass_number": 1, "action": "clarify", "milliseconds": 0.003866}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q31_ar", "scenario_id": "Q31", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 30.505178}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q35_en", "scenario_id": "Q35", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 31.630055}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q41_ar", "scenario_id": "Q41", "language": "ar", "pass_number": 1, "action": "clarify", "milliseconds": 0.043486}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q40_en", "scenario_id": "Q40", "language": "en", "pass_number": 1, "action": "clarify", "milliseconds": 0.002664}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q49_ar", "scenario_id": "Q49", "language": "ar", "pass_number": 1, "action": "abstain", "milliseconds": 0.017987}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q31_en", "scenario_id": "Q31", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.262615}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q20_en", "scenario_id": "Q20", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.109706}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q46_ar", "scenario_id": "Q46", "language": "ar", "pass_number": 1, "action": "abstain", "milliseconds": 0.015523}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q23_ar", "scenario_id": "Q23", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 40.782983}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q05_ar", "scenario_id": "Q05", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.296416}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q04_ar", "scenario_id": "Q04", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 33.966344}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q01_en", "scenario_id": "Q01", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 31.407989}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q14_en", "scenario_id": "Q14", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 30.14698}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q30_en", "scenario_id": "Q30", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 37.01015}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q10_en", "scenario_id": "Q10", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 29.110148}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q27_ar", "scenario_id": "Q27", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 32.293143}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q11_mixed", "scenario_id": "Q11", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 29.506935}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q42_ar", "scenario_id": "Q42", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 34.291274}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q25_mixed", "scenario_id": "Q25", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 0.434625}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q29_ar", "scenario_id": "Q29", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 35.797553}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q35_en", "scenario_id": "Q35", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 29.401857}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q11_mixed", "scenario_id": "Q11", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 28.196722}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q23_en", "scenario_id": "Q23", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 34.277002}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q33_en", "scenario_id": "Q33", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 31.986751}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q09_en", "scenario_id": "Q09", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 39.219134}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q33_en", "scenario_id": "Q33", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 34.236882}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q01_mixed", "scenario_id": "Q01", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 30.179708}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q39_en", "scenario_id": "Q39", "language": "en", "pass_number": 1, "action": "clarify", "milliseconds": 0.03985}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q28_en", "scenario_id": "Q28", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 30.243265}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q23_ar", "scenario_id": "Q23", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 43.965849}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q44_ar", "scenario_id": "Q44", "language": "ar", "pass_number": 1, "action": "clarify", "milliseconds": 0.052298}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q34_en", "scenario_id": "Q34", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 36.480462}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q18_ar", "scenario_id": "Q18", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 34.479738}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q31_en", "scenario_id": "Q31", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 30.158287}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q23_en", "scenario_id": "Q23", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 40.058772}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q06_ar", "scenario_id": "Q06", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.341855}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q09_ar", "scenario_id": "Q09", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 35.699505}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q13_en", "scenario_id": "Q13", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 34.589543}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q32_ar", "scenario_id": "Q32", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.300853}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q05_en", "scenario_id": "Q05", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 39.266069}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q07_en", "scenario_id": "Q07", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 44.113992}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q37_ar", "scenario_id": "Q37", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 34.347729}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q17_ar", "scenario_id": "Q17", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 36.073428}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q01_en", "scenario_id": "Q01", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 33.975727}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q11_ar", "scenario_id": "Q11", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 35.371572}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q01_mixed", "scenario_id": "Q01", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 29.836231}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q39_ar", "scenario_id": "Q39", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 31.320227}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q40_ar", "scenario_id": "Q40", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 34.117191}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q25_mixed", "scenario_id": "Q25", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 30.87069}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q45_mixed", "scenario_id": "Q45", "language": "mixed", "pass_number": 1, "action": "abstain", "milliseconds": 0.035304}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q47_en", "scenario_id": "Q47", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 31.538576}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q26_en", "scenario_id": "Q26", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 29.760508}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q49_en", "scenario_id": "Q49", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 32.674127}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q44_en", "scenario_id": "Q44", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.326662}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q21_ar", "scenario_id": "Q21", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.13271}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q25_mixed", "scenario_id": "Q25", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 29.776011}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q14_ar", "scenario_id": "Q14", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 33.830049}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q29_en", "scenario_id": "Q29", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 39.098205}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q50_en", "scenario_id": "Q50", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 27.982368}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q27_ar", "scenario_id": "Q27", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 34.947672}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q45_en", "scenario_id": "Q45", "language": "en", "pass_number": 1, "action": "abstain", "milliseconds": 0.004367}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q47_en", "scenario_id": "Q47", "language": "en", "pass_number": 1, "action": "abstain", "milliseconds": 0.001572}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q24_ar", "scenario_id": "Q24", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.303887}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q24_ar", "scenario_id": "Q24", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 40.669754}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q03_ar", "scenario_id": "Q03", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 38.549779}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q05_ar", "scenario_id": "Q05", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 40.665056}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q45_mixed", "scenario_id": "Q45", "language": "mixed", "pass_number": 1, "action": "abstain", "milliseconds": 0.003605}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q17_en", "scenario_id": "Q17", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 32.265402}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q38_ar", "scenario_id": "Q38", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 28.145484}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q02_en", "scenario_id": "Q02", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 32.373094}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q16_ar", "scenario_id": "Q16", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 36.633102}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q13_en", "scenario_id": "Q13", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 32.6292}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q11_en", "scenario_id": "Q11", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 35.2911}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q12_en", "scenario_id": "Q12", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.435506}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q14_en", "scenario_id": "Q14", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 34.797285}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q29_en", "scenario_id": "Q29", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 41.774028}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q04_ar", "scenario_id": "Q04", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 36.602636}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q15_mixed", "scenario_id": "Q15", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 29.514467}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q11_mixed", "scenario_id": "Q11", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 31.447529}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q32_en", "scenario_id": "Q32", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 30.738191}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q30_ar", "scenario_id": "Q30", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 39.899182}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q06_en", "scenario_id": "Q06", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 37.401569}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q10_en", "scenario_id": "Q10", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 29.626126}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q48_ar", "scenario_id": "Q48", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 31.923267}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q29_ar", "scenario_id": "Q29", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 37.843004}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q47_ar", "scenario_id": "Q47", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 28.02184}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q28_ar", "scenario_id": "Q28", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.342336}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q05_en", "scenario_id": "Q05", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 39.598319}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q28_en", "scenario_id": "Q28", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 31.156232}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q42_en", "scenario_id": "Q42", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 34.322241}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q37_mixed", "scenario_id": "Q37", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 0.293782}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q38_en", "scenario_id": "Q38", "language": "en", "pass_number": 1, "action": "clarify", "milliseconds": 0.003225}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q37_mixed", "scenario_id": "Q37", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 26.655402}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q43_en", "scenario_id": "Q43", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 36.645511}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q36_en", "scenario_id": "Q36", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.302045}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q05_ar", "scenario_id": "Q05", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 35.288927}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q40_en", "scenario_id": "Q40", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 33.694635}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q31_en", "scenario_id": "Q31", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 30.469458}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q43_ar", "scenario_id": "Q43", "language": "ar", "pass_number": 1, "action": "clarify", "milliseconds": 0.051327}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q03_en", "scenario_id": "Q03", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 35.695129}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q29_en", "scenario_id": "Q29", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.307013}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q05_mixed", "scenario_id": "Q05", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 31.832441}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q37_en", "scenario_id": "Q37", "language": "en", "pass_number": 1, "action": "clarify", "milliseconds": 0.003686}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q46_ar", "scenario_id": "Q46", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 34.948014}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q17_ar", "scenario_id": "Q17", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 34.470744}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q35_ar", "scenario_id": "Q35", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.338219}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q47_en", "scenario_id": "Q47", "language": "en", "pass_number": 1, "action": "abstain", "milliseconds": 0.017566}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q24_en", "scenario_id": "Q24", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 46.94138}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q37_mixed", "scenario_id": "Q37", "language": "mixed", "pass_number": 1, "action": "clarify", "milliseconds": 0.173191}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q44_ar", "scenario_id": "Q44", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 39.093007}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q19_ar", "scenario_id": "Q19", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 40.418975}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q11_ar", "scenario_id": "Q11", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 36.924332}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q12_ar", "scenario_id": "Q12", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 35.852315}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q19_en", "scenario_id": "Q19", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 38.235976}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q09_ar", "scenario_id": "Q09", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 32.675751}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q15_en", "scenario_id": "Q15", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 31.597157}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q19_ar", "scenario_id": "Q19", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 41.746525}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q05_ar", "scenario_id": "Q05", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 35.375157}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q33_ar", "scenario_id": "Q33", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 36.203205}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q44_en", "scenario_id": "Q44", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 37.714641}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q38_ar", "scenario_id": "Q38", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.299482}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q27_ar", "scenario_id": "Q27", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 32.928411}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q03_en", "scenario_id": "Q03", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.319862}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q10_en", "scenario_id": "Q10", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.11321}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q06_en", "scenario_id": "Q06", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 34.034197}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q28_en", "scenario_id": "Q28", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.291048}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q11_en", "scenario_id": "Q11", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 32.28323}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q20_ar", "scenario_id": "Q20", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 40.338503}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q39_en", "scenario_id": "Q39", "language": "en", "pass_number": 1, "action": "clarify", "milliseconds": 0.004047}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q30_en", "scenario_id": "Q30", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 34.928764}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q44_ar", "scenario_id": "Q44", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.306802}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q25_en", "scenario_id": "Q25", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 30.202214}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q49_en", "scenario_id": "Q49", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.289386}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q47_ar", "scenario_id": "Q47", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.14571}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q10_ar", "scenario_id": "Q10", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 34.625328}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q45_ar", "scenario_id": "Q45", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 30.74987}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q39_en", "scenario_id": "Q39", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.292491}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q43_ar", "scenario_id": "Q43", "language": "ar", "pass_number": 1, "action": "clarify", "milliseconds": 0.003465}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q04_en", "scenario_id": "Q04", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 35.575769}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q08_ar", "scenario_id": "Q08", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 44.360742}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q50_ar", "scenario_id": "Q50", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.316106}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q46_ar", "scenario_id": "Q46", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.124718}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q12_ar", "scenario_id": "Q12", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 36.519761}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q03_ar", "scenario_id": "Q03", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 35.223469}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q26_en", "scenario_id": "Q26", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 27.68907}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q18_ar", "scenario_id": "Q18", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 33.537199}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q41_ar", "scenario_id": "Q41", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 34.104743}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q19_en", "scenario_id": "Q19", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 37.216891}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q46_en", "scenario_id": "Q46", "language": "en", "pass_number": 1, "action": "abstain", "milliseconds": 0.027972}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q16_en", "scenario_id": "Q16", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 30.524451}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q42_ar", "scenario_id": "Q42", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.514595}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q43_ar", "scenario_id": "Q43", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 34.376743}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q11_mixed", "scenario_id": "Q11", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 0.390838}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q49_en", "scenario_id": "Q49", "language": "en", "pass_number": 1, "action": "abstain", "milliseconds": 0.003515}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q31_ar", "scenario_id": "Q31", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.117847}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q03_en", "scenario_id": "Q03", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 36.173971}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q18_en", "scenario_id": "Q18", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 31.716817}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q25_en", "scenario_id": "Q25", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 28.436595}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q18_ar", "scenario_id": "Q18", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 32.717614}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q17_en", "scenario_id": "Q17", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 32.995463}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q01_mixed", "scenario_id": "Q01", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 29.186134}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q45_ar", "scenario_id": "Q45", "language": "ar", "pass_number": 1, "action": "abstain", "milliseconds": 0.036625}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q13_ar", "scenario_id": "Q13", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 32.285253}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q21_en", "scenario_id": "Q21", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 37.833369}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q40_en", "scenario_id": "Q40", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.392591}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q28_en", "scenario_id": "Q28", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 29.108798}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q24_en", "scenario_id": "Q24", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 35.352143}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q35_ar", "scenario_id": "Q35", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 33.983421}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q34_en", "scenario_id": "Q34", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 48.78757}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q29_ar", "scenario_id": "Q29", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.503318}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q19_ar", "scenario_id": "Q19", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 52.275634}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q21_ar", "scenario_id": "Q21", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 48.806894}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q12_en", "scenario_id": "Q12", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 34.951459}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q03_mixed", "scenario_id": "Q03", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 33.687405}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q03_ar", "scenario_id": "Q03", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 37.241999}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q02_en", "scenario_id": "Q02", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 36.978922}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q03_mixed", "scenario_id": "Q03", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 33.985293}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q46_ar", "scenario_id": "Q46", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 34.206668}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q03_ar", "scenario_id": "Q03", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 36.667994}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q21_en", "scenario_id": "Q21", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 38.881729}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q14_en", "scenario_id": "Q14", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.49782}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q09_en", "scenario_id": "Q09", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 32.857885}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q31_en", "scenario_id": "Q31", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 29.889865}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q31_ar", "scenario_id": "Q31", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 31.092366}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q45_ar", "scenario_id": "Q45", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 31.615634}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q30_ar", "scenario_id": "Q30", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.33145}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q20_ar", "scenario_id": "Q20", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 42.888835}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q11_en", "scenario_id": "Q11", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 33.162294}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q22_en", "scenario_id": "Q22", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 38.631572}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q08_en", "scenario_id": "Q08", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 39.48659}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q45_ar", "scenario_id": "Q45", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 32.006893}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q47_ar", "scenario_id": "Q47", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 28.761655}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q48_ar", "scenario_id": "Q48", "language": "ar", "pass_number": 1, "action": "abstain", "milliseconds": 0.003746}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q24_en", "scenario_id": "Q24", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.299131}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q19_ar", "scenario_id": "Q19", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.13957}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q36_ar", "scenario_id": "Q36", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 34.721202}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q45_ar", "scenario_id": "Q45", "language": "ar", "pass_number": 1, "action": "abstain", "milliseconds": 0.003695}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q13_en", "scenario_id": "Q13", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.294243}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q25_en", "scenario_id": "Q25", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 31.649765}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q13_mixed", "scenario_id": "Q13", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 30.865954}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q05_en", "scenario_id": "Q05", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 34.001959}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q48_en", "scenario_id": "Q48", "language": "en", "pass_number": 1, "action": "abstain", "milliseconds": 0.030676}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q22_en", "scenario_id": "Q22", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 38.651933}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q43_en", "scenario_id": "Q43", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 41.633574}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q37_en", "scenario_id": "Q37", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 34.293127}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q14_ar", "scenario_id": "Q14", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 31.480751}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q17_en", "scenario_id": "Q17", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 32.314777}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q06_ar", "scenario_id": "Q06", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 34.99882}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q07_en", "scenario_id": "Q07", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 39.69264}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q24_ar", "scenario_id": "Q24", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 43.552866}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q39_en", "scenario_id": "Q39", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 35.947429}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q23_ar", "scenario_id": "Q23", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.596879}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q22_ar", "scenario_id": "Q22", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 47.765311}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q10_en", "scenario_id": "Q10", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 29.5682}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q01_en", "scenario_id": "Q01", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 39.069813}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q48_en", "scenario_id": "Q48", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 26.184904}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q42_en", "scenario_id": "Q42", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.36511}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q43_en", "scenario_id": "Q43", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.149385}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q08_en", "scenario_id": "Q08", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 40.346005}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q10_ar", "scenario_id": "Q10", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 33.267993}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q20_ar", "scenario_id": "Q20", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 40.474589}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q32_en", "scenario_id": "Q32", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.338921}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q35_en", "scenario_id": "Q35", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 29.208387}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q13_en", "scenario_id": "Q13", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 32.040414}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q22_ar", "scenario_id": "Q22", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 39.355363}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q15_ar", "scenario_id": "Q15", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 35.070238}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q02_ar", "scenario_id": "Q02", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 31.653761}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q12_ar", "scenario_id": "Q12", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 34.732121}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q08_ar", "scenario_id": "Q08", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 45.366951}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q41_en", "scenario_id": "Q41", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 31.638409}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q32_en", "scenario_id": "Q32", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 26.886248}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q24_ar", "scenario_id": "Q24", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 39.410933}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q34_en", "scenario_id": "Q34", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 32.685738}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q10_ar", "scenario_id": "Q10", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 32.802685}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q09_mixed", "scenario_id": "Q09", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 30.398951}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q21_ar", "scenario_id": "Q21", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 39.119454}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q16_ar", "scenario_id": "Q16", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 34.604299}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q22_ar", "scenario_id": "Q22", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.316997}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q16_ar", "scenario_id": "Q16", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 34.173641}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q26_ar", "scenario_id": "Q26", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 30.43083}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q09_mixed", "scenario_id": "Q09", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 31.593953}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q29_en", "scenario_id": "Q29", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 37.057748}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q37_mixed", "scenario_id": "Q37", "language": "mixed", "pass_number": 1, "action": "clarify", "milliseconds": 0.003305}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q45_mixed", "scenario_id": "Q45", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 26.415518}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q35_ar", "scenario_id": "Q35", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 33.877815}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q41_en", "scenario_id": "Q41", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 31.779583}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q34_ar", "scenario_id": "Q34", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 35.605147}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q15_en", "scenario_id": "Q15", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 30.725034}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q18_en", "scenario_id": "Q18", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.284929}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q29_ar", "scenario_id": "Q29", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 36.941532}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q36_en", "scenario_id": "Q36", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 34.187101}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q38_en", "scenario_id": "Q38", "language": "en", "pass_number": 1, "action": "clarify", "milliseconds": 0.070536}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q24_en", "scenario_id": "Q24", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 35.430073}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q08_en", "scenario_id": "Q08", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 38.860894}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q46_en", "scenario_id": "Q46", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 27.757612}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q25_en", "scenario_id": "Q25", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.332762}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q11_en", "scenario_id": "Q11", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 31.643037}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q14_ar", "scenario_id": "Q14", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 30.994731}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q41_en", "scenario_id": "Q41", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.314144}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q03_en", "scenario_id": "Q03", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 35.153046}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q39_en", "scenario_id": "Q39", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 33.840708}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q48_ar", "scenario_id": "Q48", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.294955}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q13_ar", "scenario_id": "Q13", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 33.233233}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q23_ar", "scenario_id": "Q23", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 42.239305}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q29_en", "scenario_id": "Q29", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 36.764485}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q26_ar", "scenario_id": "Q26", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 28.9573}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q18_en", "scenario_id": "Q18", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 30.505672}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q38_en", "scenario_id": "Q38", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 27.170638}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q14_en", "scenario_id": "Q14", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 30.443139}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q44_ar", "scenario_id": "Q44", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 39.292164}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q04_ar", "scenario_id": "Q04", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 33.66277}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q27_en", "scenario_id": "Q27", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 27.187533}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q01_mixed", "scenario_id": "Q01", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 30.503108}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q28_ar", "scenario_id": "Q28", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 31.977862}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q08_en", "scenario_id": "Q08", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 40.74927}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q38_en", "scenario_id": "Q38", "language": "en", "pass_number": 2, "action": "clarify", "milliseconds": 0.067932}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q41_en", "scenario_id": "Q41", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 29.913912}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q36_en", "scenario_id": "Q36", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 32.965319}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q34_ar", "scenario_id": "Q34", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 34.708857}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q42_ar", "scenario_id": "Q42", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.246687}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q15_en", "scenario_id": "Q15", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.307103}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q47_en", "scenario_id": "Q47", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 29.990415}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q41_ar", "scenario_id": "Q41", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 32.703235}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q36_en", "scenario_id": "Q36", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.301103}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q02_en", "scenario_id": "Q02", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 31.699532}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q14_ar", "scenario_id": "Q14", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 32.52159}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q24_en", "scenario_id": "Q24", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.566787}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q25_ar", "scenario_id": "Q25", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.300643}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q01_ar", "scenario_id": "Q01", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 30.914618}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q37_mixed", "scenario_id": "Q37", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 25.835936}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q23_en", "scenario_id": "Q23", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 36.085802}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q24_ar", "scenario_id": "Q24", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 39.685166}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q11_mixed", "scenario_id": "Q11", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 0.293282}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q44_ar", "scenario_id": "Q44", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 37.905154}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q40_ar", "scenario_id": "Q40", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 32.343903}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q24_ar", "scenario_id": "Q24", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 38.429976}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q25_en", "scenario_id": "Q25", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 28.994135}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q01_mixed", "scenario_id": "Q01", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 28.969919}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q45_mixed", "scenario_id": "Q45", "language": "mixed", "pass_number": 2, "action": "abstain", "milliseconds": 0.03305}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q16_en", "scenario_id": "Q16", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 31.484759}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q24_ar", "scenario_id": "Q24", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 49.640809}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q20_en", "scenario_id": "Q20", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 49.971438}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q32_ar", "scenario_id": "Q32", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 34.40571}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q01_en", "scenario_id": "Q01", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 31.322004}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q26_ar", "scenario_id": "Q26", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 37.471991}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q34_ar", "scenario_id": "Q34", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 41.952123}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q08_en", "scenario_id": "Q08", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 41.077195}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q03_ar", "scenario_id": "Q03", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.357749}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q50_en", "scenario_id": "Q50", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 25.218594}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q23_ar", "scenario_id": "Q23", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 40.804643}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q02_en", "scenario_id": "Q02", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 31.732582}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q22_ar", "scenario_id": "Q22", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 42.619709}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q16_ar", "scenario_id": "Q16", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.820722}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q46_en", "scenario_id": "Q46", "language": "en", "pass_number": 2, "action": "abstain", "milliseconds": 0.029815}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q49_en", "scenario_id": "Q49", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 32.648783}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q19_ar", "scenario_id": "Q19", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 40.911855}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q18_ar", "scenario_id": "Q18", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 36.23051}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q01_mixed", "scenario_id": "Q01", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 30.341145}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q13_mixed", "scenario_id": "Q13", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 29.058652}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q14_ar", "scenario_id": "Q14", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 33.126493}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q29_en", "scenario_id": "Q29", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 38.444808}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q04_en", "scenario_id": "Q04", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.375095}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q37_ar", "scenario_id": "Q37", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 33.016947}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q08_ar", "scenario_id": "Q08", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 43.877525}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q19_ar", "scenario_id": "Q19", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.31171}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q39_ar", "scenario_id": "Q39", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 30.984764}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q14_ar", "scenario_id": "Q14", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.35812}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q09_en", "scenario_id": "Q09", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 31.55241}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q46_ar", "scenario_id": "Q46", "language": "ar", "pass_number": 2, "action": "abstain", "milliseconds": 0.038739}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q15_en", "scenario_id": "Q15", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.388147}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q40_en", "scenario_id": "Q40", "language": "en", "pass_number": 2, "action": "clarify", "milliseconds": 0.004186}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q50_ar", "scenario_id": "Q50", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.294504}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q09_ar", "scenario_id": "Q09", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 34.238007}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q21_ar", "scenario_id": "Q21", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 41.056873}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q50_ar", "scenario_id": "Q50", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 29.041146}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q50_ar", "scenario_id": "Q50", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 27.090877}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q19_en", "scenario_id": "Q19", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 37.728497}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q09_en", "scenario_id": "Q09", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 30.370269}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q39_en", "scenario_id": "Q39", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.172942}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q10_en", "scenario_id": "Q10", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 31.088621}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q47_ar", "scenario_id": "Q47", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.291789}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q38_ar", "scenario_id": "Q38", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 27.93605}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q07_ar", "scenario_id": "Q07", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 44.161883}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q35_en", "scenario_id": "Q35", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.739716}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q10_en", "scenario_id": "Q10", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 31.154069}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q33_en", "scenario_id": "Q33", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 32.591596}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q47_en", "scenario_id": "Q47", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 30.917903}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q24_ar", "scenario_id": "Q24", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.333693}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q50_en", "scenario_id": "Q50", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 28.564197}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q05_en", "scenario_id": "Q05", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 35.734283}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q43_ar", "scenario_id": "Q43", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.605858}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q48_en", "scenario_id": "Q48", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.277127}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q18_ar", "scenario_id": "Q18", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.345256}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q08_ar", "scenario_id": "Q08", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 45.28115}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q43_en", "scenario_id": "Q43", "language": "en", "pass_number": 2, "action": "clarify", "milliseconds": 0.003045}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q25_mixed", "scenario_id": "Q25", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 29.785928}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q08_en", "scenario_id": "Q08", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.441265}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q06_en", "scenario_id": "Q06", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 35.850838}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q13_en", "scenario_id": "Q13", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 34.683369}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q18_ar", "scenario_id": "Q18", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 36.205783}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q16_ar", "scenario_id": "Q16", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 43.892737}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q50_en", "scenario_id": "Q50", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.674206}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q44_en", "scenario_id": "Q44", "language": "en", "pass_number": 2, "action": "clarify", "milliseconds": 0.02658}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q23_en", "scenario_id": "Q23", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.202035}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q10_ar", "scenario_id": "Q10", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 51.557138}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q12_en", "scenario_id": "Q12", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 43.821129}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q20_ar", "scenario_id": "Q20", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.387264}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q21_ar", "scenario_id": "Q21", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 55.646721}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q16_ar", "scenario_id": "Q16", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.294775}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q08_ar", "scenario_id": "Q08", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.306933}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q26_ar", "scenario_id": "Q26", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 36.565995}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q13_en", "scenario_id": "Q13", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 38.46694}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q10_ar", "scenario_id": "Q10", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 45.217434}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q32_ar", "scenario_id": "Q32", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 38.229232}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q02_ar", "scenario_id": "Q02", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 39.452876}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q01_mixed", "scenario_id": "Q01", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 41.909478}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q37_mixed", "scenario_id": "Q37", "language": "mixed", "pass_number": 2, "action": "clarify", "milliseconds": 0.047091}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q45_mixed", "scenario_id": "Q45", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 30.088534}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q27_en", "scenario_id": "Q27", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 30.655479}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q35_en", "scenario_id": "Q35", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 34.484018}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q08_en", "scenario_id": "Q08", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 45.78536}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q35_ar", "scenario_id": "Q35", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 39.010139}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q12_en", "scenario_id": "Q12", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 39.090511}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q48_ar", "scenario_id": "Q48", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 38.60552}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q38_en", "scenario_id": "Q38", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 35.432978}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q02_ar", "scenario_id": "Q02", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.362516}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q21_en", "scenario_id": "Q21", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 48.31322}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q39_ar", "scenario_id": "Q39", "language": "ar", "pass_number": 2, "action": "clarify", "milliseconds": 0.003526}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q17_ar", "scenario_id": "Q17", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 39.856595}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q29_en", "scenario_id": "Q29", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.332161}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q40_ar", "scenario_id": "Q40", "language": "ar", "pass_number": 2, "action": "clarify", "milliseconds": 0.031628}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q19_en", "scenario_id": "Q19", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.11324}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q03_mixed", "scenario_id": "Q03", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 37.620334}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q11_ar", "scenario_id": "Q11", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 48.429034}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q23_ar", "scenario_id": "Q23", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 46.520568}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q44_en", "scenario_id": "Q44", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 44.795848}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q13_ar", "scenario_id": "Q13", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 40.900468}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q20_en", "scenario_id": "Q20", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 54.324057}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q44_ar", "scenario_id": "Q44", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 44.225129}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q28_ar", "scenario_id": "Q28", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.394134}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q32_en", "scenario_id": "Q32", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 36.455439}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q04_en", "scenario_id": "Q04", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 40.585433}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q27_en", "scenario_id": "Q27", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 31.395624}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q25_ar", "scenario_id": "Q25", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.057823}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q29_en", "scenario_id": "Q29", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 42.677846}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q35_ar", "scenario_id": "Q35", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.773852}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q47_ar", "scenario_id": "Q47", "language": "ar", "pass_number": 2, "action": "abstain", "milliseconds": 0.003396}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q30_en", "scenario_id": "Q30", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.290207}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q01_mixed", "scenario_id": "Q01", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 0.156095}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q06_ar", "scenario_id": "Q06", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 39.215557}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q36_en", "scenario_id": "Q36", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 37.985608}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q17_ar", "scenario_id": "Q17", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 40.539707}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q43_ar", "scenario_id": "Q43", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 40.283261}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q18_ar", "scenario_id": "Q18", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.803713}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q48_ar", "scenario_id": "Q48", "language": "ar", "pass_number": 2, "action": "abstain", "milliseconds": 0.003285}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q08_ar", "scenario_id": "Q08", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 48.412036}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q01_en", "scenario_id": "Q01", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.681416}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q36_en", "scenario_id": "Q36", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 43.512726}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q21_ar", "scenario_id": "Q21", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 43.550132}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q11_mixed", "scenario_id": "Q11", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 30.416748}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q22_ar", "scenario_id": "Q22", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.453253}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q30_ar", "scenario_id": "Q30", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 41.394755}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q26_en", "scenario_id": "Q26", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.297549}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q18_en", "scenario_id": "Q18", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 36.396185}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q25_mixed", "scenario_id": "Q25", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 34.714943}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q23_en", "scenario_id": "Q23", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 42.3543}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q19_ar", "scenario_id": "Q19", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 44.754847}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q03_en", "scenario_id": "Q03", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 39.303805}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q41_en", "scenario_id": "Q41", "language": "en", "pass_number": 2, "action": "clarify", "milliseconds": 0.003465}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q10_en", "scenario_id": "Q10", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.360303}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q11_ar", "scenario_id": "Q11", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.126381}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q45_ar", "scenario_id": "Q45", "language": "ar", "pass_number": 2, "action": "abstain", "milliseconds": 0.018108}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q31_en", "scenario_id": "Q31", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 30.706675}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q46_en", "scenario_id": "Q46", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 34.127759}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q18_en", "scenario_id": "Q18", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 35.849171}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q41_ar", "scenario_id": "Q41", "language": "ar", "pass_number": 2, "action": "clarify", "milliseconds": 0.044176}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q07_en", "scenario_id": "Q07", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 44.917341}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q22_ar", "scenario_id": "Q22", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 46.410581}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q12_en", "scenario_id": "Q12", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 37.225935}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q16_en", "scenario_id": "Q16", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.18641}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q11_ar", "scenario_id": "Q11", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 42.816807}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q38_en", "scenario_id": "Q38", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 30.321135}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q45_en", "scenario_id": "Q45", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.302576}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q45_en", "scenario_id": "Q45", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 30.672043}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q45_en", "scenario_id": "Q45", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 31.33401}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q30_ar", "scenario_id": "Q30", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 40.425215}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q38_ar", "scenario_id": "Q38", "language": "ar", "pass_number": 2, "action": "clarify", "milliseconds": 0.169625}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q13_mixed", "scenario_id": "Q13", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 32.768271}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q40_ar", "scenario_id": "Q40", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.302907}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q50_en", "scenario_id": "Q50", "language": "en", "pass_number": 2, "action": "abstain", "milliseconds": 0.002964}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q46_ar", "scenario_id": "Q46", "language": "ar", "pass_number": 2, "action": "abstain", "milliseconds": 0.001593}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q42_ar", "scenario_id": "Q42", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.114122}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q08_en", "scenario_id": "Q08", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 41.963712}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q43_ar", "scenario_id": "Q43", "language": "ar", "pass_number": 2, "action": "clarify", "milliseconds": 0.003826}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q16_ar", "scenario_id": "Q16", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 38.350439}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q06_ar", "scenario_id": "Q06", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 37.545187}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q31_ar", "scenario_id": "Q31", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 31.763066}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q19_ar", "scenario_id": "Q19", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 48.273708}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q31_ar", "scenario_id": "Q31", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 33.196315}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q19_ar", "scenario_id": "Q19", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 46.370491}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q49_ar", "scenario_id": "Q49", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 38.040863}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q13_en", "scenario_id": "Q13", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.400814}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q26_en", "scenario_id": "Q26", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 28.11438}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q14_en", "scenario_id": "Q14", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.317368}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q45_ar", "scenario_id": "Q45", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.121643}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q31_ar", "scenario_id": "Q31", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 31.010122}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q22_en", "scenario_id": "Q22", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 42.229002}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q15_en", "scenario_id": "Q15", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 32.51567}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q29_en", "scenario_id": "Q29", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 38.927889}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q13_mixed", "scenario_id": "Q13", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 0.29895}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q19_ar", "scenario_id": "Q19", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 42.136021}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q44_ar", "scenario_id": "Q44", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.306852}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q25_en", "scenario_id": "Q25", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 30.280062}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q28_en", "scenario_id": "Q28", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.285831}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q03_en", "scenario_id": "Q03", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 39.188641}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q11_en", "scenario_id": "Q11", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.295275}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q49_ar", "scenario_id": "Q49", "language": "ar", "pass_number": 2, "action": "abstain", "milliseconds": 0.028973}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q09_ar", "scenario_id": "Q09", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 42.567011}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q05_en", "scenario_id": "Q05", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 43.945197}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q48_ar", "scenario_id": "Q48", "language": "ar", "pass_number": 2, "action": "abstain", "milliseconds": 0.036876}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q38_ar", "scenario_id": "Q38", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.803501}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q26_en", "scenario_id": "Q26", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 30.198549}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q09_ar", "scenario_id": "Q09", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 36.068642}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q27_ar", "scenario_id": "Q27", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 36.196956}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q10_en", "scenario_id": "Q10", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 31.246198}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q35_en", "scenario_id": "Q35", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 35.195777}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q21_ar", "scenario_id": "Q21", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 41.488016}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q30_ar", "scenario_id": "Q30", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 40.594971}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q21_ar", "scenario_id": "Q21", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 47.110354}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q49_en", "scenario_id": "Q49", "language": "en", "pass_number": 2, "action": "abstain", "milliseconds": 0.005007}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q09_mixed", "scenario_id": "Q09", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 0.31224}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q27_ar", "scenario_id": "Q27", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.198268}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q33_ar", "scenario_id": "Q33", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 39.164777}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q24_en", "scenario_id": "Q24", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 39.031676}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q39_en", "scenario_id": "Q39", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 37.447639}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q13_mixed", "scenario_id": "Q13", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 32.175757}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q30_en", "scenario_id": "Q30", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 41.282165}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q48_en", "scenario_id": "Q48", "language": "en", "pass_number": 2, "action": "abstain", "milliseconds": 0.031928}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q15_mixed", "scenario_id": "Q15", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 31.757058}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q32_en", "scenario_id": "Q32", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 29.571545}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q40_en", "scenario_id": "Q40", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 34.714893}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q16_en", "scenario_id": "Q16", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 38.884123}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q02_ar", "scenario_id": "Q02", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 40.642362}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q22_en", "scenario_id": "Q22", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 37.808432}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q17_en", "scenario_id": "Q17", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 35.845126}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q11_ar", "scenario_id": "Q11", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 39.055532}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q15_en", "scenario_id": "Q15", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 35.760659}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q50_ar", "scenario_id": "Q50", "language": "ar", "pass_number": 2, "action": "abstain", "milliseconds": 0.003485}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q25_mixed", "scenario_id": "Q25", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 31.425788}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q44_en", "scenario_id": "Q44", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 37.91266}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q34_ar", "scenario_id": "Q34", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.421835}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q37_mixed", "scenario_id": "Q37", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 30.093001}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q49_en", "scenario_id": "Q49", "language": "en", "pass_number": 2, "action": "abstain", "milliseconds": 0.031708}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q41_en", "scenario_id": "Q41", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 32.326486}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q31_ar", "scenario_id": "Q31", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 30.442747}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q05_mixed", "scenario_id": "Q05", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 33.420012}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q12_ar", "scenario_id": "Q12", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.599787}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q29_ar", "scenario_id": "Q29", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 50.783257}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q37_mixed", "scenario_id": "Q37", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 0.410248}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q17_en", "scenario_id": "Q17", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 31.721874}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q24_ar", "scenario_id": "Q24", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 40.772148}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q19_en", "scenario_id": "Q19", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 37.487351}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q18_en", "scenario_id": "Q18", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.366242}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q14_en", "scenario_id": "Q14", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.736628}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q42_en", "scenario_id": "Q42", "language": "en", "pass_number": 2, "action": "clarify", "milliseconds": 0.099089}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q23_en", "scenario_id": "Q23", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 36.221633}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q46_ar", "scenario_id": "Q46", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 37.219676}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q32_en", "scenario_id": "Q32", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.892685}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q39_ar", "scenario_id": "Q39", "language": "ar", "pass_number": 2, "action": "clarify", "milliseconds": 0.032139}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q22_ar", "scenario_id": "Q22", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 43.189891}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q44_en", "scenario_id": "Q44", "language": "en", "pass_number": 2, "action": "clarify", "milliseconds": 0.003405}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q24_en", "scenario_id": "Q24", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 39.502585}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q40_en", "scenario_id": "Q40", "language": "en", "pass_number": 2, "action": "clarify", "milliseconds": 0.04004}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q46_en", "scenario_id": "Q46", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.434385}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q03_mixed", "scenario_id": "Q03", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 39.069283}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q31_en", "scenario_id": "Q31", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 31.54742}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q33_en", "scenario_id": "Q33", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.319131}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q20_ar", "scenario_id": "Q20", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 52.139095}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q36_ar", "scenario_id": "Q36", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 40.041457}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q37_ar", "scenario_id": "Q37", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.598975}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q26_en", "scenario_id": "Q26", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 28.586819}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q31_en", "scenario_id": "Q31", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 31.54108}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q49_en", "scenario_id": "Q49", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.288435}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q50_ar", "scenario_id": "Q50", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 30.714916}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q42_ar", "scenario_id": "Q42", "language": "ar", "pass_number": 2, "action": "clarify", "milliseconds": 0.003776}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q07_ar", "scenario_id": "Q07", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.419562}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q04_ar", "scenario_id": "Q04", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 45.436446}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q46_ar", "scenario_id": "Q46", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.414654}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q33_ar", "scenario_id": "Q33", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 43.545165}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q30_en", "scenario_id": "Q30", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 39.518991}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q03_mixed", "scenario_id": "Q03", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 35.166031}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q05_mixed", "scenario_id": "Q05", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 34.989386}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q05_mixed", "scenario_id": "Q05", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 0.287533}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q39_ar", "scenario_id": "Q39", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 33.160149}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q34_ar", "scenario_id": "Q34", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 41.324571}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q25_en", "scenario_id": "Q25", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 34.126215}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q25_en", "scenario_id": "Q25", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 35.462749}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q07_en", "scenario_id": "Q07", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.475677}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q33_en", "scenario_id": "Q33", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 36.014399}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q47_ar", "scenario_id": "Q47", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 30.765582}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q02_ar", "scenario_id": "Q02", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 33.201463}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q21_en", "scenario_id": "Q21", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 45.155262}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q41_en", "scenario_id": "Q41", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 37.185113}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q35_ar", "scenario_id": "Q35", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 34.338966}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q38_en", "scenario_id": "Q38", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.291229}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q14_ar", "scenario_id": "Q14", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 36.679372}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q18_ar", "scenario_id": "Q18", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.29841}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q44_ar", "scenario_id": "Q44", "language": "ar", "pass_number": 2, "action": "clarify", "milliseconds": 0.032749}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q42_en", "scenario_id": "Q42", "language": "en", "pass_number": 2, "action": "clarify", "milliseconds": 0.002093}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q13_en", "scenario_id": "Q13", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 30.407643}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q16_en", "scenario_id": "Q16", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 31.325827}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q43_en", "scenario_id": "Q43", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 35.76213}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q17_ar", "scenario_id": "Q17", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 31.837017}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q03_mixed", "scenario_id": "Q03", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 35.86815}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q09_en", "scenario_id": "Q09", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.429728}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q35_en", "scenario_id": "Q35", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.118979}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q13_ar", "scenario_id": "Q13", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 36.322645}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q31_ar", "scenario_id": "Q31", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 27.776338}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q37_en", "scenario_id": "Q37", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 30.102453}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q48_en", "scenario_id": "Q48", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 38.637903}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q28_en", "scenario_id": "Q28", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 28.910857}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q49_ar", "scenario_id": "Q49", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.88849}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q23_ar", "scenario_id": "Q23", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.334585}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q03_mixed", "scenario_id": "Q03", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 0.119029}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q50_en", "scenario_id": "Q50", "language": "en", "pass_number": 2, "action": "abstain", "milliseconds": 0.018408}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q07_ar", "scenario_id": "Q07", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 41.240213}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q28_ar", "scenario_id": "Q28", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 32.865716}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q22_en", "scenario_id": "Q22", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 37.978719}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q32_ar", "scenario_id": "Q32", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 30.348504}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q32_en", "scenario_id": "Q32", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 28.228239}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q25_ar", "scenario_id": "Q25", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 28.508712}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q24_ar", "scenario_id": "Q24", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 38.213903}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q02_en", "scenario_id": "Q02", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.333042}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q37_en", "scenario_id": "Q37", "language": "en", "pass_number": 2, "action": "clarify", "milliseconds": 0.024397}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q27_ar", "scenario_id": "Q27", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 32.299463}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q41_ar", "scenario_id": "Q41", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 32.467666}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q45_ar", "scenario_id": "Q45", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 29.474046}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q01_en", "scenario_id": "Q01", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 29.17115}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q48_en", "scenario_id": "Q48", "language": "en", "pass_number": 2, "action": "abstain", "milliseconds": 0.004307}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q28_en", "scenario_id": "Q28", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 28.158594}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q36_ar", "scenario_id": "Q36", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.344969}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q23_en", "scenario_id": "Q23", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.204036}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q44_en", "scenario_id": "Q44", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 37.273457}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q48_en", "scenario_id": "Q48", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 27.58491}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q39_en", "scenario_id": "Q39", "language": "en", "pass_number": 2, "action": "clarify", "milliseconds": 0.003746}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q28_ar", "scenario_id": "Q28", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 33.66482}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q29_ar", "scenario_id": "Q29", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 37.562242}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q09_mixed", "scenario_id": "Q09", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 29.971967}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q47_en", "scenario_id": "Q47", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.299871}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q39_ar", "scenario_id": "Q39", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 30.35259}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q07_ar", "scenario_id": "Q07", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 43.178103}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q06_en", "scenario_id": "Q06", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 34.184824}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q25_ar", "scenario_id": "Q25", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 29.878866}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q17_ar", "scenario_id": "Q17", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.386011}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q05_mixed", "scenario_id": "Q05", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 30.990922}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q40_en", "scenario_id": "Q40", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.668156}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q46_ar", "scenario_id": "Q46", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 31.010481}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q06_ar", "scenario_id": "Q06", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 33.776419}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q39_ar", "scenario_id": "Q39", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.282706}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q04_en", "scenario_id": "Q04", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 32.810643}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q45_en", "scenario_id": "Q45", "language": "en", "pass_number": 2, "action": "abstain", "milliseconds": 0.004396}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q27_ar", "scenario_id": "Q27", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 31.325155}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q27_en", "scenario_id": "Q27", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 26.657082}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q09_en", "scenario_id": "Q09", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 29.055476}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q33_ar", "scenario_id": "Q33", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 33.497078}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q31_en", "scenario_id": "Q31", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 27.726653}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q29_ar", "scenario_id": "Q29", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 37.025123}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q13_ar", "scenario_id": "Q13", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 29.519835}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q05_mixed", "scenario_id": "Q05", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 29.775962}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q29_ar", "scenario_id": "Q29", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.390428}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q15_ar", "scenario_id": "Q15", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 33.333021}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q42_ar", "scenario_id": "Q42", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 31.031352}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q14_en", "scenario_id": "Q14", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 29.645074}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q05_ar", "scenario_id": "Q05", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 37.65374}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q45_mixed", "scenario_id": "Q45", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 25.403744}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q12_ar", "scenario_id": "Q12", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.299952}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q20_en", "scenario_id": "Q20", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 35.902601}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q27_en", "scenario_id": "Q27", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.31208}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q01_ar", "scenario_id": "Q01", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.124077}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q42_en", "scenario_id": "Q42", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.096656}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q23_ar", "scenario_id": "Q23", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 38.935922}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q45_mixed", "scenario_id": "Q45", "language": "mixed", "pass_number": 2, "action": "abstain", "milliseconds": 0.003665}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q49_en", "scenario_id": "Q49", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 30.07439}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q13_ar", "scenario_id": "Q13", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.400283}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q14_ar", "scenario_id": "Q14", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 30.162664}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q35_en", "scenario_id": "Q35", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 32.459685}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q43_en", "scenario_id": "Q43", "language": "en", "pass_number": 2, "action": "clarify", "milliseconds": 0.039008}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q03_en", "scenario_id": "Q03", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.190104}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q04_en", "scenario_id": "Q04", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 34.511516}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q16_en", "scenario_id": "Q16", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 30.302304}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q15_ar", "scenario_id": "Q15", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 33.497097}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q12_en", "scenario_id": "Q12", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 32.772285}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q47_en", "scenario_id": "Q47", "language": "en", "pass_number": 2, "action": "abstain", "milliseconds": 0.031868}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q11_en", "scenario_id": "Q11", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.350888}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q14_en", "scenario_id": "Q14", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 30.352991}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q11_ar", "scenario_id": "Q11", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 34.756655}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q34_en", "scenario_id": "Q34", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.516757}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q24_en", "scenario_id": "Q24", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 34.020726}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q01_mixed", "scenario_id": "Q01", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 28.592488}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q33_en", "scenario_id": "Q33", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 30.812673}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q49_en", "scenario_id": "Q49", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 31.258435}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q27_en", "scenario_id": "Q27", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 29.258091}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q15_mixed", "scenario_id": "Q15", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 0.358901}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q11_mixed", "scenario_id": "Q11", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 27.788667}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q36_ar", "scenario_id": "Q36", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 33.10688}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q18_en", "scenario_id": "Q18", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 30.447843}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q48_ar", "scenario_id": "Q48", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 29.274776}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q33_en", "scenario_id": "Q33", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 31.118073}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q09_ar", "scenario_id": "Q09", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 31.779169}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q03_en", "scenario_id": "Q03", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.5979}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q38_ar", "scenario_id": "Q38", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 25.670976}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q13_en", "scenario_id": "Q13", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 30.224968}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q25_en", "scenario_id": "Q25", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 28.057703}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q08_en", "scenario_id": "Q08", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 38.398432}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q26_en", "scenario_id": "Q26", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 26.298863}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q03_ar", "scenario_id": "Q03", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 34.054597}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q41_en", "scenario_id": "Q41", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.342596}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q41_ar", "scenario_id": "Q41", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 30.603018}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q20_en", "scenario_id": "Q20", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 35.598733}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q34_ar", "scenario_id": "Q34", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 39.593683}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q21_en", "scenario_id": "Q21", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.29873}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q17_en", "scenario_id": "Q17", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 32.396969}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q20_en", "scenario_id": "Q20", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 39.911161}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q23_ar", "scenario_id": "Q23", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 42.483276}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q20_ar", "scenario_id": "Q20", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 43.460769}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q06_en", "scenario_id": "Q06", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 38.838714}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q43_ar", "scenario_id": "Q43", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 40.866341}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q04_ar", "scenario_id": "Q04", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 49.523613}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q40_ar", "scenario_id": "Q40", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 38.198961}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q34_en", "scenario_id": "Q34", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 42.818752}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q07_en", "scenario_id": "Q07", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 45.025797}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q09_en", "scenario_id": "Q09", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 34.821153}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q32_ar", "scenario_id": "Q32", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 38.209336}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q15_ar", "scenario_id": "Q15", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 40.258825}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q05_en", "scenario_id": "Q05", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 38.647537}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q24_en", "scenario_id": "Q24", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.29164}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q38_ar", "scenario_id": "Q38", "language": "ar", "pass_number": 2, "action": "clarify", "milliseconds": 0.003084}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q27_ar", "scenario_id": "Q27", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.657974}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q09_mixed", "scenario_id": "Q09", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 36.474894}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q37_ar", "scenario_id": "Q37", "language": "ar", "pass_number": 2, "action": "clarify", "milliseconds": 0.003055}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q12_ar", "scenario_id": "Q12", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 41.677001}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q25_ar", "scenario_id": "Q25", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.979767}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q31_en", "scenario_id": "Q31", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.005617}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q04_ar", "scenario_id": "Q04", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 42.139728}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q45_mixed", "scenario_id": "Q45", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 0.312321}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q32_en", "scenario_id": "Q32", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 32.108316}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q43_ar", "scenario_id": "Q43", "language": "ar", "pass_number": 2, "action": "clarify", "milliseconds": 0.045809}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q33_ar", "scenario_id": "Q33", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 44.323474}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q38_ar", "scenario_id": "Q38", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 32.563862}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q02_ar", "scenario_id": "Q02", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 42.576336}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q26_en", "scenario_id": "Q26", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 32.780839}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q48_en", "scenario_id": "Q48", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 35.283789}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q08_ar", "scenario_id": "Q08", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 51.537058}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q21_en", "scenario_id": "Q21", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 45.581835}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q03_en", "scenario_id": "Q03", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.295926}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q37_en", "scenario_id": "Q37", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.108753}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q42_ar", "scenario_id": "Q42", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 41.486926}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q23_ar", "scenario_id": "Q23", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 45.799602}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q36_en", "scenario_id": "Q36", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 38.004327}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q12_ar", "scenario_id": "Q12", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 42.382054}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q47_en", "scenario_id": "Q47", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.451568}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q13_mixed", "scenario_id": "Q13", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 34.630736}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q29_ar", "scenario_id": "Q29", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 50.263517}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q01_en", "scenario_id": "Q01", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 39.125858}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q38_en", "scenario_id": "Q38", "language": "en", "pass_number": 2, "action": "clarify", "milliseconds": 0.003435}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q03_mixed", "scenario_id": "Q03", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 40.379973}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q42_en", "scenario_id": "Q42", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 43.53411}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q30_en", "scenario_id": "Q30", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 43.000405}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q01_en", "scenario_id": "Q01", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.421104}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q14_en", "scenario_id": "Q14", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 39.077555}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q09_ar", "scenario_id": "Q09", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.402016}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q26_ar", "scenario_id": "Q26", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 34.576733}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q36_ar", "scenario_id": "Q36", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 40.864137}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q44_en", "scenario_id": "Q44", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.57047}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q47_ar", "scenario_id": "Q47", "language": "ar", "pass_number": 2, "action": "abstain", "milliseconds": 0.024967}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q22_en", "scenario_id": "Q22", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 49.300768}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q45_ar", "scenario_id": "Q45", "language": "ar", "pass_number": 2, "action": "abstain", "milliseconds": 0.003495}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q34_en", "scenario_id": "Q34", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.288665}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q36_ar", "scenario_id": "Q36", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 38.840918}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q25_en", "scenario_id": "Q25", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.288895}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q06_ar", "scenario_id": "Q06", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 38.771213}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q20_ar", "scenario_id": "Q20", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 48.947244}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q09_mixed", "scenario_id": "Q09", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 36.461515}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q20_ar", "scenario_id": "Q20", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 47.969111}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q10_en", "scenario_id": "Q10", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.656988}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q43_ar", "scenario_id": "Q43", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.340753}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q11_en", "scenario_id": "Q11", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 37.214197}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q15_en", "scenario_id": "Q15", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 40.140177}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q11_mixed", "scenario_id": "Q11", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 33.613332}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q12_en", "scenario_id": "Q12", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 42.603398}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q39_en", "scenario_id": "Q39", "language": "en", "pass_number": 2, "action": "clarify", "milliseconds": 0.038348}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q29_en", "scenario_id": "Q29", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 41.408156}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q05_ar", "scenario_id": "Q05", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 38.909522}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q06_en", "scenario_id": "Q06", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.368004}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q30_ar", "scenario_id": "Q30", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 43.957157}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q12_ar", "scenario_id": "Q12", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 42.24044}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q42_en", "scenario_id": "Q42", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 37.233978}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q11_mixed", "scenario_id": "Q11", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 32.618334}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q30_en", "scenario_id": "Q30", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 39.369585}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q47_ar", "scenario_id": "Q47", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 29.395498}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q22_en", "scenario_id": "Q22", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 40.386617}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q34_en", "scenario_id": "Q34", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 38.441446}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q30_ar", "scenario_id": "Q30", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 42.783629}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q31_ar", "scenario_id": "Q31", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.512102}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q29_ar", "scenario_id": "Q29", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 44.107253}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q19_en", "scenario_id": "Q19", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 42.834065}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q40_ar", "scenario_id": "Q40", "language": "ar", "pass_number": 2, "action": "clarify", "milliseconds": 0.003956}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q22_en", "scenario_id": "Q22", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.316717}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q04_ar", "scenario_id": "Q04", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 40.064351}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q09_ar", "scenario_id": "Q09", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 41.662811}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q25_ar", "scenario_id": "Q25", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 32.94798}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q19_en", "scenario_id": "Q19", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 42.91724}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q04_ar", "scenario_id": "Q04", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.393342}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q47_en", "scenario_id": "Q47", "language": "en", "pass_number": 2, "action": "abstain", "milliseconds": 0.002904}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q28_ar", "scenario_id": "Q28", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 33.091846}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q40_en", "scenario_id": "Q40", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 39.473753}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q38_en", "scenario_id": "Q38", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 31.678247}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q37_en", "scenario_id": "Q37", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 34.884718}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q10_ar", "scenario_id": "Q10", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.526283}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q15_mixed", "scenario_id": "Q15", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 30.661675}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q41_ar", "scenario_id": "Q41", "language": "ar", "pass_number": 2, "action": "clarify", "milliseconds": 0.003976}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q07_en", "scenario_id": "Q07", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 43.160106}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q18_en", "scenario_id": "Q18", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 35.733677}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q42_en", "scenario_id": "Q42", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 38.227565}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q30_ar", "scenario_id": "Q30", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.309787}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q26_ar", "scenario_id": "Q26", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.217258}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q33_ar", "scenario_id": "Q33", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.120541}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q15_mixed", "scenario_id": "Q15", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 32.414015}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q25_mixed", "scenario_id": "Q25", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 32.517221}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q16_ar", "scenario_id": "Q16", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 39.497533}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q09_mixed", "scenario_id": "Q09", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 38.598154}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q39_en", "scenario_id": "Q39", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 40.218274}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q14_en", "scenario_id": "Q14", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 35.402859}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q43_en", "scenario_id": "Q43", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.370198}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q15_mixed", "scenario_id": "Q15", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 32.19156}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q07_en", "scenario_id": "Q07", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 42.802057}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q28_en", "scenario_id": "Q28", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 31.722734}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q37_mixed", "scenario_id": "Q37", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 29.440917}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q19_en", "scenario_id": "Q19", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 42.616127}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q02_en", "scenario_id": "Q02", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 37.778788}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q37_mixed", "scenario_id": "Q37", "language": "mixed", "pass_number": 2, "action": "clarify", "milliseconds": 0.003064}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q21_en", "scenario_id": "Q21", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 43.924367}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q07_en", "scenario_id": "Q07", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 44.396379}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q28_en", "scenario_id": "Q28", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 36.369455}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q41_en", "scenario_id": "Q41", "language": "en", "pass_number": 2, "action": "clarify", "milliseconds": 0.037737}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q17_en", "scenario_id": "Q17", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.27208}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q25_mixed", "scenario_id": "Q25", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 31.700831}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q27_ar", "scenario_id": "Q27", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.137128}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q11_en", "scenario_id": "Q11", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 44.432684}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q32_ar", "scenario_id": "Q32", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 30.029763}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q31_en", "scenario_id": "Q31", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.410719}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q05_en", "scenario_id": "Q05", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 37.025153}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q48_ar", "scenario_id": "Q48", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.17771}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q46_ar", "scenario_id": "Q46", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 38.013461}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q10_en", "scenario_id": "Q10", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 34.587601}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q24_en", "scenario_id": "Q24", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 39.733333}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q17_ar", "scenario_id": "Q17", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 37.252966}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q34_en", "scenario_id": "Q34", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 39.719652}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q28_ar", "scenario_id": "Q28", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 34.497455}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q43_en", "scenario_id": "Q43", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 40.591486}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q28_en", "scenario_id": "Q28", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 30.487203}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q47_ar", "scenario_id": "Q47", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 31.817252}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q45_en", "scenario_id": "Q45", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.290237}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q14_ar", "scenario_id": "Q14", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 34.894957}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q03_ar", "scenario_id": "Q03", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 39.994953}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q01_ar", "scenario_id": "Q01", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 36.048445}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q37_ar", "scenario_id": "Q37", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.302596}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q04_en", "scenario_id": "Q04", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 37.612772}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q11_mixed", "scenario_id": "Q11", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 32.415871}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q46_en", "scenario_id": "Q46", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 32.959089}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q09_en", "scenario_id": "Q09", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 32.951768}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q45_ar", "scenario_id": "Q45", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.00308}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q32_en", "scenario_id": "Q32", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 30.422307}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q13_ar", "scenario_id": "Q13", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 33.908185}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q50_en", "scenario_id": "Q50", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 25.00296}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q22_ar", "scenario_id": "Q22", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 41.314772}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q06_en", "scenario_id": "Q06", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 42.274948}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q16_ar", "scenario_id": "Q16", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 40.593325}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q13_mixed", "scenario_id": "Q13", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 31.733753}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q04_ar", "scenario_id": "Q04", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 39.372454}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q17_ar", "scenario_id": "Q17", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 37.666083}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q26_ar", "scenario_id": "Q26", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 32.48774}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q05_en", "scenario_id": "Q05", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 39.230541}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q32_ar", "scenario_id": "Q32", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.330528}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q15_ar", "scenario_id": "Q15", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.117056}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q10_ar", "scenario_id": "Q10", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 39.657474}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q35_ar", "scenario_id": "Q35", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.414364}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q35_ar", "scenario_id": "Q35", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 39.80756}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q11_en", "scenario_id": "Q11", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 38.429243}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q12_ar", "scenario_id": "Q12", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 40.275807}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q06_ar", "scenario_id": "Q06", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 38.714504}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q10_ar", "scenario_id": "Q10", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 38.229042}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q08_ar", "scenario_id": "Q08", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 47.026859}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q01_en", "scenario_id": "Q01", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 32.934522}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q13_en", "scenario_id": "Q13", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.805726}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q50_ar", "scenario_id": "Q50", "language": "ar", "pass_number": 2, "action": "abstain", "milliseconds": 0.041442}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q42_ar", "scenario_id": "Q42", "language": "ar", "pass_number": 2, "action": "clarify", "milliseconds": 0.01984}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q20_en", "scenario_id": "Q20", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.336788}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q04_en", "scenario_id": "Q04", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 49.252054}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q02_en", "scenario_id": "Q02", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 35.78608}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q15_en", "scenario_id": "Q15", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 35.892921}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q18_ar", "scenario_id": "Q18", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 34.626753}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q40_ar", "scenario_id": "Q40", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 34.898552}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q45_en", "scenario_id": "Q45", "language": "en", "pass_number": 2, "action": "abstain", "milliseconds": 0.028523}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q15_ar", "scenario_id": "Q15", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 40.338971}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q35_ar", "scenario_id": "Q35", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 34.344748}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q03_ar", "scenario_id": "Q03", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 34.913946}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q10_ar", "scenario_id": "Q10", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 32.465787}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q13_ar", "scenario_id": "Q13", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 30.956281}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q07_ar", "scenario_id": "Q07", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 42.950056}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q49_ar", "scenario_id": "Q49", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 34.636527}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q25_mixed", "scenario_id": "Q25", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 0.283988}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q11_en", "scenario_id": "Q11", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 37.148032}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q07_ar", "scenario_id": "Q07", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 41.837329}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q01_ar", "scenario_id": "Q01", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 30.107983}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q44_ar", "scenario_id": "Q44", "language": "ar", "pass_number": 2, "action": "clarify", "milliseconds": 0.004277}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q02_ar", "scenario_id": "Q02", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 32.209981}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q03_en", "scenario_id": "Q03", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 36.167355}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q09_mixed", "scenario_id": "Q09", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 30.097197}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q05_ar", "scenario_id": "Q05", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.114258}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q03_ar", "scenario_id": "Q03", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 34.170585}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q21_en", "scenario_id": "Q21", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 37.443487}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q11_ar", "scenario_id": "Q11", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.028748}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q34_ar", "scenario_id": "Q34", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 36.0252}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q20_ar", "scenario_id": "Q20", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 41.741825}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q27_en", "scenario_id": "Q27", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 28.864188}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q33_ar", "scenario_id": "Q33", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.04305}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q36_en", "scenario_id": "Q36", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 32.077931}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q01_ar", "scenario_id": "Q01", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 32.37542}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q40_en", "scenario_id": "Q40", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 32.229511}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q44_ar", "scenario_id": "Q44", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 39.470983}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q12_en", "scenario_id": "Q12", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.326061}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q49_ar", "scenario_id": "Q49", "language": "ar", "pass_number": 2, "action": "abstain", "milliseconds": 0.004137}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q16_en", "scenario_id": "Q16", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.110897}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q05_en", "scenario_id": "Q05", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.091418}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q17_en", "scenario_id": "Q17", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 39.79462}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q18_en", "scenario_id": "Q18", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 34.519001}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q48_ar", "scenario_id": "Q48", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.443278}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q06_en", "scenario_id": "Q06", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 34.66453}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q22_ar", "scenario_id": "Q22", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 39.996595}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q29_en", "scenario_id": "Q29", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 36.74187}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q05_ar", "scenario_id": "Q05", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 34.082853}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q21_ar", "scenario_id": "Q21", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.302176}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q15_ar", "scenario_id": "Q15", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 39.760149}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q46_en", "scenario_id": "Q46", "language": "en", "pass_number": 2, "action": "abstain", "milliseconds": 0.004596}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q05_ar", "scenario_id": "Q05", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.080957}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q26_ar", "scenario_id": "Q26", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 29.500107}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q37_ar", "scenario_id": "Q37", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 31.219749}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q23_en", "scenario_id": "Q23", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 34.961547}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q41_ar", "scenario_id": "Q41", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.28547}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q05_ar", "scenario_id": "Q05", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.12001}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q33_en", "scenario_id": "Q33", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 32.454219}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q43_en", "scenario_id": "Q43", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 34.001991}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q39_en", "scenario_id": "Q39", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.293643}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q17_en", "scenario_id": "Q17", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 29.831747}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q49_ar", "scenario_id": "Q49", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.284899}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q05_mixed", "scenario_id": "Q05", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 28.902446}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q02_en", "scenario_id": "Q02", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 29.978608}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q37_ar", "scenario_id": "Q37", "language": "ar", "pass_number": 2, "action": "clarify", "milliseconds": 0.050005}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q01_ar", "scenario_id": "Q01", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 29.479696}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q03_ar", "scenario_id": "Q03", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 33.05896}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q36_ar", "scenario_id": "Q36", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 32.609613}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q46_en", "scenario_id": "Q46", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 28.766482}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q37_en", "scenario_id": "Q37", "language": "en", "pass_number": 2, "action": "clarify", "milliseconds": 0.004066}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q37_en", "scenario_id": "Q37", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 29.938868}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q34_en", "scenario_id": "Q34", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 32.445876}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q06_ar", "scenario_id": "Q06", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.303777}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q15_mixed", "scenario_id": "Q15", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 32.729454}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q30_en", "scenario_id": "Q30", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 40.479523}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q45_ar", "scenario_id": "Q45", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 39.139244}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q35_en", "scenario_id": "Q35", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.645093}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q45_mixed", "scenario_id": "Q45", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 36.81397}
{"track": "english_cards", "method": "E5", "query_id": "Q03_mixed", "scenario_id": "Q03", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 40.492182}
{"track": "english_cards", "method": "E5", "query_id": "Q38_en", "scenario_id": "Q38", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 34.393321}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q26_ar", "scenario_id": "Q26", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 43.881904}
{"track": "english_cards", "method": "RRF", "query_id": "Q14_ar", "scenario_id": "Q14", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 36.639647}
{"track": "english_cards", "method": "E5", "query_id": "Q06_en", "scenario_id": "Q06", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 36.611083}
{"track": "english_cards", "method": "E5", "query_id": "Q27_en", "scenario_id": "Q27", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 32.756875}
{"track": "english_cards", "method": "BM25", "query_id": "Q12_en", "scenario_id": "Q12", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.423729}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q12_ar", "scenario_id": "Q12", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 39.581841}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q11_en", "scenario_id": "Q11", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 45.807793}
{"track": "english_cards", "method": "RRF", "query_id": "Q45_en", "scenario_id": "Q45", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 47.400604}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q06_en", "scenario_id": "Q06", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 42.261518}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q23_ar", "scenario_id": "Q23", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 47.021382}
{"track": "english_cards", "method": "BM25", "query_id": "Q40_en", "scenario_id": "Q40", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.293021}
{"track": "english_cards", "method": "E5", "query_id": "Q50_ar", "scenario_id": "Q50", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 31.299839}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q31_en", "scenario_id": "Q31", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 38.946162}
{"track": "english_cards", "method": "E5", "query_id": "Q19_ar", "scenario_id": "Q19", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 47.18598}
{"track": "english_cards", "method": "E5", "query_id": "Q44_ar", "scenario_id": "Q44", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 44.691701}
{"track": "english_cards", "method": "BM25", "query_id": "Q30_ar", "scenario_id": "Q30", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.309907}
{"track": "english_cards", "method": "E5", "query_id": "Q40_ar", "scenario_id": "Q40", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 41.388753}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q46_en", "scenario_id": "Q46", "language": "en", "pass_number": 0, "action": "abstain", "milliseconds": 0.032108}
{"track": "english_cards", "method": "RRF", "query_id": "Q07_en", "scenario_id": "Q07", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 45.813061}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q24_en", "scenario_id": "Q24", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 44.271863}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q11_en", "scenario_id": "Q11", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 38.343063}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q28_en", "scenario_id": "Q28", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 32.789594}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q01_ar", "scenario_id": "Q01", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 33.531923}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q16_ar", "scenario_id": "Q16", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 43.286123}
{"track": "english_cards", "method": "BM25", "query_id": "Q24_ar", "scenario_id": "Q24", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.548406}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q29_en", "scenario_id": "Q29", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 41.968297}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q29_ar", "scenario_id": "Q29", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 50.986277}
{"track": "english_cards", "method": "RRF", "query_id": "Q35_ar", "scenario_id": "Q35", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 39.596372}
{"track": "english_cards", "method": "BM25", "query_id": "Q03_ar", "scenario_id": "Q03", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.549528}
{"track": "english_cards", "method": "E5", "query_id": "Q22_ar", "scenario_id": "Q22", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 44.48525}
{"track": "english_cards", "method": "E5", "query_id": "Q17_en", "scenario_id": "Q17", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 41.099968}
{"track": "english_cards", "method": "BM25", "query_id": "Q29_ar", "scenario_id": "Q29", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.502337}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q16_en", "scenario_id": "Q16", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 34.787255}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q31_ar", "scenario_id": "Q31", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 37.230867}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q48_en", "scenario_id": "Q48", "language": "en", "pass_number": 0, "action": "abstain", "milliseconds": 0.003806}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q20_ar", "scenario_id": "Q20", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 46.691014}
{"track": "english_cards", "method": "E5", "query_id": "Q38_ar", "scenario_id": "Q38", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 29.26993}
{"track": "english_cards", "method": "RRF", "query_id": "Q47_en", "scenario_id": "Q47", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 32.207146}
{"track": "english_cards", "method": "RRF", "query_id": "Q32_ar", "scenario_id": "Q32", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 33.985767}
{"track": "english_cards", "method": "BM25", "query_id": "Q18_ar", "scenario_id": "Q18", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.280122}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q09_ar", "scenario_id": "Q09", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 46.213664}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q29_en", "scenario_id": "Q29", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 46.591565}
{"track": "english_cards", "method": "E5", "query_id": "Q07_en", "scenario_id": "Q07", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 49.122564}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q15_ar", "scenario_id": "Q15", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 51.288232}
{"track": "english_cards", "method": "E5", "query_id": "Q12_ar", "scenario_id": "Q12", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 47.174828}
{"track": "english_cards", "method": "E5", "query_id": "Q31_en", "scenario_id": "Q31", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 36.399084}
{"track": "english_cards", "method": "E5", "query_id": "Q34_ar", "scenario_id": "Q34", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 42.248398}
{"track": "english_cards", "method": "RRF", "query_id": "Q07_ar", "scenario_id": "Q07", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 52.597415}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q50_en", "scenario_id": "Q50", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 37.338719}
{"track": "english_cards", "method": "E5", "query_id": "Q05_mixed", "scenario_id": "Q05", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 50.727257}
{"track": "english_cards", "method": "E5", "query_id": "Q16_ar", "scenario_id": "Q16", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 36.558715}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q32_ar", "scenario_id": "Q32", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 38.220279}
{"track": "english_cards", "method": "RRF", "query_id": "Q37_en", "scenario_id": "Q37", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 32.969255}
{"track": "english_cards", "method": "BM25", "query_id": "Q22_ar", "scenario_id": "Q22", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.279702}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q47_ar", "scenario_id": "Q47", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 28.079386}
{"track": "english_cards", "method": "E5", "query_id": "Q26_ar", "scenario_id": "Q26", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 31.8041}
{"track": "english_cards", "method": "BM25", "query_id": "Q03_en", "scenario_id": "Q03", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.361956}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q01_mixed", "scenario_id": "Q01", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 29.786459}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q19_en", "scenario_id": "Q19", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 39.652587}
{"track": "english_cards", "method": "BM25", "query_id": "Q01_mixed", "scenario_id": "Q01", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 0.326042}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q32_en", "scenario_id": "Q32", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 27.936049}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q21_en", "scenario_id": "Q21", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 39.329039}
{"track": "english_cards", "method": "E5", "query_id": "Q43_ar", "scenario_id": "Q43", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 35.133166}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q25_en", "scenario_id": "Q25", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 34.537888}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q10_en", "scenario_id": "Q10", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 30.974871}
{"track": "english_cards", "method": "BM25", "query_id": "Q44_en", "scenario_id": "Q44", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.293101}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q12_en", "scenario_id": "Q12", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 32.283914}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q40_en", "scenario_id": "Q40", "language": "en", "pass_number": 0, "action": "clarify", "milliseconds": 0.040281}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q49_ar", "scenario_id": "Q49", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 36.453184}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q47_en", "scenario_id": "Q47", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 31.153371}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q14_ar", "scenario_id": "Q14", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 32.984249}
{"track": "english_cards", "method": "E5", "query_id": "Q15_mixed", "scenario_id": "Q15", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 29.423585}
{"track": "english_cards", "method": "RRF", "query_id": "Q40_en", "scenario_id": "Q40", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 32.370334}
{"track": "english_cards", "method": "RRF", "query_id": "Q18_ar", "scenario_id": "Q18", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 33.840439}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q37_en", "scenario_id": "Q37", "language": "en", "pass_number": 0, "action": "clarify", "milliseconds": 0.03969}
{"track": "english_cards", "method": "BM25", "query_id": "Q08_en", "scenario_id": "Q08", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.278129}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q20_ar", "scenario_id": "Q20", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 56.735559}
{"track": "english_cards", "method": "E5", "query_id": "Q35_ar", "scenario_id": "Q35", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 47.062167}
{"track": "english_cards", "method": "E5", "query_id": "Q42_ar", "scenario_id": "Q42", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 45.595658}
{"track": "english_cards", "method": "BM25", "query_id": "Q05_ar", "scenario_id": "Q05", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.434485}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q07_en", "scenario_id": "Q07", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 48.058337}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q06_ar", "scenario_id": "Q06", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 44.26286}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q26_ar", "scenario_id": "Q26", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 34.009894}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q03_mixed", "scenario_id": "Q03", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 36.199743}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q30_en", "scenario_id": "Q30", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 43.266829}
{"track": "english_cards", "method": "E5", "query_id": "Q31_ar", "scenario_id": "Q31", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 36.528718}
{"track": "english_cards", "method": "BM25", "query_id": "Q11_mixed", "scenario_id": "Q11", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 0.408135}
{"track": "english_cards", "method": "BM25", "query_id": "Q26_en", "scenario_id": "Q26", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.111137}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q33_ar", "scenario_id": "Q33", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 38.887682}
{"track": "english_cards", "method": "RRF", "query_id": "Q14_en", "scenario_id": "Q14", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 39.166773}
{"track": "english_cards", "method": "BM25", "query_id": "Q37_ar", "scenario_id": "Q37", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.302365}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q50_ar", "scenario_id": "Q50", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 29.390406}
{"track": "english_cards", "method": "BM25", "query_id": "Q06_ar", "scenario_id": "Q06", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.284438}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q02_ar", "scenario_id": "Q02", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 30.837996}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q33_en", "scenario_id": "Q33", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 34.071738}
{"track": "english_cards", "method": "BM25", "query_id": "Q34_ar", "scenario_id": "Q34", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.275886}
{"track": "english_cards", "method": "E5", "query_id": "Q33_ar", "scenario_id": "Q33", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 35.035278}
{"track": "english_cards", "method": "E5", "query_id": "Q43_en", "scenario_id": "Q43", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 34.762336}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q17_en", "scenario_id": "Q17", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 34.900022}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q09_en", "scenario_id": "Q09", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 33.421303}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q28_ar", "scenario_id": "Q28", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 35.72131}
{"track": "english_cards", "method": "RRF", "query_id": "Q46_en", "scenario_id": "Q46", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 33.305808}
{"track": "english_cards", "method": "RRF", "query_id": "Q42_ar", "scenario_id": "Q42", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 36.670873}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q35_ar", "scenario_id": "Q35", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 42.31177}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q45_en", "scenario_id": "Q45", "language": "en", "pass_number": 0, "action": "abstain", "milliseconds": 0.028924}
{"track": "english_cards", "method": "E5", "query_id": "Q15_en", "scenario_id": "Q15", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 33.387551}
{"track": "english_cards", "method": "BM25", "query_id": "Q45_mixed", "scenario_id": "Q45", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 0.428386}
{"track": "english_cards", "method": "RRF", "query_id": "Q23_en", "scenario_id": "Q23", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 38.225948}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q47_ar", "scenario_id": "Q47", "language": "ar", "pass_number": 0, "action": "abstain", "milliseconds": 0.003565}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q21_ar", "scenario_id": "Q21", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 55.516243}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q04_ar", "scenario_id": "Q04", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 45.217071}
{"track": "english_cards", "method": "RRF", "query_id": "Q41_ar", "scenario_id": "Q41", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 36.227274}
{"track": "english_cards", "method": "E5", "query_id": "Q01_mixed", "scenario_id": "Q01", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 33.659211}
{"track": "english_cards", "method": "BM25", "query_id": "Q46_en", "scenario_id": "Q46", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.303348}
{"track": "english_cards", "method": "BM25", "query_id": "Q31_en", "scenario_id": "Q31", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.161344}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q42_ar", "scenario_id": "Q42", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 37.402296}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q01_en", "scenario_id": "Q01", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 34.668293}
{"track": "english_cards", "method": "BM25", "query_id": "Q13_en", "scenario_id": "Q13", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.291019}
{"track": "english_cards", "method": "E5", "query_id": "Q06_ar", "scenario_id": "Q06", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 36.557963}
{"track": "english_cards", "method": "RRF", "query_id": "Q18_en", "scenario_id": "Q18", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 35.079753}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q37_ar", "scenario_id": "Q37", "language": "ar", "pass_number": 0, "action": "clarify", "milliseconds": 0.004166}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q37_mixed", "scenario_id": "Q37", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 32.771472}
{"track": "english_cards", "method": "RRF", "query_id": "Q29_en", "scenario_id": "Q29", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 47.456814}
{"track": "english_cards", "method": "RRF", "query_id": "Q36_ar", "scenario_id": "Q36", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 37.004957}
{"track": "english_cards", "method": "E5", "query_id": "Q05_en", "scenario_id": "Q05", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 39.654633}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q32_ar", "scenario_id": "Q32", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 36.401236}
{"track": "english_cards", "method": "E5", "query_id": "Q32_ar", "scenario_id": "Q32", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 35.320957}
{"track": "english_cards", "method": "RRF", "query_id": "Q40_ar", "scenario_id": "Q40", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 45.914092}
{"track": "english_cards", "method": "BM25", "query_id": "Q01_ar", "scenario_id": "Q01", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.279812}
{"track": "english_cards", "method": "BM25", "query_id": "Q08_ar", "scenario_id": "Q08", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.163997}
{"track": "english_cards", "method": "E5", "query_id": "Q37_ar", "scenario_id": "Q37", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 37.995781}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q03_ar", "scenario_id": "Q03", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 37.78302}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q16_en", "scenario_id": "Q16", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 34.718038}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q22_en", "scenario_id": "Q22", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 41.790945}
{"track": "english_cards", "method": "E5", "query_id": "Q28_ar", "scenario_id": "Q28", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 36.996274}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q42_ar", "scenario_id": "Q42", "language": "ar", "pass_number": 0, "action": "clarify", "milliseconds": 0.043826}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q31_ar", "scenario_id": "Q31", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 32.663028}
{"track": "english_cards", "method": "E5", "query_id": "Q49_en", "scenario_id": "Q49", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 35.929464}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q36_en", "scenario_id": "Q36", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 40.996462}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q46_ar", "scenario_id": "Q46", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 41.62274}
{"track": "english_cards", "method": "RRF", "query_id": "Q19_en", "scenario_id": "Q19", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 41.636912}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q01_en", "scenario_id": "Q01", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 36.156807}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q11_mixed", "scenario_id": "Q11", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 35.775823}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q08_en", "scenario_id": "Q08", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 44.985872}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q01_mixed", "scenario_id": "Q01", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 33.289503}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q49_ar", "scenario_id": "Q49", "language": "ar", "pass_number": 0, "action": "abstain", "milliseconds": 0.003405}
{"track": "english_cards", "method": "RRF", "query_id": "Q50_ar", "scenario_id": "Q50", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 32.290106}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q29_ar", "scenario_id": "Q29", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 47.140872}
{"track": "english_cards", "method": "BM25", "query_id": "Q13_ar", "scenario_id": "Q13", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.422287}
{"track": "english_cards", "method": "RRF", "query_id": "Q20_ar", "scenario_id": "Q20", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 52.63005}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q02_ar", "scenario_id": "Q02", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 35.691646}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q46_ar", "scenario_id": "Q46", "language": "ar", "pass_number": 0, "action": "abstain", "milliseconds": 0.03954}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q36_en", "scenario_id": "Q36", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 35.781842}
{"track": "english_cards", "method": "BM25", "query_id": "Q10_en", "scenario_id": "Q10", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.460824}
{"track": "english_cards", "method": "E5", "query_id": "Q48_en", "scenario_id": "Q48", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 32.07384}
{"track": "english_cards", "method": "RRF", "query_id": "Q34_ar", "scenario_id": "Q34", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 37.333301}
{"track": "english_cards", "method": "E5", "query_id": "Q37_mixed", "scenario_id": "Q37", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 30.856725}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q50_en", "scenario_id": "Q50", "language": "en", "pass_number": 0, "action": "abstain", "milliseconds": 0.004036}
{"track": "english_cards", "method": "E5", "query_id": "Q04_en", "scenario_id": "Q04", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 39.358216}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q35_en", "scenario_id": "Q35", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 35.97954}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q06_en", "scenario_id": "Q06", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 38.375533}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q19_ar", "scenario_id": "Q19", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 46.971707}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q33_en", "scenario_id": "Q33", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 36.572805}
{"track": "english_cards", "method": "BM25", "query_id": "Q15_ar", "scenario_id": "Q15", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.322246}
{"track": "english_cards", "method": "BM25", "query_id": "Q46_ar", "scenario_id": "Q46", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.116946}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q28_ar", "scenario_id": "Q28", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 36.918877}
{"track": "english_cards", "method": "RRF", "query_id": "Q42_en", "scenario_id": "Q42", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 40.304683}
{"track": "english_cards", "method": "BM25", "query_id": "Q17_ar", "scenario_id": "Q17", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.378501}
{"track": "english_cards", "method": "BM25", "query_id": "Q42_en", "scenario_id": "Q42", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.121403}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q44_ar", "scenario_id": "Q44", "language": "ar", "pass_number": 0, "action": "clarify", "milliseconds": 0.032509}
{"track": "english_cards", "method": "BM25", "query_id": "Q36_ar", "scenario_id": "Q36", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.14596}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q11_ar", "scenario_id": "Q11", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 51.836454}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q22_ar", "scenario_id": "Q22", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 50.723184}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q30_ar", "scenario_id": "Q30", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 54.401212}
{"track": "english_cards", "method": "E5", "query_id": "Q13_en", "scenario_id": "Q13", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 38.245728}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q03_en", "scenario_id": "Q03", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 54.815557}
{"track": "english_cards", "method": "E5", "query_id": "Q45_mixed", "scenario_id": "Q45", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 30.856885}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q29_ar", "scenario_id": "Q29", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 46.388498}
{"track": "english_cards", "method": "BM25", "query_id": "Q44_ar", "scenario_id": "Q44", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.303888}
{"track": "english_cards", "method": "RRF", "query_id": "Q44_ar", "scenario_id": "Q44", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 51.469229}
{"track": "english_cards", "method": "E5", "query_id": "Q20_ar", "scenario_id": "Q20", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 55.587991}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q22_en", "scenario_id": "Q22", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 52.76208}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q34_en", "scenario_id": "Q34", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 38.630999}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q10_ar", "scenario_id": "Q10", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 43.749528}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q32_en", "scenario_id": "Q32", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 32.28647}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q10_en", "scenario_id": "Q10", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 41.910154}
{"track": "english_cards", "method": "RRF", "query_id": "Q37_ar", "scenario_id": "Q37", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 58.467834}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q13_en", "scenario_id": "Q13", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 43.618491}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q12_ar", "scenario_id": "Q12", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 49.85852}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q23_ar", "scenario_id": "Q23", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 52.78222}
{"track": "english_cards", "method": "BM25", "query_id": "Q21_ar", "scenario_id": "Q21", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.416027}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q19_en", "scenario_id": "Q19", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 62.165911}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q20_en", "scenario_id": "Q20", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 47.294314}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q14_en", "scenario_id": "Q14", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 47.573294}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q37_mixed", "scenario_id": "Q37", "language": "mixed", "pass_number": 0, "action": "clarify", "milliseconds": 0.003325}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q21_ar", "scenario_id": "Q21", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 58.63049}
{"track": "english_cards", "method": "E5", "query_id": "Q23_en", "scenario_id": "Q23", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 41.758565}
{"track": "english_cards", "method": "BM25", "query_id": "Q35_en", "scenario_id": "Q35", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.341225}
{"track": "english_cards", "method": "E5", "query_id": "Q20_en", "scenario_id": "Q20", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 40.875934}
{"track": "english_cards", "method": "RRF", "query_id": "Q47_ar", "scenario_id": "Q47", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 30.397442}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q45_ar", "scenario_id": "Q45", "language": "ar", "pass_number": 0, "action": "abstain", "milliseconds": 0.035283}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q17_en", "scenario_id": "Q17", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 33.377546}
{"track": "english_cards", "method": "E5", "query_id": "Q50_en", "scenario_id": "Q50", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 26.543169}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q23_en", "scenario_id": "Q23", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 41.742892}
{"track": "english_cards", "method": "E5", "query_id": "Q41_ar", "scenario_id": "Q41", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 40.217481}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q36_en", "scenario_id": "Q36", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 41.76144}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q40_ar", "scenario_id": "Q40", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 36.221324}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q35_ar", "scenario_id": "Q35", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 36.144058}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q02_en", "scenario_id": "Q02", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 38.331257}
{"track": "english_cards", "method": "RRF", "query_id": "Q05_mixed", "scenario_id": "Q05", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 33.416455}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q08_en", "scenario_id": "Q08", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 44.389062}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q17_ar", "scenario_id": "Q17", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 36.201115}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q45_ar", "scenario_id": "Q45", "language": "ar", "pass_number": 0, "action": "abstain", "milliseconds": 0.003285}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q44_ar", "scenario_id": "Q44", "language": "ar", "pass_number": 0, "action": "clarify", "milliseconds": 0.001553}
{"track": "english_cards", "method": "E5", "query_id": "Q18_en", "scenario_id": "Q18", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 33.517898}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q05_mixed", "scenario_id": "Q05", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 33.687683}
{"track": "english_cards", "method": "RRF", "query_id": "Q45_ar", "scenario_id": "Q45", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 32.798574}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q07_en", "scenario_id": "Q07", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 45.458305}
{"track": "english_cards", "method": "BM25", "query_id": "Q41_en", "scenario_id": "Q41", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.2987}
{"track": "english_cards", "method": "BM25", "query_id": "Q48_en", "scenario_id": "Q48", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.239011}
{"track": "english_cards", "method": "E5", "query_id": "Q03_en", "scenario_id": "Q03", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 37.288264}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q17_ar", "scenario_id": "Q17", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 39.97136}
{"track": "english_cards", "method": "RRF", "query_id": "Q50_en", "scenario_id": "Q50", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 28.010902}
{"track": "english_cards", "method": "E5", "query_id": "Q03_ar", "scenario_id": "Q03", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 38.527683}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q11_ar", "scenario_id": "Q11", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 38.752633}
{"track": "english_cards", "method": "BM25", "query_id": "Q11_en", "scenario_id": "Q11", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.279552}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q43_en", "scenario_id": "Q43", "language": "en", "pass_number": 0, "action": "clarify", "milliseconds": 0.003325}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q13_ar", "scenario_id": "Q13", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 33.574233}
{"track": "english_cards", "method": "E5", "query_id": "Q13_mixed", "scenario_id": "Q13", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 30.72811}
{"track": "english_cards", "method": "E5", "query_id": "Q47_en", "scenario_id": "Q47", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 30.72776}
{"track": "english_cards", "method": "E5", "query_id": "Q21_ar", "scenario_id": "Q21", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 42.754598}
{"track": "english_cards", "method": "RRF", "query_id": "Q28_en", "scenario_id": "Q28", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 31.312542}
{"track": "english_cards", "method": "RRF", "query_id": "Q21_ar", "scenario_id": "Q21", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 45.447018}
{"track": "english_cards", "method": "RRF", "query_id": "Q30_en", "scenario_id": "Q30", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 37.676159}
{"track": "english_cards", "method": "E5", "query_id": "Q26_en", "scenario_id": "Q26", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 29.868634}
{"track": "english_cards", "method": "RRF", "query_id": "Q03_ar", "scenario_id": "Q03", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 38.255362}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q19_en", "scenario_id": "Q19", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 46.399975}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q30_en", "scenario_id": "Q30", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 56.013663}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q09_en", "scenario_id": "Q09", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 34.119755}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q26_en", "scenario_id": "Q26", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 30.898858}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q50_ar", "scenario_id": "Q50", "language": "ar", "pass_number": 0, "action": "abstain", "milliseconds": 0.038599}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q04_ar", "scenario_id": "Q04", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 36.704132}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q27_ar", "scenario_id": "Q27", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 38.481473}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q13_en", "scenario_id": "Q13", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 39.669455}
{"track": "english_cards", "method": "BM25", "query_id": "Q01_en", "scenario_id": "Q01", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.270538}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q16_ar", "scenario_id": "Q16", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 41.709261}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q01_en", "scenario_id": "Q01", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 38.443436}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q34_ar", "scenario_id": "Q34", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 39.25054}
{"track": "english_cards", "method": "E5", "query_id": "Q34_en", "scenario_id": "Q34", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 34.634041}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q42_en", "scenario_id": "Q42", "language": "en", "pass_number": 0, "action": "clarify", "milliseconds": 0.065208}
{"track": "english_cards", "method": "E5", "query_id": "Q36_ar", "scenario_id": "Q36", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 40.878358}
{"track": "english_cards", "method": "E5", "query_id": "Q39_en", "scenario_id": "Q39", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 34.437976}
{"track": "english_cards", "method": "RRF", "query_id": "Q08_en", "scenario_id": "Q08", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 40.511366}
{"track": "english_cards", "method": "BM25", "query_id": "Q33_en", "scenario_id": "Q33", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.322606}
{"track": "english_cards", "method": "RRF", "query_id": "Q08_ar", "scenario_id": "Q08", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 45.089934}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q30_ar", "scenario_id": "Q30", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 38.33053}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q05_ar", "scenario_id": "Q05", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 34.743606}
{"track": "english_cards", "method": "BM25", "query_id": "Q28_ar", "scenario_id": "Q28", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.281034}
{"track": "english_cards", "method": "E5", "query_id": "Q04_ar", "scenario_id": "Q04", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 34.353408}
{"track": "english_cards", "method": "BM25", "query_id": "Q07_en", "scenario_id": "Q07", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.44456}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q41_ar", "scenario_id": "Q41", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 32.639906}
{"track": "english_cards", "method": "RRF", "query_id": "Q04_en", "scenario_id": "Q04", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 36.814927}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q34_en", "scenario_id": "Q34", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 39.264999}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q44_ar", "scenario_id": "Q44", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 42.301103}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q03_ar", "scenario_id": "Q03", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 42.842518}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q45_mixed", "scenario_id": "Q45", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 31.565979}
{"track": "english_cards", "method": "BM25", "query_id": "Q19_en", "scenario_id": "Q19", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.324579}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q38_ar", "scenario_id": "Q38", "language": "ar", "pass_number": 0, "action": "clarify", "milliseconds": 0.056726}
{"track": "english_cards", "method": "BM25", "query_id": "Q07_ar", "scenario_id": "Q07", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.129335}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q14_ar", "scenario_id": "Q14", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 31.972702}
{"track": "english_cards", "method": "RRF", "query_id": "Q06_ar", "scenario_id": "Q06", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 36.94301}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q41_en", "scenario_id": "Q41", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 32.33025}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q47_ar", "scenario_id": "Q47", "language": "ar", "pass_number": 0, "action": "abstain", "milliseconds": 0.036155}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q03_mixed", "scenario_id": "Q03", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 34.319027}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q10_en", "scenario_id": "Q10", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 31.53311}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q16_ar", "scenario_id": "Q16", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 36.500703}
{"track": "english_cards", "method": "E5", "query_id": "Q32_en", "scenario_id": "Q32", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 27.673855}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q03_ar", "scenario_id": "Q03", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 35.698956}
{"track": "english_cards", "method": "RRF", "query_id": "Q31_en", "scenario_id": "Q31", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 29.700978}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q49_ar", "scenario_id": "Q49", "language": "ar", "pass_number": 0, "action": "abstain", "milliseconds": 0.044457}
{"track": "english_cards", "method": "BM25", "query_id": "Q41_ar", "scenario_id": "Q41", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.270948}
{"track": "english_cards", "method": "RRF", "query_id": "Q19_ar", "scenario_id": "Q19", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 41.947571}
{"track": "english_cards", "method": "BM25", "query_id": "Q12_ar", "scenario_id": "Q12", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.302576}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q13_mixed", "scenario_id": "Q13", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 29.810174}
{"track": "english_cards", "method": "BM25", "query_id": "Q24_en", "scenario_id": "Q24", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.299942}
{"track": "english_cards", "method": "RRF", "query_id": "Q37_mixed", "scenario_id": "Q37", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 27.407202}
{"track": "english_cards", "method": "RRF", "query_id": "Q01_ar", "scenario_id": "Q01", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 32.600598}
{"track": "english_cards", "method": "E5", "query_id": "Q08_en", "scenario_id": "Q08", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 41.06496}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q30_en", "scenario_id": "Q30", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 36.027611}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q11_ar", "scenario_id": "Q11", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 35.849372}
{"track": "english_cards", "method": "RRF", "query_id": "Q22_en", "scenario_id": "Q22", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 37.143812}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q02_en", "scenario_id": "Q02", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 31.429022}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q21_ar", "scenario_id": "Q21", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 44.009657}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q15_en", "scenario_id": "Q15", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 33.243166}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q44_en", "scenario_id": "Q44", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 39.970692}
{"track": "english_cards", "method": "BM25", "query_id": "Q37_en", "scenario_id": "Q37", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.316657}
{"track": "english_cards", "method": "RRF", "query_id": "Q03_mixed", "scenario_id": "Q03", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 33.161873}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q06_ar", "scenario_id": "Q06", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 36.302876}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q08_ar", "scenario_id": "Q08", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 46.583595}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q07_ar", "scenario_id": "Q07", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 45.379842}
{"track": "english_cards", "method": "BM25", "query_id": "Q02_ar", "scenario_id": "Q02", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.293572}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q34_ar", "scenario_id": "Q34", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 36.782678}
{"track": "english_cards", "method": "E5", "query_id": "Q11_en", "scenario_id": "Q11", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 34.827753}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q22_ar", "scenario_id": "Q22", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 44.218442}
{"track": "english_cards", "method": "E5", "query_id": "Q11_ar", "scenario_id": "Q11", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 35.072492}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q47_en", "scenario_id": "Q47", "language": "en", "pass_number": 0, "action": "abstain", "milliseconds": 0.004516}
{"track": "english_cards", "method": "RRF", "query_id": "Q24_ar", "scenario_id": "Q24", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 41.844845}
{"track": "english_cards", "method": "E5", "query_id": "Q30_en", "scenario_id": "Q30", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 36.916841}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q05_en", "scenario_id": "Q05", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 38.201056}
{"track": "english_cards", "method": "E5", "query_id": "Q29_en", "scenario_id": "Q29", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 38.663712}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q37_en", "scenario_id": "Q37", "language": "en", "pass_number": 0, "action": "clarify", "milliseconds": 0.002985}
{"track": "english_cards", "method": "E5", "query_id": "Q16_en", "scenario_id": "Q16", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 41.371652}
{"track": "english_cards", "method": "RRF", "query_id": "Q25_ar", "scenario_id": "Q25", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 34.649635}
{"track": "english_cards", "method": "BM25", "query_id": "Q38_en", "scenario_id": "Q38", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.737661}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q04_en", "scenario_id": "Q04", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 48.463798}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q13_mixed", "scenario_id": "Q13", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 35.870053}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q30_ar", "scenario_id": "Q30", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 44.182768}
{"track": "english_cards", "method": "E5", "query_id": "Q07_ar", "scenario_id": "Q07", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 48.404789}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q48_en", "scenario_id": "Q48", "language": "en", "pass_number": 0, "action": "abstain", "milliseconds": 0.0332}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q39_en", "scenario_id": "Q39", "language": "en", "pass_number": 0, "action": "clarify", "milliseconds": 0.016955}
{"track": "english_cards", "method": "E5", "query_id": "Q05_ar", "scenario_id": "Q05", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 40.669054}
{"track": "english_cards", "method": "RRF", "query_id": "Q13_en", "scenario_id": "Q13", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 35.308577}
{"track": "english_cards", "method": "E5", "query_id": "Q24_en", "scenario_id": "Q24", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 46.578467}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q44_en", "scenario_id": "Q44", "language": "en", "pass_number": 0, "action": "clarify", "milliseconds": 0.003906}
{"track": "english_cards", "method": "RRF", "query_id": "Q28_ar", "scenario_id": "Q28", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 36.665642}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q02_ar", "scenario_id": "Q02", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 36.608716}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q12_en", "scenario_id": "Q12", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 43.790316}
{"track": "english_cards", "method": "RRF", "query_id": "Q45_mixed", "scenario_id": "Q45", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 30.698822}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q25_ar", "scenario_id": "Q25", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 31.948895}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q27_en", "scenario_id": "Q27", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 28.244054}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q18_en", "scenario_id": "Q18", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 46.31477}
{"track": "english_cards", "method": "E5", "query_id": "Q25_ar", "scenario_id": "Q25", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 34.660291}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q36_ar", "scenario_id": "Q36", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 43.462753}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q14_en", "scenario_id": "Q14", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 37.381059}
{"track": "english_cards", "method": "BM25", "query_id": "Q39_en", "scenario_id": "Q39", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.291419}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q25_en", "scenario_id": "Q25", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 31.475513}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q45_mixed", "scenario_id": "Q45", "language": "mixed", "pass_number": 0, "action": "abstain", "milliseconds": 0.003435}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q18_en", "scenario_id": "Q18", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 33.64454}
{"track": "english_cards", "method": "BM25", "query_id": "Q06_en", "scenario_id": "Q06", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.36494}
{"track": "english_cards", "method": "RRF", "query_id": "Q23_ar", "scenario_id": "Q23", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 42.481785}
{"track": "english_cards", "method": "E5", "query_id": "Q14_en", "scenario_id": "Q14", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 34.473249}
{"track": "english_cards", "method": "BM25", "query_id": "Q18_en", "scenario_id": "Q18", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.32533}
{"track": "english_cards", "method": "E5", "query_id": "Q46_en", "scenario_id": "Q46", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 29.77453}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q34_en", "scenario_id": "Q34", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 38.82805}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q27_ar", "scenario_id": "Q27", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 35.933649}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q26_ar", "scenario_id": "Q26", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 32.452934}
{"track": "english_cards", "method": "RRF", "query_id": "Q33_en", "scenario_id": "Q33", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 37.349693}
{"track": "english_cards", "method": "BM25", "query_id": "Q29_en", "scenario_id": "Q29", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.684111}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q15_ar", "scenario_id": "Q15", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 42.856941}
{"track": "english_cards", "method": "BM25", "query_id": "Q25_en", "scenario_id": "Q25", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.49074}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q13_ar", "scenario_id": "Q13", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 42.279921}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q49_en", "scenario_id": "Q49", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 48.117336}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q38_en", "scenario_id": "Q38", "language": "en", "pass_number": 0, "action": "clarify", "milliseconds": 0.004096}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q08_ar", "scenario_id": "Q08", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 53.220504}
{"track": "english_cards", "method": "BM25", "query_id": "Q20_en", "scenario_id": "Q20", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.356858}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q49_en", "scenario_id": "Q49", "language": "en", "pass_number": 0, "action": "abstain", "milliseconds": 0.018178}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q25_mixed", "scenario_id": "Q25", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 31.731638}
{"track": "english_cards", "method": "BM25", "query_id": "Q23_en", "scenario_id": "Q23", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.327814}
{"track": "english_cards", "method": "BM25", "query_id": "Q05_mixed", "scenario_id": "Q05", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 0.122915}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q21_en", "scenario_id": "Q21", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 38.768651}
{"track": "english_cards", "method": "BM25", "query_id": "Q27_en", "scenario_id": "Q27", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.282155}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q15_mixed", "scenario_id": "Q15", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 32.133233}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q01_mixed", "scenario_id": "Q01", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 30.349406}
{"track": "english_cards", "method": "RRF", "query_id": "Q29_ar", "scenario_id": "Q29", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 48.609157}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q05_mixed", "scenario_id": "Q05", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 45.373241}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q09_ar", "scenario_id": "Q09", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 50.667798}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q49_en", "scenario_id": "Q49", "language": "en", "pass_number": 0, "action": "abstain", "milliseconds": 0.004657}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q37_ar", "scenario_id": "Q37", "language": "ar", "pass_number": 0, "action": "clarify", "milliseconds": 0.04649}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q35_en", "scenario_id": "Q35", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 44.468518}
{"track": "english_cards", "method": "E5", "query_id": "Q45_en", "scenario_id": "Q45", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 34.853792}
{"track": "english_cards", "method": "E5", "query_id": "Q12_en", "scenario_id": "Q12", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 37.933777}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q28_ar", "scenario_id": "Q28", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 39.387103}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q25_mixed", "scenario_id": "Q25", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 34.81453}
{"track": "english_cards", "method": "BM25", "query_id": "Q25_ar", "scenario_id": "Q25", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.315927}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q37_mixed", "scenario_id": "Q37", "language": "mixed", "pass_number": 0, "action": "clarify", "milliseconds": 0.026279}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q17_ar", "scenario_id": "Q17", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 38.80166}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q27_en", "scenario_id": "Q27", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 33.199472}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q24_en", "scenario_id": "Q24", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 48.63137}
{"track": "english_cards", "method": "RRF", "query_id": "Q01_en", "scenario_id": "Q01", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 40.150416}
{"track": "english_cards", "method": "RRF", "query_id": "Q21_en", "scenario_id": "Q21", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 47.427793}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q25_ar", "scenario_id": "Q25", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 32.686177}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q07_ar", "scenario_id": "Q07", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 52.683573}
{"track": "english_cards", "method": "RRF", "query_id": "Q35_en", "scenario_id": "Q35", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 38.458337}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q09_mixed", "scenario_id": "Q09", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 36.663823}
{"track": "english_cards", "method": "BM25", "query_id": "Q49_en", "scenario_id": "Q49", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.590581}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q40_en", "scenario_id": "Q40", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 37.09986}
{"track": "english_cards", "method": "RRF", "query_id": "Q13_mixed", "scenario_id": "Q13", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 33.198451}
{"track": "english_cards", "method": "RRF", "query_id": "Q02_en", "scenario_id": "Q02", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 35.586315}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q14_en", "scenario_id": "Q14", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 36.489639}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q38_en", "scenario_id": "Q38", "language": "en", "pass_number": 0, "action": "clarify", "milliseconds": 0.091779}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q28_en", "scenario_id": "Q28", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 33.462329}
{"track": "english_cards", "method": "BM25", "query_id": "Q30_en", "scenario_id": "Q30", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.340564}
{"track": "english_cards", "method": "RRF", "query_id": "Q15_ar", "scenario_id": "Q15", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 38.729351}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q14_ar", "scenario_id": "Q14", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 35.358281}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q39_ar", "scenario_id": "Q39", "language": "ar", "pass_number": 0, "action": "clarify", "milliseconds": 0.003826}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q06_ar", "scenario_id": "Q06", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 37.878316}
{"track": "english_cards", "method": "BM25", "query_id": "Q33_ar", "scenario_id": "Q33", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.298811}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q15_mixed", "scenario_id": "Q15", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 33.882083}
{"track": "english_cards", "method": "RRF", "query_id": "Q05_en", "scenario_id": "Q05", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 39.721468}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q09_ar", "scenario_id": "Q09", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 37.107542}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q15_mixed", "scenario_id": "Q15", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 32.227465}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q50_ar", "scenario_id": "Q50", "language": "ar", "pass_number": 0, "action": "abstain", "milliseconds": 0.004216}
{"track": "english_cards", "method": "E5", "query_id": "Q33_en", "scenario_id": "Q33", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 39.645644}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q42_en", "scenario_id": "Q42", "language": "en", "pass_number": 0, "action": "clarify", "milliseconds": 0.003966}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q40_ar", "scenario_id": "Q40", "language": "ar", "pass_number": 0, "action": "clarify", "milliseconds": 0.042714}
{"track": "english_cards", "method": "BM25", "query_id": "Q04_ar", "scenario_id": "Q04", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.481436}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q09_en", "scenario_id": "Q09", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 32.1648}
{"track": "english_cards", "method": "BM25", "query_id": "Q02_en", "scenario_id": "Q02", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.520526}
{"track": "english_cards", "method": "RRF", "query_id": "Q09_ar", "scenario_id": "Q09", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 37.837464}
{"track": "english_cards", "method": "BM25", "query_id": "Q03_mixed", "scenario_id": "Q03", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 0.354936}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q04_en", "scenario_id": "Q04", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 40.024557}
{"track": "english_cards", "method": "E5", "query_id": "Q11_mixed", "scenario_id": "Q11", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 32.527408}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q03_en", "scenario_id": "Q03", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 39.493284}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q42_ar", "scenario_id": "Q42", "language": "ar", "pass_number": 0, "action": "clarify", "milliseconds": 0.003766}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q25_en", "scenario_id": "Q25", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 32.467918}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q48_en", "scenario_id": "Q48", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 30.462391}
{"track": "english_cards", "method": "RRF", "query_id": "Q48_ar", "scenario_id": "Q48", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 36.109605}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q09_mixed", "scenario_id": "Q09", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 33.440887}
{"track": "english_cards", "method": "RRF", "query_id": "Q13_ar", "scenario_id": "Q13", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 34.286473}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q05_ar", "scenario_id": "Q05", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 38.028674}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q05_ar", "scenario_id": "Q05", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 37.569079}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q50_en", "scenario_id": "Q50", "language": "en", "pass_number": 0, "action": "abstain", "milliseconds": 0.033961}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q03_mixed", "scenario_id": "Q03", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 37.324349}
{"track": "english_cards", "method": "RRF", "query_id": "Q30_ar", "scenario_id": "Q30", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 40.423509}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q13_mixed", "scenario_id": "Q13", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 33.095916}
{"track": "english_cards", "method": "E5", "query_id": "Q01_ar", "scenario_id": "Q01", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 35.223608}
{"track": "english_cards", "method": "E5", "query_id": "Q30_ar", "scenario_id": "Q30", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 44.476277}
{"track": "english_cards", "method": "RRF", "query_id": "Q25_mixed", "scenario_id": "Q25", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 33.386304}
{"track": "english_cards", "method": "BM25", "query_id": "Q13_mixed", "scenario_id": "Q13", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 0.293793}
{"track": "english_cards", "method": "BM25", "query_id": "Q32_en", "scenario_id": "Q32", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.109035}
{"track": "english_cards", "method": "E5", "query_id": "Q09_ar", "scenario_id": "Q09", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 39.67659}
{"track": "english_cards", "method": "BM25", "query_id": "Q11_ar", "scenario_id": "Q11", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.362407}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q24_ar", "scenario_id": "Q24", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 42.339351}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q19_ar", "scenario_id": "Q19", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 47.110263}
{"track": "english_cards", "method": "RRF", "query_id": "Q16_ar", "scenario_id": "Q16", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 39.545443}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q05_mixed", "scenario_id": "Q05", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 33.827861}
{"track": "english_cards", "method": "BM25", "query_id": "Q16_en", "scenario_id": "Q16", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.375116}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q36_ar", "scenario_id": "Q36", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 39.717393}
{"track": "english_cards", "method": "E5", "query_id": "Q13_ar", "scenario_id": "Q13", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 31.956335}
{"track": "english_cards", "method": "E5", "query_id": "Q02_en", "scenario_id": "Q02", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 35.4771}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q23_en", "scenario_id": "Q23", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 38.611573}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q43_ar", "scenario_id": "Q43", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 38.606355}
{"track": "english_cards", "method": "E5", "query_id": "Q25_mixed", "scenario_id": "Q25", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 30.42271}
{"track": "english_cards", "method": "E5", "query_id": "Q01_en", "scenario_id": "Q01", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 33.339152}
{"track": "english_cards", "method": "BM25", "query_id": "Q43_en", "scenario_id": "Q43", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.340254}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q24_ar", "scenario_id": "Q24", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 44.834868}
{"track": "english_cards", "method": "BM25", "query_id": "Q49_ar", "scenario_id": "Q49", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.540736}
{"track": "english_cards", "method": "E5", "query_id": "Q19_en", "scenario_id": "Q19", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 42.00819}
{"track": "english_cards", "method": "RRF", "query_id": "Q41_en", "scenario_id": "Q41", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 32.707899}
{"track": "english_cards", "method": "E5", "query_id": "Q24_ar", "scenario_id": "Q24", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 41.909552}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q18_ar", "scenario_id": "Q18", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 40.421775}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q10_ar", "scenario_id": "Q10", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 36.724373}
{"track": "english_cards", "method": "BM25", "query_id": "Q15_en", "scenario_id": "Q15", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.382958}
{"track": "english_cards", "method": "E5", "query_id": "Q49_ar", "scenario_id": "Q49", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 40.057456}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q20_en", "scenario_id": "Q20", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 41.705764}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q35_ar", "scenario_id": "Q35", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 35.240032}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q22_en", "scenario_id": "Q22", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 39.17929}
{"track": "english_cards", "method": "E5", "query_id": "Q29_ar", "scenario_id": "Q29", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 41.04699}
{"track": "english_cards", "method": "BM25", "query_id": "Q45_ar", "scenario_id": "Q45", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.335496}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q20_en", "scenario_id": "Q20", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 40.304468}
{"track": "english_cards", "method": "RRF", "query_id": "Q12_ar", "scenario_id": "Q12", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 37.983656}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q48_ar", "scenario_id": "Q48", "language": "ar", "pass_number": 0, "action": "abstain", "milliseconds": 0.004176}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q43_ar", "scenario_id": "Q43", "language": "ar", "pass_number": 0, "action": "clarify", "milliseconds": 0.002083}
{"track": "english_cards", "method": "BM25", "query_id": "Q26_ar", "scenario_id": "Q26", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.414726}
{"track": "english_cards", "method": "E5", "query_id": "Q08_ar", "scenario_id": "Q08", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 45.412971}
{"track": "english_cards", "method": "RRF", "query_id": "Q03_en", "scenario_id": "Q03", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 40.847598}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q32_en", "scenario_id": "Q32", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 30.842173}
{"track": "english_cards", "method": "E5", "query_id": "Q41_en", "scenario_id": "Q41", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 36.507757}
{"track": "english_cards", "method": "BM25", "query_id": "Q14_en", "scenario_id": "Q14", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.432372}
{"track": "english_cards", "method": "E5", "query_id": "Q45_ar", "scenario_id": "Q45", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 38.514567}
{"track": "english_cards", "method": "E5", "query_id": "Q22_en", "scenario_id": "Q22", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 41.610981}
{"track": "english_cards", "method": "RRF", "query_id": "Q12_en", "scenario_id": "Q12", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 40.706085}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q24_ar", "scenario_id": "Q24", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 48.269223}
{"track": "english_cards", "method": "RRF", "query_id": "Q26_en", "scenario_id": "Q26", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 31.89958}
{"track": "english_cards", "method": "E5", "query_id": "Q17_ar", "scenario_id": "Q17", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 35.13823}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q43_en", "scenario_id": "Q43", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 40.716}
{"track": "english_cards", "method": "RRF", "query_id": "Q10_ar", "scenario_id": "Q10", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 42.051445}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q15_en", "scenario_id": "Q15", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 41.598142}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q48_ar", "scenario_id": "Q48", "language": "ar", "pass_number": 0, "action": "abstain", "milliseconds": 0.039881}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q13_en", "scenario_id": "Q13", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 55.247699}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q24_en", "scenario_id": "Q24", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 61.009768}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q26_en", "scenario_id": "Q26", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 55.085004}
{"track": "english_cards", "method": "E5", "query_id": "Q28_en", "scenario_id": "Q28", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 44.35914}
{"track": "english_cards", "method": "E5", "query_id": "Q14_ar", "scenario_id": "Q14", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 47.118897}
{"track": "english_cards", "method": "RRF", "query_id": "Q27_en", "scenario_id": "Q27", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 36.289807}
{"track": "english_cards", "method": "E5", "query_id": "Q23_ar", "scenario_id": "Q23", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 39.764413}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q33_ar", "scenario_id": "Q33", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 35.737905}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q05_en", "scenario_id": "Q05", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 36.753698}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q18_ar", "scenario_id": "Q18", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 34.186402}
{"track": "english_cards", "method": "RRF", "query_id": "Q31_ar", "scenario_id": "Q31", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 31.855868}
{"track": "english_cards", "method": "E5", "query_id": "Q27_ar", "scenario_id": "Q27", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 32.438578}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q46_en", "scenario_id": "Q46", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 30.053584}
{"track": "english_cards", "method": "E5", "query_id": "Q18_ar", "scenario_id": "Q18", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 33.831442}
{"track": "english_cards", "method": "BM25", "query_id": "Q23_ar", "scenario_id": "Q23", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.355887}
{"track": "english_cards", "method": "E5", "query_id": "Q39_ar", "scenario_id": "Q39", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 31.944197}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q39_ar", "scenario_id": "Q39", "language": "ar", "pass_number": 0, "action": "clarify", "milliseconds": 0.044217}
{"track": "english_cards", "method": "BM25", "query_id": "Q19_ar", "scenario_id": "Q19", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.306322}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q11_en", "scenario_id": "Q11", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 33.108071}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q01_ar", "scenario_id": "Q01", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 33.033829}
{"track": "english_cards", "method": "RRF", "query_id": "Q17_ar", "scenario_id": "Q17", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 32.561107}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q33_en", "scenario_id": "Q33", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 35.105862}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q43_en", "scenario_id": "Q43", "language": "en", "pass_number": 0, "action": "clarify", "milliseconds": 0.03997}
{"track": "english_cards", "method": "BM25", "query_id": "Q10_ar", "scenario_id": "Q10", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.275756}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q09_mixed", "scenario_id": "Q09", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 33.393412}
{"track": "english_cards", "method": "BM25", "query_id": "Q39_ar", "scenario_id": "Q39", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.345681}
{"track": "english_cards", "method": "E5", "query_id": "Q09_mixed", "scenario_id": "Q09", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 31.306487}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q36_ar", "scenario_id": "Q36", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 32.983263}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q41_en", "scenario_id": "Q41", "language": "en", "pass_number": 0, "action": "clarify", "milliseconds": 0.003415}
{"track": "english_cards", "method": "BM25", "query_id": "Q09_ar", "scenario_id": "Q09", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.396567}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q12_en", "scenario_id": "Q12", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 33.162042}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q46_ar", "scenario_id": "Q46", "language": "ar", "pass_number": 0, "action": "abstain", "milliseconds": 0.004467}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q31_en", "scenario_id": "Q31", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 29.576009}
{"track": "english_cards", "method": "RRF", "query_id": "Q02_ar", "scenario_id": "Q02", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 31.29624}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q29_en", "scenario_id": "Q29", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 37.225496}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q33_ar", "scenario_id": "Q33", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 34.279687}
{"track": "english_cards", "method": "BM25", "query_id": "Q36_en", "scenario_id": "Q36", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.297248}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q25_ar", "scenario_id": "Q25", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 28.474679}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q27_ar", "scenario_id": "Q27", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 32.989232}
{"track": "english_cards", "method": "RRF", "query_id": "Q15_mixed", "scenario_id": "Q15", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 27.945822}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q26_en", "scenario_id": "Q26", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 26.737412}
{"track": "english_cards", "method": "BM25", "query_id": "Q22_en", "scenario_id": "Q22", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.293903}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q38_ar", "scenario_id": "Q38", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 25.300526}
{"track": "english_cards", "method": "BM25", "query_id": "Q40_ar", "scenario_id": "Q40", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.282996}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q45_en", "scenario_id": "Q45", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 30.496896}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q02_en", "scenario_id": "Q02", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 30.649326}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q15_ar", "scenario_id": "Q15", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 36.788537}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q46_en", "scenario_id": "Q46", "language": "en", "pass_number": 0, "action": "abstain", "milliseconds": 0.003485}
{"track": "english_cards", "method": "RRF", "query_id": "Q15_en", "scenario_id": "Q15", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 32.984085}
{"track": "english_cards", "method": "BM25", "query_id": "Q42_ar", "scenario_id": "Q42", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.462987}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q41_ar", "scenario_id": "Q41", "language": "ar", "pass_number": 0, "action": "clarify", "milliseconds": 0.028733}
{"track": "english_cards", "method": "RRF", "query_id": "Q46_ar", "scenario_id": "Q46", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 38.652236}
{"track": "english_cards", "method": "E5", "query_id": "Q35_en", "scenario_id": "Q35", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 31.137381}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q45_en", "scenario_id": "Q45", "language": "en", "pass_number": 0, "action": "abstain", "milliseconds": 0.004066}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q08_ar", "scenario_id": "Q08", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 57.166004}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q23_ar", "scenario_id": "Q23", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 41.698586}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q40_ar", "scenario_id": "Q40", "language": "ar", "pass_number": 0, "action": "clarify", "milliseconds": 0.004106}
{"track": "english_cards", "method": "RRF", "query_id": "Q20_en", "scenario_id": "Q20", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 38.241187}
{"track": "english_cards", "method": "RRF", "query_id": "Q32_en", "scenario_id": "Q32", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 27.649806}
{"track": "english_cards", "method": "RRF", "query_id": "Q36_en", "scenario_id": "Q36", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 33.618251}
{"track": "english_cards", "method": "RRF", "query_id": "Q24_en", "scenario_id": "Q24", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 34.7131}
{"track": "english_cards", "method": "RRF", "query_id": "Q22_ar", "scenario_id": "Q22", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 38.505295}
{"track": "english_cards", "method": "RRF", "query_id": "Q26_ar", "scenario_id": "Q26", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 29.412882}
{"track": "english_cards", "method": "E5", "query_id": "Q42_en", "scenario_id": "Q42", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 37.552209}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q20_ar", "scenario_id": "Q20", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 42.323017}
{"track": "english_cards", "method": "BM25", "query_id": "Q47_ar", "scenario_id": "Q47", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.284478}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q07_ar", "scenario_id": "Q07", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 46.779853}
{"track": "english_cards", "method": "BM25", "query_id": "Q35_ar", "scenario_id": "Q35", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.293613}
{"track": "english_cards", "method": "RRF", "query_id": "Q49_en", "scenario_id": "Q49", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 35.900159}
{"track": "english_cards", "method": "RRF", "query_id": "Q39_ar", "scenario_id": "Q39", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 29.135144}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q13_ar", "scenario_id": "Q13", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 31.586818}
{"track": "english_cards", "method": "BM25", "query_id": "Q47_en", "scenario_id": "Q47", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.289756}
{"track": "english_cards", "method": "RRF", "query_id": "Q11_en", "scenario_id": "Q11", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 33.965563}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q41_en", "scenario_id": "Q41", "language": "en", "pass_number": 0, "action": "clarify", "milliseconds": 0.038237}
{"track": "english_cards", "method": "BM25", "query_id": "Q38_ar", "scenario_id": "Q38", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.265881}
{"track": "english_cards", "method": "E5", "query_id": "Q46_ar", "scenario_id": "Q46", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 31.466358}
{"track": "english_cards", "method": "E5", "query_id": "Q09_en", "scenario_id": "Q09", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 28.134147}
{"track": "english_cards", "method": "RRF", "query_id": "Q05_ar", "scenario_id": "Q05", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 35.070118}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q38_en", "scenario_id": "Q38", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 36.624461}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q10_ar", "scenario_id": "Q10", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 46.158848}
{"track": "english_cards", "method": "E5", "query_id": "Q25_en", "scenario_id": "Q25", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 35.096958}
{"track": "english_cards", "method": "RRF", "query_id": "Q11_mixed", "scenario_id": "Q11", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 35.98073}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q18_en", "scenario_id": "Q18", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 47.245079}
{"track": "english_cards", "method": "RRF", "query_id": "Q39_en", "scenario_id": "Q39", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 41.151232}
{"track": "english_cards", "method": "RRF", "query_id": "Q49_ar", "scenario_id": "Q49", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 40.304531}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q35_en", "scenario_id": "Q35", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 42.75615}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q01_ar", "scenario_id": "Q01", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 45.94159}
{"track": "english_cards", "method": "BM25", "query_id": "Q21_en", "scenario_id": "Q21", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.518672}
{"track": "english_cards", "method": "BM25", "query_id": "Q05_en", "scenario_id": "Q05", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.125489}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q16_en", "scenario_id": "Q16", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 42.293062}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q43_ar", "scenario_id": "Q43", "language": "ar", "pass_number": 0, "action": "clarify", "milliseconds": 0.044727}
{"track": "english_cards", "method": "RRF", "query_id": "Q34_en", "scenario_id": "Q34", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 46.581675}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q42_en", "scenario_id": "Q42", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 40.943729}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q31_en", "scenario_id": "Q31", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 51.55794}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q34_ar", "scenario_id": "Q34", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 46.668195}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q12_ar", "scenario_id": "Q12", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 41.775282}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q39_ar", "scenario_id": "Q39", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 37.381431}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q11_mixed", "scenario_id": "Q11", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 34.456734}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q41_ar", "scenario_id": "Q41", "language": "ar", "pass_number": 0, "action": "clarify", "milliseconds": 0.003885}
{"track": "english_cards", "method": "BM25", "query_id": "Q45_en", "scenario_id": "Q45", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.581486}
{"track": "english_cards", "method": "BM25", "query_id": "Q43_ar", "scenario_id": "Q43", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.127522}
{"track": "english_cards", "method": "RRF", "query_id": "Q16_en", "scenario_id": "Q16", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 36.911654}
{"track": "english_cards", "method": "E5", "query_id": "Q15_ar", "scenario_id": "Q15", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 37.847383}
{"track": "english_cards", "method": "BM25", "query_id": "Q14_ar", "scenario_id": "Q14", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.346852}
{"track": "english_cards", "method": "E5", "query_id": "Q44_en", "scenario_id": "Q44", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 41.964798}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q04_ar", "scenario_id": "Q04", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 37.722615}
{"track": "english_cards", "method": "BM25", "query_id": "Q37_mixed", "scenario_id": "Q37", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 0.323878}
{"track": "english_cards", "method": "E5", "query_id": "Q21_en", "scenario_id": "Q21", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 39.862689}
{"track": "english_cards", "method": "BM25", "query_id": "Q15_mixed", "scenario_id": "Q15", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 0.343908}
{"track": "english_cards", "method": "BM25", "query_id": "Q20_ar", "scenario_id": "Q20", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.197498}
{"track": "english_cards", "method": "BM25", "query_id": "Q50_ar", "scenario_id": "Q50", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.103245}
{"track": "english_cards", "method": "RRF", "query_id": "Q11_ar", "scenario_id": "Q11", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 36.632592}
{"track": "english_cards", "method": "RRF", "query_id": "Q44_en", "scenario_id": "Q44", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 45.288286}
{"track": "english_cards", "method": "E5", "query_id": "Q10_ar", "scenario_id": "Q10", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 41.704205}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q03_en", "scenario_id": "Q03", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 36.482737}
{"track": "english_cards", "method": "E5", "query_id": "Q10_en", "scenario_id": "Q10", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 36.079199}
{"track": "english_cards", "method": "E5", "query_id": "Q36_en", "scenario_id": "Q36", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 40.689446}
{"track": "english_cards", "method": "RRF", "query_id": "Q38_ar", "scenario_id": "Q38", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 27.524047}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q15_en", "scenario_id": "Q15", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 35.101795}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q37_ar", "scenario_id": "Q37", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 41.058422}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q18_ar", "scenario_id": "Q18", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 43.577939}
{"track": "english_cards", "method": "E5", "query_id": "Q47_ar", "scenario_id": "Q47", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 37.578718}
{"track": "english_cards", "method": "BM25", "query_id": "Q16_ar", "scenario_id": "Q16", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.303738}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q45_ar", "scenario_id": "Q45", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 51.393726}
{"track": "english_cards", "method": "RRF", "query_id": "Q06_en", "scenario_id": "Q06", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 37.744358}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q28_en", "scenario_id": "Q28", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 31.657175}
{"track": "english_cards", "method": "RRF", "query_id": "Q17_en", "scenario_id": "Q17", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 35.279553}
{"track": "english_cards", "method": "BM25", "query_id": "Q50_en", "scenario_id": "Q50", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.325751}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q27_en", "scenario_id": "Q27", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 29.971655}
{"track": "english_cards", "method": "BM25", "query_id": "Q27_ar", "scenario_id": "Q27", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.344118}
{"track": "english_cards", "method": "E5", "query_id": "Q48_ar", "scenario_id": "Q48", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 35.027724}
{"track": "english_cards", "method": "RRF", "query_id": "Q27_ar", "scenario_id": "Q27", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 39.339501}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q08_en", "scenario_id": "Q08", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 48.118782}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q39_en", "scenario_id": "Q39", "language": "en", "pass_number": 0, "action": "clarify", "milliseconds": 0.005098}
{"track": "english_cards", "method": "BM25", "query_id": "Q31_ar", "scenario_id": "Q31", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.427775}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q19_ar", "scenario_id": "Q19", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 46.715256}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q44_en", "scenario_id": "Q44", "language": "en", "pass_number": 0, "action": "clarify", "milliseconds": 0.087432}
{"track": "english_cards", "method": "BM25", "query_id": "Q34_en", "scenario_id": "Q34", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.279661}
{"track": "english_cards", "method": "RRF", "query_id": "Q04_ar", "scenario_id": "Q04", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 39.465972}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q48_ar", "scenario_id": "Q48", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 42.925445}
{"track": "english_cards", "method": "BM25", "query_id": "Q09_en", "scenario_id": "Q09", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.744442}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q40_en", "scenario_id": "Q40", "language": "en", "pass_number": 0, "action": "clarify", "milliseconds": 0.003876}
{"track": "english_cards", "method": "BM25", "query_id": "Q25_mixed", "scenario_id": "Q25", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 0.43815}
{"track": "english_cards", "method": "BM25", "query_id": "Q32_ar", "scenario_id": "Q32", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.127012}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q39_en", "scenario_id": "Q39", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 46.189525}
{"track": "english_cards", "method": "BM25", "query_id": "Q17_en", "scenario_id": "Q17", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.984924}
{"track": "english_cards", "method": "E5", "query_id": "Q02_ar", "scenario_id": "Q02", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 36.787727}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q38_ar", "scenario_id": "Q38", "language": "ar", "pass_number": 0, "action": "clarify", "milliseconds": 0.004376}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q04_en", "scenario_id": "Q04", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 36.373242}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q45_mixed", "scenario_id": "Q45", "language": "mixed", "pass_number": 0, "action": "abstain", "milliseconds": 0.034271}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q21_en", "scenario_id": "Q21", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 45.289928}
{"track": "english_cards", "method": "E5", "query_id": "Q40_en", "scenario_id": "Q40", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 34.201599}
{"track": "english_cards", "method": "RRF", "query_id": "Q09_en", "scenario_id": "Q09", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 37.286178}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q06_en", "scenario_id": "Q06", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 43.380932}
{"track": "english_cards", "method": "RRF", "query_id": "Q43_ar", "scenario_id": "Q43", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 46.434644}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q37_en", "scenario_id": "Q37", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 36.110576}
{"track": "english_cards", "method": "BM25", "query_id": "Q48_ar", "scenario_id": "Q48", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.279371}
{"track": "english_cards", "method": "RRF", "query_id": "Q25_en", "scenario_id": "Q25", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 33.113028}
{"track": "english_cards", "method": "BM25", "query_id": "Q28_en", "scenario_id": "Q28", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.361976}
{"track": "english_cards", "method": "RRF", "query_id": "Q09_mixed", "scenario_id": "Q09", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 34.323673}
{"track": "english_cards", "method": "BM25", "query_id": "Q09_mixed", "scenario_id": "Q09", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 0.295075}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q31_ar", "scenario_id": "Q31", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 36.27262}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q23_en", "scenario_id": "Q23", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 51.808301}
{"track": "english_cards", "method": "RRF", "query_id": "Q01_mixed", "scenario_id": "Q01", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 41.045222}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q05_en", "scenario_id": "Q05", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 52.331048}
{"track": "english_cards", "method": "E5", "query_id": "Q37_en", "scenario_id": "Q37", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 43.945638}
{"track": "english_cards", "method": "RRF", "query_id": "Q38_en", "scenario_id": "Q38", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 32.908601}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q25_mixed", "scenario_id": "Q25", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 32.898315}
{"track": "english_cards", "method": "RRF", "query_id": "Q43_en", "scenario_id": "Q43", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 42.464421}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q32_ar", "scenario_id": "Q32", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 33.371508}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q22_ar", "scenario_id": "Q22", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 42.472983}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q47_en", "scenario_id": "Q47", "language": "en", "pass_number": 0, "action": "abstain", "milliseconds": 0.031508}
{"track": "english_cards", "method": "BM25", "query_id": "Q04_en", "scenario_id": "Q04", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.27889}
{"track": "english_cards", "method": "RRF", "query_id": "Q33_ar", "scenario_id": "Q33", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 36.330427}
{"track": "english_cards", "method": "RRF", "query_id": "Q10_en", "scenario_id": "Q10", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 36.04005}
{"track": "english_cards", "method": "RRF", "query_id": "Q48_en", "scenario_id": "Q48", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 31.844858}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q07_en", "scenario_id": "Q07", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 70.657845}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q11_mixed", "scenario_id": "Q11", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 29.495998}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q17_en", "scenario_id": "Q17", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 44.907722}
{"track": "english_cards", "method": "BM25", "query_id": "Q13_ar", "scenario_id": "Q13", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.270968}
{"track": "english_cards", "method": "BM25", "query_id": "Q03_mixed", "scenario_id": "Q03", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 0.121664}
{"track": "english_cards", "method": "BM25", "query_id": "Q07_ar", "scenario_id": "Q07", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.102074}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q43_en", "scenario_id": "Q43", "language": "en", "pass_number": 1, "action": "clarify", "milliseconds": 0.002954}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q48_en", "scenario_id": "Q48", "language": "en", "pass_number": 1, "action": "abstain", "milliseconds": 0.002243}
{"track": "english_cards", "method": "RRF", "query_id": "Q40_ar", "scenario_id": "Q40", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 37.449254}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q37_ar", "scenario_id": "Q37", "language": "ar", "pass_number": 1, "action": "clarify", "milliseconds": 0.043685}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q36_en", "scenario_id": "Q36", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 36.844923}
{"track": "english_cards", "method": "BM25", "query_id": "Q27_ar", "scenario_id": "Q27", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.286402}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q36_ar", "scenario_id": "Q36", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 35.089643}
{"track": "english_cards", "method": "E5", "query_id": "Q18_ar", "scenario_id": "Q18", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 35.779493}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q18_en", "scenario_id": "Q18", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 33.345473}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q34_en", "scenario_id": "Q34", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 38.494995}
{"track": "english_cards", "method": "BM25", "query_id": "Q22_en", "scenario_id": "Q22", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.326614}
{"track": "english_cards", "method": "E5", "query_id": "Q31_en", "scenario_id": "Q31", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 32.383298}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q42_ar", "scenario_id": "Q42", "language": "ar", "pass_number": 1, "action": "clarify", "milliseconds": 0.081533}
{"track": "english_cards", "method": "E5", "query_id": "Q08_ar", "scenario_id": "Q08", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 49.72159}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q02_ar", "scenario_id": "Q02", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 33.33676}
{"track": "english_cards", "method": "E5", "query_id": "Q14_ar", "scenario_id": "Q14", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 33.070146}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q02_ar", "scenario_id": "Q02", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 32.379853}
{"track": "english_cards", "method": "RRF", "query_id": "Q41_ar", "scenario_id": "Q41", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 34.80658}
{"track": "english_cards", "method": "E5", "query_id": "Q35_ar", "scenario_id": "Q35", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 38.786755}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q34_ar", "scenario_id": "Q34", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 43.096142}
{"track": "english_cards", "method": "RRF", "query_id": "Q42_en", "scenario_id": "Q42", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 38.172447}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q28_en", "scenario_id": "Q28", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 32.784469}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q46_ar", "scenario_id": "Q46", "language": "ar", "pass_number": 1, "action": "abstain", "milliseconds": 0.003165}
{"track": "english_cards", "method": "E5", "query_id": "Q41_ar", "scenario_id": "Q41", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 33.609041}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q25_mixed", "scenario_id": "Q25", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 30.371488}
{"track": "english_cards", "method": "BM25", "query_id": "Q04_ar", "scenario_id": "Q04", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.437491}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q01_ar", "scenario_id": "Q01", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 33.140292}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q31_ar", "scenario_id": "Q31", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 32.53684}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q30_ar", "scenario_id": "Q30", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 37.570497}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q04_ar", "scenario_id": "Q04", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 38.90266}
{"track": "english_cards", "method": "E5", "query_id": "Q17_ar", "scenario_id": "Q17", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 37.49942}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q01_mixed", "scenario_id": "Q01", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 32.796133}
{"track": "english_cards", "method": "E5", "query_id": "Q37_ar", "scenario_id": "Q37", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 35.495842}
{"track": "english_cards", "method": "E5", "query_id": "Q26_en", "scenario_id": "Q26", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 29.849239}
{"track": "english_cards", "method": "E5", "query_id": "Q01_ar", "scenario_id": "Q01", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 33.981274}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q44_en", "scenario_id": "Q44", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 42.761932}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q50_en", "scenario_id": "Q50", "language": "en", "pass_number": 1, "action": "abstain", "milliseconds": 0.034262}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q15_mixed", "scenario_id": "Q15", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 43.410695}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q39_ar", "scenario_id": "Q39", "language": "ar", "pass_number": 1, "action": "clarify", "milliseconds": 0.004006}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q08_ar", "scenario_id": "Q08", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 59.529151}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q03_en", "scenario_id": "Q03", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 44.247372}
{"track": "english_cards", "method": "E5", "query_id": "Q37_en", "scenario_id": "Q37", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 36.005001}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q15_mixed", "scenario_id": "Q15", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 32.183136}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q20_en", "scenario_id": "Q20", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 45.435573}
{"track": "english_cards", "method": "BM25", "query_id": "Q19_en", "scenario_id": "Q19", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.298601}
{"track": "english_cards", "method": "BM25", "query_id": "Q30_en", "scenario_id": "Q30", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.111578}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q11_ar", "scenario_id": "Q11", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 40.767769}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q24_ar", "scenario_id": "Q24", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 45.395081}
{"track": "english_cards", "method": "BM25", "query_id": "Q36_ar", "scenario_id": "Q36", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.316348}
{"track": "english_cards", "method": "E5", "query_id": "Q07_en", "scenario_id": "Q07", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 46.91535}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q17_en", "scenario_id": "Q17", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 42.077348}
{"track": "english_cards", "method": "RRF", "query_id": "Q22_en", "scenario_id": "Q22", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 46.850641}
{"track": "english_cards", "method": "BM25", "query_id": "Q14_ar", "scenario_id": "Q14", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.510662}
{"track": "english_cards", "method": "RRF", "query_id": "Q25_en", "scenario_id": "Q25", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 36.7853}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q12_en", "scenario_id": "Q12", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 41.99275}
{"track": "english_cards", "method": "E5", "query_id": "Q48_ar", "scenario_id": "Q48", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 35.006943}
{"track": "english_cards", "method": "RRF", "query_id": "Q33_en", "scenario_id": "Q33", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 36.72511}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q16_en", "scenario_id": "Q16", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 38.572106}
{"track": "english_cards", "method": "E5", "query_id": "Q07_ar", "scenario_id": "Q07", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 53.166867}
{"track": "english_cards", "method": "E5", "query_id": "Q36_en", "scenario_id": "Q36", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 34.746631}
{"track": "english_cards", "method": "RRF", "query_id": "Q45_mixed", "scenario_id": "Q45", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 29.582145}
{"track": "english_cards", "method": "E5", "query_id": "Q28_ar", "scenario_id": "Q28", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 42.403491}
{"track": "english_cards", "method": "E5", "query_id": "Q25_mixed", "scenario_id": "Q25", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 41.614899}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q21_ar", "scenario_id": "Q21", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 47.950174}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q47_en", "scenario_id": "Q47", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 33.444402}
{"track": "english_cards", "method": "BM25", "query_id": "Q01_ar", "scenario_id": "Q01", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.282647}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q25_mixed", "scenario_id": "Q25", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 39.788869}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q25_ar", "scenario_id": "Q25", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 34.143188}
{"track": "english_cards", "method": "BM25", "query_id": "Q40_ar", "scenario_id": "Q40", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.471503}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q13_mixed", "scenario_id": "Q13", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 37.232637}
{"track": "english_cards", "method": "RRF", "query_id": "Q39_ar", "scenario_id": "Q39", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 35.544455}
{"track": "english_cards", "method": "BM25", "query_id": "Q18_ar", "scenario_id": "Q18", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.369679}
{"track": "english_cards", "method": "E5", "query_id": "Q21_ar", "scenario_id": "Q21", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 46.41915}
{"track": "english_cards", "method": "BM25", "query_id": "Q08_en", "scenario_id": "Q08", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.471653}
{"track": "english_cards", "method": "BM25", "query_id": "Q08_ar", "scenario_id": "Q08", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.125269}
{"track": "english_cards", "method": "RRF", "query_id": "Q05_en", "scenario_id": "Q05", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 41.579035}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q09_ar", "scenario_id": "Q09", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 39.80864}
{"track": "english_cards", "method": "E5", "query_id": "Q25_ar", "scenario_id": "Q25", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 51.986423}
{"track": "english_cards", "method": "BM25", "query_id": "Q20_ar", "scenario_id": "Q20", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.362308}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q35_en", "scenario_id": "Q35", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 54.887007}
{"track": "english_cards", "method": "RRF", "query_id": "Q16_en", "scenario_id": "Q16", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 42.388348}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q26_en", "scenario_id": "Q26", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 32.330289}
{"track": "english_cards", "method": "E5", "query_id": "Q38_en", "scenario_id": "Q38", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 40.468677}
{"track": "english_cards", "method": "RRF", "query_id": "Q30_ar", "scenario_id": "Q30", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 42.836616}
{"track": "english_cards", "method": "E5", "query_id": "Q50_en", "scenario_id": "Q50", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 33.797215}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q11_ar", "scenario_id": "Q11", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 43.318633}
{"track": "english_cards", "method": "BM25", "query_id": "Q11_en", "scenario_id": "Q11", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.293754}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q40_ar", "scenario_id": "Q40", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 37.165776}
{"track": "english_cards", "method": "BM25", "query_id": "Q47_en", "scenario_id": "Q47", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.327044}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q30_en", "scenario_id": "Q30", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 43.54688}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q29_ar", "scenario_id": "Q29", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 43.412355}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q28_ar", "scenario_id": "Q28", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 35.326436}
{"track": "english_cards", "method": "BM25", "query_id": "Q50_en", "scenario_id": "Q50", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.276037}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q22_en", "scenario_id": "Q22", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 42.916005}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q24_ar", "scenario_id": "Q24", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 41.030501}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q48_ar", "scenario_id": "Q48", "language": "ar", "pass_number": 1, "action": "abstain", "milliseconds": 0.10536}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q31_ar", "scenario_id": "Q31", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 32.074712}
{"track": "english_cards", "method": "E5", "query_id": "Q16_en", "scenario_id": "Q16", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 36.475643}
{"track": "english_cards", "method": "BM25", "query_id": "Q27_en", "scenario_id": "Q27", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.326253}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q01_ar", "scenario_id": "Q01", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 37.831932}
{"track": "english_cards", "method": "E5", "query_id": "Q27_en", "scenario_id": "Q27", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 32.92374}
{"track": "english_cards", "method": "BM25", "query_id": "Q39_ar", "scenario_id": "Q39", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.298501}
{"track": "english_cards", "method": "RRF", "query_id": "Q26_en", "scenario_id": "Q26", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 32.934271}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q30_ar", "scenario_id": "Q30", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 44.75171}
{"track": "english_cards", "method": "E5", "query_id": "Q12_ar", "scenario_id": "Q12", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 40.427065}
{"track": "english_cards", "method": "RRF", "query_id": "Q37_en", "scenario_id": "Q37", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 36.728314}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q16_en", "scenario_id": "Q16", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 39.455867}
{"track": "english_cards", "method": "E5", "query_id": "Q47_ar", "scenario_id": "Q47", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 34.268967}
{"track": "english_cards", "method": "RRF", "query_id": "Q25_ar", "scenario_id": "Q25", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 36.779422}
{"track": "english_cards", "method": "E5", "query_id": "Q20_en", "scenario_id": "Q20", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 40.705164}
{"track": "english_cards", "method": "BM25", "query_id": "Q01_mixed", "scenario_id": "Q01", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 0.682792}
{"track": "english_cards", "method": "RRF", "query_id": "Q07_ar", "scenario_id": "Q07", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 49.516731}
{"track": "english_cards", "method": "BM25", "query_id": "Q23_en", "scenario_id": "Q23", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.332232}
{"track": "english_cards", "method": "RRF", "query_id": "Q36_en", "scenario_id": "Q36", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 35.099193}
{"track": "english_cards", "method": "RRF", "query_id": "Q44_en", "scenario_id": "Q44", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 39.947469}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q50_en", "scenario_id": "Q50", "language": "en", "pass_number": 1, "action": "abstain", "milliseconds": 0.003746}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q19_en", "scenario_id": "Q19", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 42.55554}
{"track": "english_cards", "method": "E5", "query_id": "Q37_mixed", "scenario_id": "Q37", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 32.314825}
{"track": "english_cards", "method": "BM25", "query_id": "Q09_mixed", "scenario_id": "Q09", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 0.453725}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q07_en", "scenario_id": "Q07", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 48.959409}
{"track": "english_cards", "method": "E5", "query_id": "Q04_ar", "scenario_id": "Q04", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 53.31508}
{"track": "english_cards", "method": "BM25", "query_id": "Q49_ar", "scenario_id": "Q49", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.319893}
{"track": "english_cards", "method": "BM25", "query_id": "Q34_en", "scenario_id": "Q34", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.135845}
{"track": "english_cards", "method": "RRF", "query_id": "Q20_en", "scenario_id": "Q20", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 45.264565}
{"track": "english_cards", "method": "RRF", "query_id": "Q01_en", "scenario_id": "Q01", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 33.130437}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q01_mixed", "scenario_id": "Q01", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 35.866903}
{"track": "english_cards", "method": "E5", "query_id": "Q50_ar", "scenario_id": "Q50", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 31.793316}
{"track": "english_cards", "method": "RRF", "query_id": "Q32_ar", "scenario_id": "Q32", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 37.9691}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q14_en", "scenario_id": "Q14", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 42.464723}
{"track": "english_cards", "method": "E5", "query_id": "Q06_ar", "scenario_id": "Q06", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 45.787765}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q11_mixed", "scenario_id": "Q11", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 37.341992}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q03_mixed", "scenario_id": "Q03", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 38.208501}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q01_ar", "scenario_id": "Q01", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 36.092324}
{"track": "english_cards", "method": "RRF", "query_id": "Q20_ar", "scenario_id": "Q20", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 47.619934}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q15_en", "scenario_id": "Q15", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 32.337819}
{"track": "english_cards", "method": "BM25", "query_id": "Q34_ar", "scenario_id": "Q34", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.290469}
{"track": "english_cards", "method": "BM25", "query_id": "Q12_ar", "scenario_id": "Q12", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.108334}
{"track": "english_cards", "method": "RRF", "query_id": "Q32_en", "scenario_id": "Q32", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 29.867196}
{"track": "english_cards", "method": "E5", "query_id": "Q49_ar", "scenario_id": "Q49", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 39.768669}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q43_en", "scenario_id": "Q43", "language": "en", "pass_number": 1, "action": "clarify", "milliseconds": 0.040752}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q38_ar", "scenario_id": "Q38", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 28.438366}
{"track": "english_cards", "method": "BM25", "query_id": "Q46_en", "scenario_id": "Q46", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.318321}
{"track": "english_cards", "method": "RRF", "query_id": "Q28_ar", "scenario_id": "Q28", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 39.309936}
{"track": "english_cards", "method": "BM25", "query_id": "Q38_en", "scenario_id": "Q38", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 2.419486}
{"track": "english_cards", "method": "BM25", "query_id": "Q43_ar", "scenario_id": "Q43", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.174123}
{"track": "english_cards", "method": "RRF", "query_id": "Q17_ar", "scenario_id": "Q17", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 51.330122}
{"track": "english_cards", "method": "E5", "query_id": "Q29_en", "scenario_id": "Q29", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 43.699309}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q05_mixed", "scenario_id": "Q05", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 36.487}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q02_en", "scenario_id": "Q02", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 32.368486}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q33_en", "scenario_id": "Q33", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 37.719051}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q06_en", "scenario_id": "Q06", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 38.500152}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q08_en", "scenario_id": "Q08", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 41.832468}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q20_en", "scenario_id": "Q20", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 40.547295}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q27_ar", "scenario_id": "Q27", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 34.876546}
{"track": "english_cards", "method": "RRF", "query_id": "Q21_ar", "scenario_id": "Q21", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 43.227116}
{"track": "english_cards", "method": "E5", "query_id": "Q23_en", "scenario_id": "Q23", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 36.011431}
{"track": "english_cards", "method": "RRF", "query_id": "Q22_ar", "scenario_id": "Q22", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 41.994102}
{"track": "english_cards", "method": "RRF", "query_id": "Q45_en", "scenario_id": "Q45", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 30.667875}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q45_en", "scenario_id": "Q45", "language": "en", "pass_number": 1, "action": "abstain", "milliseconds": 0.028433}
{"track": "english_cards", "method": "E5", "query_id": "Q13_en", "scenario_id": "Q13", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 31.320232}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q04_en", "scenario_id": "Q04", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 35.618779}
{"track": "english_cards", "method": "E5", "query_id": "Q42_ar", "scenario_id": "Q42", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 33.531823}
{"track": "english_cards", "method": "RRF", "query_id": "Q09_mixed", "scenario_id": "Q09", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 30.444097}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q40_en", "scenario_id": "Q40", "language": "en", "pass_number": 1, "action": "clarify", "milliseconds": 0.039309}
{"track": "english_cards", "method": "RRF", "query_id": "Q46_en", "scenario_id": "Q46", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 32.376939}
{"track": "english_cards", "method": "E5", "query_id": "Q30_ar", "scenario_id": "Q30", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 39.596258}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q13_ar", "scenario_id": "Q13", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 32.912538}
{"track": "english_cards", "method": "BM25", "query_id": "Q41_ar", "scenario_id": "Q41", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.285261}
{"track": "english_cards", "method": "E5", "query_id": "Q05_ar", "scenario_id": "Q05", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 35.479347}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q50_ar", "scenario_id": "Q50", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 30.7435}
{"track": "english_cards", "method": "RRF", "query_id": "Q10_ar", "scenario_id": "Q10", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 35.236921}
{"track": "english_cards", "method": "BM25", "query_id": "Q45_en", "scenario_id": "Q45", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.29157}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q20_en", "scenario_id": "Q20", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 38.100828}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q03_mixed", "scenario_id": "Q03", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 45.779628}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q41_en", "scenario_id": "Q41", "language": "en", "pass_number": 1, "action": "clarify", "milliseconds": 0.004537}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q12_ar", "scenario_id": "Q12", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 64.530325}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q16_ar", "scenario_id": "Q16", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 48.724002}
{"track": "english_cards", "method": "E5", "query_id": "Q17_en", "scenario_id": "Q17", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 38.546342}
{"track": "english_cards", "method": "BM25", "query_id": "Q05_en", "scenario_id": "Q05", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.307394}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q10_ar", "scenario_id": "Q10", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 37.898573}
{"track": "english_cards", "method": "RRF", "query_id": "Q42_ar", "scenario_id": "Q42", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 36.151974}
{"track": "english_cards", "method": "BM25", "query_id": "Q02_en", "scenario_id": "Q02", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.366083}
{"track": "english_cards", "method": "E5", "query_id": "Q25_en", "scenario_id": "Q25", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 32.027109}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q38_ar", "scenario_id": "Q38", "language": "ar", "pass_number": 1, "action": "clarify", "milliseconds": 0.004357}
{"track": "english_cards", "method": "BM25", "query_id": "Q03_ar", "scenario_id": "Q03", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.354215}
{"track": "english_cards", "method": "BM25", "query_id": "Q09_ar", "scenario_id": "Q09", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.113291}
{"track": "english_cards", "method": "BM25", "query_id": "Q37_en", "scenario_id": "Q37", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.105028}
{"track": "english_cards", "method": "RRF", "query_id": "Q09_ar", "scenario_id": "Q09", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 37.427752}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q06_ar", "scenario_id": "Q06", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 38.694375}
{"track": "english_cards", "method": "E5", "query_id": "Q02_ar", "scenario_id": "Q02", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 38.468685}
{"track": "english_cards", "method": "RRF", "query_id": "Q15_ar", "scenario_id": "Q15", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 38.834527}
{"track": "english_cards", "method": "BM25", "query_id": "Q26_ar", "scenario_id": "Q26", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.278691}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q23_ar", "scenario_id": "Q23", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 41.205451}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q33_ar", "scenario_id": "Q33", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 38.907358}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q24_en", "scenario_id": "Q24", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 40.806638}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q18_en", "scenario_id": "Q18", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 34.842565}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q45_en", "scenario_id": "Q45", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 29.178555}
{"track": "english_cards", "method": "BM25", "query_id": "Q21_en", "scenario_id": "Q21", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.30486}
{"track": "english_cards", "method": "BM25", "query_id": "Q45_ar", "scenario_id": "Q45", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.314085}
{"track": "english_cards", "method": "E5", "query_id": "Q43_ar", "scenario_id": "Q43", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 37.501653}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q17_ar", "scenario_id": "Q17", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 33.360155}
{"track": "english_cards", "method": "E5", "query_id": "Q15_ar", "scenario_id": "Q15", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 36.339727}
{"track": "english_cards", "method": "BM25", "query_id": "Q33_en", "scenario_id": "Q33", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.296238}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q36_ar", "scenario_id": "Q36", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 37.031342}
{"track": "english_cards", "method": "E5", "query_id": "Q18_en", "scenario_id": "Q18", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 32.035924}
{"track": "english_cards", "method": "E5", "query_id": "Q04_en", "scenario_id": "Q04", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 35.045251}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q15_en", "scenario_id": "Q15", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 33.076836}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q40_ar", "scenario_id": "Q40", "language": "ar", "pass_number": 1, "action": "clarify", "milliseconds": 0.047772}
{"track": "english_cards", "method": "BM25", "query_id": "Q15_mixed", "scenario_id": "Q15", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 0.303889}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q49_ar", "scenario_id": "Q49", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 36.092154}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q44_ar", "scenario_id": "Q44", "language": "ar", "pass_number": 1, "action": "clarify", "milliseconds": 0.003456}
{"track": "english_cards", "method": "E5", "query_id": "Q39_ar", "scenario_id": "Q39", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 29.060737}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q27_en", "scenario_id": "Q27", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 28.516976}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q23_en", "scenario_id": "Q23", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 35.939993}
{"track": "english_cards", "method": "E5", "query_id": "Q12_en", "scenario_id": "Q12", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 33.28411}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q07_ar", "scenario_id": "Q07", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 44.277092}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q33_en", "scenario_id": "Q33", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 33.344331}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q05_en", "scenario_id": "Q05", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 35.317272}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q19_ar", "scenario_id": "Q19", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 41.656412}
{"track": "english_cards", "method": "RRF", "query_id": "Q12_en", "scenario_id": "Q12", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 33.036856}
{"track": "english_cards", "method": "BM25", "query_id": "Q15_en", "scenario_id": "Q15", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.339343}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q26_ar", "scenario_id": "Q26", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 31.115632}
{"track": "english_cards", "method": "BM25", "query_id": "Q11_ar", "scenario_id": "Q11", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.351711}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q03_en", "scenario_id": "Q03", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 36.178363}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q35_ar", "scenario_id": "Q35", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 34.066472}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q44_en", "scenario_id": "Q44", "language": "en", "pass_number": 1, "action": "clarify", "milliseconds": 0.041533}
{"track": "english_cards", "method": "RRF", "query_id": "Q44_ar", "scenario_id": "Q44", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 39.877995}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q05_mixed", "scenario_id": "Q05", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 32.097296}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q29_ar", "scenario_id": "Q29", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 37.331847}
{"track": "english_cards", "method": "BM25", "query_id": "Q16_en", "scenario_id": "Q16", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.288406}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q50_ar", "scenario_id": "Q50", "language": "ar", "pass_number": 1, "action": "abstain", "milliseconds": 0.002764}
{"track": "english_cards", "method": "BM25", "query_id": "Q10_ar", "scenario_id": "Q10", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.118348}
{"track": "english_cards", "method": "BM25", "query_id": "Q17_ar", "scenario_id": "Q17", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.09228}
{"track": "english_cards", "method": "E5", "query_id": "Q03_ar", "scenario_id": "Q03", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 37.122781}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q34_ar", "scenario_id": "Q34", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 35.577686}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q33_ar", "scenario_id": "Q33", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 35.223391}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q22_en", "scenario_id": "Q22", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 37.69153}
{"track": "english_cards", "method": "RRF", "query_id": "Q40_en", "scenario_id": "Q40", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 32.303598}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q46_en", "scenario_id": "Q46", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 29.577208}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q42_en", "scenario_id": "Q42", "language": "en", "pass_number": 1, "action": "clarify", "milliseconds": 0.038658}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q25_ar", "scenario_id": "Q25", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 30.125676}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q02_en", "scenario_id": "Q02", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 32.85402}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q11_en", "scenario_id": "Q11", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 35.218043}
{"track": "english_cards", "method": "RRF", "query_id": "Q06_ar", "scenario_id": "Q06", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 37.074137}
{"track": "english_cards", "method": "RRF", "query_id": "Q49_ar", "scenario_id": "Q49", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 35.452267}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q49_en", "scenario_id": "Q49", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 32.682049}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q32_ar", "scenario_id": "Q32", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 31.838178}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q37_ar", "scenario_id": "Q37", "language": "ar", "pass_number": 1, "action": "clarify", "milliseconds": 0.003605}
{"track": "english_cards", "method": "RRF", "query_id": "Q27_en", "scenario_id": "Q27", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 27.732212}
{"track": "english_cards", "method": "E5", "query_id": "Q36_ar", "scenario_id": "Q36", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 32.724637}
{"track": "english_cards", "method": "E5", "query_id": "Q09_mixed", "scenario_id": "Q09", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 31.137414}
{"track": "english_cards", "method": "RRF", "query_id": "Q21_en", "scenario_id": "Q21", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 37.561576}
{"track": "english_cards", "method": "E5", "query_id": "Q40_en", "scenario_id": "Q40", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 30.653646}
{"track": "english_cards", "method": "BM25", "query_id": "Q02_ar", "scenario_id": "Q02", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.417129}
{"track": "english_cards", "method": "RRF", "query_id": "Q43_en", "scenario_id": "Q43", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 35.770828}
{"track": "english_cards", "method": "BM25", "query_id": "Q06_en", "scenario_id": "Q06", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.317339}
{"track": "english_cards", "method": "RRF", "query_id": "Q48_ar", "scenario_id": "Q48", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 30.717071}
{"track": "english_cards", "method": "E5", "query_id": "Q22_ar", "scenario_id": "Q22", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 39.133175}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q01_en", "scenario_id": "Q01", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 30.694568}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q37_en", "scenario_id": "Q37", "language": "en", "pass_number": 1, "action": "clarify", "milliseconds": 0.038428}
{"track": "english_cards", "method": "BM25", "query_id": "Q17_en", "scenario_id": "Q17", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.257178}
{"track": "english_cards", "method": "RRF", "query_id": "Q23_ar", "scenario_id": "Q23", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 38.459519}
{"track": "english_cards", "method": "BM25", "query_id": "Q33_ar", "scenario_id": "Q33", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.28561}
{"track": "english_cards", "method": "E5", "query_id": "Q26_ar", "scenario_id": "Q26", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 29.808382}
{"track": "english_cards", "method": "RRF", "query_id": "Q48_en", "scenario_id": "Q48", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 28.722235}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q13_ar", "scenario_id": "Q13", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 45.578908}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q09_en", "scenario_id": "Q09", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 34.030154}
{"track": "english_cards", "method": "RRF", "query_id": "Q09_en", "scenario_id": "Q09", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 34.846304}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q21_en", "scenario_id": "Q21", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 43.121676}
{"track": "english_cards", "method": "BM25", "query_id": "Q16_ar", "scenario_id": "Q16", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.35878}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q14_en", "scenario_id": "Q14", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 34.816649}
{"track": "english_cards", "method": "RRF", "query_id": "Q50_ar", "scenario_id": "Q50", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 32.467429}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q32_en", "scenario_id": "Q32", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 33.160514}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q18_ar", "scenario_id": "Q18", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 36.320126}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q13_mixed", "scenario_id": "Q13", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 39.684034}
{"track": "english_cards", "method": "E5", "query_id": "Q47_en", "scenario_id": "Q47", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 35.290324}
{"track": "english_cards", "method": "E5", "query_id": "Q15_mixed", "scenario_id": "Q15", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 35.677698}
{"track": "english_cards", "method": "RRF", "query_id": "Q06_en", "scenario_id": "Q06", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 39.600469}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q32_en", "scenario_id": "Q32", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 31.962949}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q15_ar", "scenario_id": "Q15", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 44.473208}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q14_ar", "scenario_id": "Q14", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 39.026293}
{"track": "english_cards", "method": "RRF", "query_id": "Q13_ar", "scenario_id": "Q13", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 35.222521}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q32_ar", "scenario_id": "Q32", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 32.268539}
{"track": "english_cards", "method": "BM25", "query_id": "Q26_en", "scenario_id": "Q26", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.28502}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q50_ar", "scenario_id": "Q50", "language": "ar", "pass_number": 1, "action": "abstain", "milliseconds": 0.027}
{"track": "english_cards", "method": "BM25", "query_id": "Q07_en", "scenario_id": "Q07", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.113521}
{"track": "english_cards", "method": "BM25", "query_id": "Q15_ar", "scenario_id": "Q15", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.097427}
{"track": "english_cards", "method": "RRF", "query_id": "Q36_ar", "scenario_id": "Q36", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 38.20813}
{"track": "english_cards", "method": "E5", "query_id": "Q28_en", "scenario_id": "Q28", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 31.227901}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q31_en", "scenario_id": "Q31", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 30.343979}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q15_mixed", "scenario_id": "Q15", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 35.982157}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q05_ar", "scenario_id": "Q05", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 42.007447}
{"track": "english_cards", "method": "E5", "query_id": "Q46_ar", "scenario_id": "Q46", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 43.914921}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q26_ar", "scenario_id": "Q26", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 40.518895}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q47_ar", "scenario_id": "Q47", "language": "ar", "pass_number": 1, "action": "abstain", "milliseconds": 0.037536}
{"track": "english_cards", "method": "E5", "query_id": "Q21_en", "scenario_id": "Q21", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 44.333463}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q06_ar", "scenario_id": "Q06", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 38.554687}
{"track": "english_cards", "method": "RRF", "query_id": "Q33_ar", "scenario_id": "Q33", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 37.797642}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q35_en", "scenario_id": "Q35", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 38.969514}
{"track": "english_cards", "method": "RRF", "query_id": "Q15_en", "scenario_id": "Q15", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 36.328715}
{"track": "english_cards", "method": "BM25", "query_id": "Q48_en", "scenario_id": "Q48", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.333245}
{"track": "english_cards", "method": "RRF", "query_id": "Q37_mixed", "scenario_id": "Q37", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 30.743027}
{"track": "english_cards", "method": "E5", "query_id": "Q05_mixed", "scenario_id": "Q05", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 36.259172}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q11_mixed", "scenario_id": "Q11", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 38.368627}
{"track": "english_cards", "method": "BM25", "query_id": "Q01_en", "scenario_id": "Q01", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.459583}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q44_en", "scenario_id": "Q44", "language": "en", "pass_number": 1, "action": "clarify", "milliseconds": 0.004266}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q47_ar", "scenario_id": "Q47", "language": "ar", "pass_number": 1, "action": "abstain", "milliseconds": 0.001362}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q25_ar", "scenario_id": "Q25", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 43.057313}
{"track": "english_cards", "method": "E5", "query_id": "Q33_ar", "scenario_id": "Q33", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 66.64107}
{"track": "english_cards", "method": "RRF", "query_id": "Q13_en", "scenario_id": "Q13", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 35.963934}
{"track": "english_cards", "method": "E5", "query_id": "Q09_ar", "scenario_id": "Q09", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 37.001196}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q23_en", "scenario_id": "Q23", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 51.280601}
{"track": "english_cards", "method": "RRF", "query_id": "Q34_ar", "scenario_id": "Q34", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 48.954025}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q46_en", "scenario_id": "Q46", "language": "en", "pass_number": 1, "action": "abstain", "milliseconds": 0.004406}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q08_en", "scenario_id": "Q08", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 46.889607}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q05_mixed", "scenario_id": "Q05", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 38.618648}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q42_ar", "scenario_id": "Q42", "language": "ar", "pass_number": 1, "action": "clarify", "milliseconds": 0.004798}
{"track": "english_cards", "method": "BM25", "query_id": "Q05_mixed", "scenario_id": "Q05", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 0.500824}
{"track": "english_cards", "method": "BM25", "query_id": "Q35_en", "scenario_id": "Q35", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.30959}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q41_en", "scenario_id": "Q41", "language": "en", "pass_number": 1, "action": "clarify", "milliseconds": 0.023575}
{"track": "english_cards", "method": "RRF", "query_id": "Q38_en", "scenario_id": "Q38", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 34.22503}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q02_en", "scenario_id": "Q02", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 51.046648}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q12_en", "scenario_id": "Q12", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 69.972443}
{"track": "english_cards", "method": "RRF", "query_id": "Q11_ar", "scenario_id": "Q11", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 59.967107}
{"track": "english_cards", "method": "E5", "query_id": "Q30_en", "scenario_id": "Q30", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 53.96876}
{"track": "english_cards", "method": "E5", "query_id": "Q32_ar", "scenario_id": "Q32", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 41.563934}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q36_en", "scenario_id": "Q36", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 42.344053}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q34_ar", "scenario_id": "Q34", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 45.496727}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q35_ar", "scenario_id": "Q35", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 43.029131}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q41_en", "scenario_id": "Q41", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 43.986012}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q09_mixed", "scenario_id": "Q09", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 41.119934}
{"track": "english_cards", "method": "RRF", "query_id": "Q50_en", "scenario_id": "Q50", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 43.08895}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q28_ar", "scenario_id": "Q28", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 51.495109}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q49_ar", "scenario_id": "Q49", "language": "ar", "pass_number": 1, "action": "abstain", "milliseconds": 0.003134}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q40_ar", "scenario_id": "Q40", "language": "ar", "pass_number": 1, "action": "clarify", "milliseconds": 0.002634}
{"track": "english_cards", "method": "RRF", "query_id": "Q31_ar", "scenario_id": "Q31", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 38.810553}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q34_en", "scenario_id": "Q34", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 40.571439}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q06_en", "scenario_id": "Q06", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 40.270953}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q16_ar", "scenario_id": "Q16", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 43.153145}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q49_en", "scenario_id": "Q49", "language": "en", "pass_number": 1, "action": "abstain", "milliseconds": 0.035893}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q10_en", "scenario_id": "Q10", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 34.387342}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q20_ar", "scenario_id": "Q20", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 52.007941}
{"track": "english_cards", "method": "E5", "query_id": "Q13_mixed", "scenario_id": "Q13", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 37.991487}
{"track": "english_cards", "method": "E5", "query_id": "Q38_ar", "scenario_id": "Q38", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 30.489587}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q07_ar", "scenario_id": "Q07", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 49.970471}
{"track": "english_cards", "method": "BM25", "query_id": "Q25_ar", "scenario_id": "Q25", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.331699}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q39_ar", "scenario_id": "Q39", "language": "ar", "pass_number": 1, "action": "clarify", "milliseconds": 0.028663}
{"track": "english_cards", "method": "BM25", "query_id": "Q45_mixed", "scenario_id": "Q45", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 0.174824}
{"track": "english_cards", "method": "E5", "query_id": "Q48_en", "scenario_id": "Q48", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 31.552097}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q42_en", "scenario_id": "Q42", "language": "en", "pass_number": 1, "action": "clarify", "milliseconds": 0.003455}
{"track": "english_cards", "method": "RRF", "query_id": "Q01_ar", "scenario_id": "Q01", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 36.821034}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q04_en", "scenario_id": "Q04", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 39.085855}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q27_ar", "scenario_id": "Q27", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 36.547993}
{"track": "english_cards", "method": "E5", "query_id": "Q45_en", "scenario_id": "Q45", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 31.992131}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q28_ar", "scenario_id": "Q28", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 34.486327}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q10_en", "scenario_id": "Q10", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 39.331676}
{"track": "english_cards", "method": "E5", "query_id": "Q19_en", "scenario_id": "Q19", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 55.030964}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q07_en", "scenario_id": "Q07", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 47.433851}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q43_ar", "scenario_id": "Q43", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 43.746125}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q07_ar", "scenario_id": "Q07", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 51.249443}
{"track": "english_cards", "method": "E5", "query_id": "Q49_en", "scenario_id": "Q49", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 41.492856}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q32_ar", "scenario_id": "Q32", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 34.413003}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q45_mixed", "scenario_id": "Q45", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 38.316742}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q22_ar", "scenario_id": "Q22", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 51.095606}
{"track": "english_cards", "method": "BM25", "query_id": "Q13_mixed", "scenario_id": "Q13", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 0.30565}
{"track": "english_cards", "method": "E5", "query_id": "Q09_en", "scenario_id": "Q09", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 42.807787}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q27_en", "scenario_id": "Q27", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 48.775876}
{"track": "english_cards", "method": "E5", "query_id": "Q42_en", "scenario_id": "Q42", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 42.182605}
{"track": "english_cards", "method": "RRF", "query_id": "Q13_mixed", "scenario_id": "Q13", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 37.614565}
{"track": "english_cards", "method": "BM25", "query_id": "Q09_en", "scenario_id": "Q09", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.450608}
{"track": "english_cards", "method": "BM25", "query_id": "Q37_ar", "scenario_id": "Q37", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.194673}
{"track": "english_cards", "method": "RRF", "query_id": "Q37_ar", "scenario_id": "Q37", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 41.294949}
{"track": "english_cards", "method": "RRF", "query_id": "Q02_ar", "scenario_id": "Q02", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 38.975946}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q19_ar", "scenario_id": "Q19", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 58.776244}
{"track": "english_cards", "method": "RRF", "query_id": "Q39_en", "scenario_id": "Q39", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 49.939624}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q38_ar", "scenario_id": "Q38", "language": "ar", "pass_number": 1, "action": "clarify", "milliseconds": 0.161654}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q08_ar", "scenario_id": "Q08", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 68.940023}
{"track": "english_cards", "method": "RRF", "query_id": "Q03_mixed", "scenario_id": "Q03", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 43.357505}
{"track": "english_cards", "method": "RRF", "query_id": "Q30_en", "scenario_id": "Q30", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 57.36291}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q24_en", "scenario_id": "Q24", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 41.180305}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q19_en", "scenario_id": "Q19", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 44.848912}
{"track": "english_cards", "method": "BM25", "query_id": "Q04_en", "scenario_id": "Q04", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.371399}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q15_ar", "scenario_id": "Q15", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 46.864457}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q04_en", "scenario_id": "Q04", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 43.63283}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q41_ar", "scenario_id": "Q41", "language": "ar", "pass_number": 1, "action": "clarify", "milliseconds": 0.004567}
{"track": "english_cards", "method": "E5", "query_id": "Q31_ar", "scenario_id": "Q31", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 35.431106}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q35_en", "scenario_id": "Q35", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 38.592427}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q41_ar", "scenario_id": "Q41", "language": "ar", "pass_number": 1, "action": "clarify", "milliseconds": 0.045098}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q40_en", "scenario_id": "Q40", "language": "en", "pass_number": 1, "action": "clarify", "milliseconds": 0.002984}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q49_ar", "scenario_id": "Q49", "language": "ar", "pass_number": 1, "action": "abstain", "milliseconds": 0.017697}
{"track": "english_cards", "method": "BM25", "query_id": "Q31_en", "scenario_id": "Q31", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.358369}
{"track": "english_cards", "method": "BM25", "query_id": "Q20_en", "scenario_id": "Q20", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.122344}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q46_ar", "scenario_id": "Q46", "language": "ar", "pass_number": 1, "action": "abstain", "milliseconds": 0.016905}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q23_ar", "scenario_id": "Q23", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 46.092134}
{"track": "english_cards", "method": "BM25", "query_id": "Q05_ar", "scenario_id": "Q05", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.48439}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q04_ar", "scenario_id": "Q04", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 41.947171}
{"track": "english_cards", "method": "E5", "query_id": "Q01_en", "scenario_id": "Q01", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 35.329644}
{"track": "english_cards", "method": "E5", "query_id": "Q14_en", "scenario_id": "Q14", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 35.781253}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q30_en", "scenario_id": "Q30", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 44.271873}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q10_en", "scenario_id": "Q10", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 36.360557}
{"track": "english_cards", "method": "E5", "query_id": "Q27_ar", "scenario_id": "Q27", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 39.309658}
{"track": "english_cards", "method": "RRF", "query_id": "Q11_mixed", "scenario_id": "Q11", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 37.078687}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q42_ar", "scenario_id": "Q42", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 37.454584}
{"track": "english_cards", "method": "BM25", "query_id": "Q25_mixed", "scenario_id": "Q25", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 0.299141}
{"track": "english_cards", "method": "RRF", "query_id": "Q29_ar", "scenario_id": "Q29", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 44.759567}
{"track": "english_cards", "method": "E5", "query_id": "Q35_en", "scenario_id": "Q35", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 36.174837}
{"track": "english_cards", "method": "E5", "query_id": "Q11_mixed", "scenario_id": "Q11", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 35.336002}
{"track": "english_cards", "method": "RRF", "query_id": "Q23_en", "scenario_id": "Q23", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 41.964772}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q33_en", "scenario_id": "Q33", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 38.884818}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q09_en", "scenario_id": "Q09", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 32.605751}
{"track": "english_cards", "method": "E5", "query_id": "Q33_en", "scenario_id": "Q33", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 36.746217}
{"track": "english_cards", "method": "E5", "query_id": "Q01_mixed", "scenario_id": "Q01", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 34.78951}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q39_en", "scenario_id": "Q39", "language": "en", "pass_number": 1, "action": "clarify", "milliseconds": 0.040641}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q28_en", "scenario_id": "Q28", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 32.035141}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q23_ar", "scenario_id": "Q23", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 49.361819}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q44_ar", "scenario_id": "Q44", "language": "ar", "pass_number": 1, "action": "clarify", "milliseconds": 0.050466}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q34_en", "scenario_id": "Q34", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 40.237505}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q18_ar", "scenario_id": "Q18", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 40.708875}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q31_en", "scenario_id": "Q31", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 34.71636}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q23_en", "scenario_id": "Q23", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 43.650336}
{"track": "english_cards", "method": "BM25", "query_id": "Q06_ar", "scenario_id": "Q06", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.439682}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q09_ar", "scenario_id": "Q09", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 42.901474}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q13_en", "scenario_id": "Q13", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 36.332914}
{"track": "english_cards", "method": "BM25", "query_id": "Q32_ar", "scenario_id": "Q32", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.289516}
{"track": "english_cards", "method": "E5", "query_id": "Q05_en", "scenario_id": "Q05", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 38.563705}
{"track": "english_cards", "method": "RRF", "query_id": "Q07_en", "scenario_id": "Q07", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 41.816945}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q37_ar", "scenario_id": "Q37", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 43.076903}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q17_ar", "scenario_id": "Q17", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 42.190137}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q01_en", "scenario_id": "Q01", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 34.458722}
{"track": "english_cards", "method": "E5", "query_id": "Q11_ar", "scenario_id": "Q11", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 43.115571}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q01_mixed", "scenario_id": "Q01", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 37.22591}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q39_ar", "scenario_id": "Q39", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 44.905491}
{"track": "english_cards", "method": "E5", "query_id": "Q40_ar", "scenario_id": "Q40", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 42.986956}
{"track": "english_cards", "method": "RRF", "query_id": "Q25_mixed", "scenario_id": "Q25", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 35.017714}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q45_mixed", "scenario_id": "Q45", "language": "mixed", "pass_number": 1, "action": "abstain", "milliseconds": 0.038058}
{"track": "english_cards", "method": "RRF", "query_id": "Q47_en", "scenario_id": "Q47", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 35.969838}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q26_en", "scenario_id": "Q26", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 35.529404}
{"track": "english_cards", "method": "RRF", "query_id": "Q49_en", "scenario_id": "Q49", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 37.27248}
{"track": "english_cards", "method": "BM25", "query_id": "Q44_en", "scenario_id": "Q44", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.405251}
{"track": "english_cards", "method": "BM25", "query_id": "Q21_ar", "scenario_id": "Q21", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.129134}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q25_mixed", "scenario_id": "Q25", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 37.454985}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q14_ar", "scenario_id": "Q14", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 39.769045}
{"track": "english_cards", "method": "RRF", "query_id": "Q29_en", "scenario_id": "Q29", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 47.663982}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q50_en", "scenario_id": "Q50", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 38.251044}
{"track": "english_cards", "method": "RRF", "query_id": "Q27_ar", "scenario_id": "Q27", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 41.583703}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q45_en", "scenario_id": "Q45", "language": "en", "pass_number": 1, "action": "abstain", "milliseconds": 0.004978}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q47_en", "scenario_id": "Q47", "language": "en", "pass_number": 1, "action": "abstain", "milliseconds": 0.001542}
{"track": "english_cards", "method": "BM25", "query_id": "Q24_ar", "scenario_id": "Q24", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.295074}
{"track": "english_cards", "method": "RRF", "query_id": "Q24_ar", "scenario_id": "Q24", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 55.721558}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q03_ar", "scenario_id": "Q03", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 51.474632}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q05_ar", "scenario_id": "Q05", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 49.014135}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q45_mixed", "scenario_id": "Q45", "language": "mixed", "pass_number": 1, "action": "abstain", "milliseconds": 0.003866}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q17_en", "scenario_id": "Q17", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 44.048396}
{"track": "english_cards", "method": "RRF", "query_id": "Q38_ar", "scenario_id": "Q38", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 31.185171}
{"track": "english_cards", "method": "RRF", "query_id": "Q02_en", "scenario_id": "Q02", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 43.227629}
{"track": "english_cards", "method": "RRF", "query_id": "Q16_ar", "scenario_id": "Q16", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 40.607292}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q13_en", "scenario_id": "Q13", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 36.087785}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q11_en", "scenario_id": "Q11", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 39.089726}
{"track": "english_cards", "method": "BM25", "query_id": "Q12_en", "scenario_id": "Q12", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.425611}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q14_en", "scenario_id": "Q14", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 37.233481}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q29_en", "scenario_id": "Q29", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 49.005442}
{"track": "english_cards", "method": "RRF", "query_id": "Q04_ar", "scenario_id": "Q04", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 47.352923}
{"track": "english_cards", "method": "RRF", "query_id": "Q15_mixed", "scenario_id": "Q15", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 42.505802}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q11_mixed", "scenario_id": "Q11", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 39.538473}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q32_en", "scenario_id": "Q32", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 39.271591}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q30_ar", "scenario_id": "Q30", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 52.836903}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q06_en", "scenario_id": "Q06", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 41.46915}
{"track": "english_cards", "method": "E5", "query_id": "Q10_en", "scenario_id": "Q10", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 34.78971}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q48_ar", "scenario_id": "Q48", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 38.090722}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q29_ar", "scenario_id": "Q29", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 45.464058}
{"track": "english_cards", "method": "RRF", "query_id": "Q47_ar", "scenario_id": "Q47", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 32.45263}
{"track": "english_cards", "method": "BM25", "query_id": "Q28_ar", "scenario_id": "Q28", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.283697}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q05_en", "scenario_id": "Q05", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 40.689977}
{"track": "english_cards", "method": "RRF", "query_id": "Q28_en", "scenario_id": "Q28", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 42.56051}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q42_en", "scenario_id": "Q42", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 40.719382}
{"track": "english_cards", "method": "BM25", "query_id": "Q37_mixed", "scenario_id": "Q37", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 0.492022}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q38_en", "scenario_id": "Q38", "language": "en", "pass_number": 1, "action": "clarify", "milliseconds": 0.003836}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q37_mixed", "scenario_id": "Q37", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 42.541626}
{"track": "english_cards", "method": "E5", "query_id": "Q43_en", "scenario_id": "Q43", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 44.618825}
{"track": "english_cards", "method": "BM25", "query_id": "Q36_en", "scenario_id": "Q36", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.366242}
{"track": "english_cards", "method": "RRF", "query_id": "Q05_ar", "scenario_id": "Q05", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 40.449916}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q40_en", "scenario_id": "Q40", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 37.561896}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q31_en", "scenario_id": "Q31", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 35.62606}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q43_ar", "scenario_id": "Q43", "language": "ar", "pass_number": 1, "action": "clarify", "milliseconds": 0.04642}
{"track": "english_cards", "method": "RRF", "query_id": "Q03_en", "scenario_id": "Q03", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 46.518225}
{"track": "english_cards", "method": "BM25", "query_id": "Q29_en", "scenario_id": "Q29", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.283597}
{"track": "english_cards", "method": "RRF", "query_id": "Q05_mixed", "scenario_id": "Q05", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 32.00783}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q37_en", "scenario_id": "Q37", "language": "en", "pass_number": 1, "action": "clarify", "milliseconds": 0.003526}
{"track": "english_cards", "method": "RRF", "query_id": "Q46_ar", "scenario_id": "Q46", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 39.462323}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q17_ar", "scenario_id": "Q17", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 36.559496}
{"track": "english_cards", "method": "BM25", "query_id": "Q35_ar", "scenario_id": "Q35", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.422627}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q47_en", "scenario_id": "Q47", "language": "en", "pass_number": 1, "action": "abstain", "milliseconds": 0.01981}
{"track": "english_cards", "method": "RRF", "query_id": "Q24_en", "scenario_id": "Q24", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 37.038106}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q37_mixed", "scenario_id": "Q37", "language": "mixed", "pass_number": 1, "action": "clarify", "milliseconds": 0.044668}
{"track": "english_cards", "method": "E5", "query_id": "Q44_ar", "scenario_id": "Q44", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 46.996005}
{"track": "english_cards", "method": "E5", "query_id": "Q19_ar", "scenario_id": "Q19", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 50.323237}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q11_ar", "scenario_id": "Q11", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 38.944087}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q12_ar", "scenario_id": "Q12", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 38.56788}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q19_en", "scenario_id": "Q19", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 42.310478}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q09_ar", "scenario_id": "Q09", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 44.4567}
{"track": "english_cards", "method": "E5", "query_id": "Q15_en", "scenario_id": "Q15", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 37.41216}
{"track": "english_cards", "method": "RRF", "query_id": "Q19_ar", "scenario_id": "Q19", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 46.670755}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q05_ar", "scenario_id": "Q05", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 40.427492}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q33_ar", "scenario_id": "Q33", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 46.77975}
{"track": "english_cards", "method": "E5", "query_id": "Q44_en", "scenario_id": "Q44", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 42.45815}
{"track": "english_cards", "method": "BM25", "query_id": "Q38_ar", "scenario_id": "Q38", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.387293}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q27_ar", "scenario_id": "Q27", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 38.480789}
{"track": "english_cards", "method": "BM25", "query_id": "Q03_en", "scenario_id": "Q03", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.289727}
{"track": "english_cards", "method": "BM25", "query_id": "Q10_en", "scenario_id": "Q10", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.107261}
{"track": "english_cards", "method": "E5", "query_id": "Q06_en", "scenario_id": "Q06", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 41.132884}
{"track": "english_cards", "method": "BM25", "query_id": "Q28_en", "scenario_id": "Q28", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.299721}
{"track": "english_cards", "method": "E5", "query_id": "Q11_en", "scenario_id": "Q11", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 38.225395}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q20_ar", "scenario_id": "Q20", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 46.19531}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q39_en", "scenario_id": "Q39", "language": "en", "pass_number": 1, "action": "clarify", "milliseconds": 0.005278}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q30_en", "scenario_id": "Q30", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 42.466032}
{"track": "english_cards", "method": "BM25", "query_id": "Q44_ar", "scenario_id": "Q44", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.337448}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q25_en", "scenario_id": "Q25", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 32.951542}
{"track": "english_cards", "method": "BM25", "query_id": "Q49_en", "scenario_id": "Q49", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.290548}
{"track": "english_cards", "method": "BM25", "query_id": "Q47_ar", "scenario_id": "Q47", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.111287}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q10_ar", "scenario_id": "Q10", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 42.927247}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q45_ar", "scenario_id": "Q45", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 40.764539}
{"track": "english_cards", "method": "BM25", "query_id": "Q39_en", "scenario_id": "Q39", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.293642}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q43_ar", "scenario_id": "Q43", "language": "ar", "pass_number": 1, "action": "clarify", "milliseconds": 0.003345}
{"track": "english_cards", "method": "RRF", "query_id": "Q04_en", "scenario_id": "Q04", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 57.632606}
{"track": "english_cards", "method": "RRF", "query_id": "Q08_ar", "scenario_id": "Q08", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 55.738893}
{"track": "english_cards", "method": "BM25", "query_id": "Q50_ar", "scenario_id": "Q50", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.297638}
{"track": "english_cards", "method": "BM25", "query_id": "Q46_ar", "scenario_id": "Q46", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.419933}
{"track": "english_cards", "method": "RRF", "query_id": "Q12_ar", "scenario_id": "Q12", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 42.233903}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q03_ar", "scenario_id": "Q03", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 42.290988}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q26_en", "scenario_id": "Q26", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 31.989994}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q18_ar", "scenario_id": "Q18", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 37.493383}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q41_ar", "scenario_id": "Q41", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 38.676664}
{"track": "english_cards", "method": "RRF", "query_id": "Q19_en", "scenario_id": "Q19", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 43.674302}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q46_en", "scenario_id": "Q46", "language": "en", "pass_number": 1, "action": "abstain", "milliseconds": 0.028673}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q16_en", "scenario_id": "Q16", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 35.558489}
{"track": "english_cards", "method": "BM25", "query_id": "Q42_ar", "scenario_id": "Q42", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.522617}
{"track": "english_cards", "method": "RRF", "query_id": "Q43_ar", "scenario_id": "Q43", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 41.726799}
{"track": "english_cards", "method": "BM25", "query_id": "Q11_mixed", "scenario_id": "Q11", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 0.293072}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q49_en", "scenario_id": "Q49", "language": "en", "pass_number": 1, "action": "abstain", "milliseconds": 0.003184}
{"track": "english_cards", "method": "BM25", "query_id": "Q31_ar", "scenario_id": "Q31", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.108974}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q03_en", "scenario_id": "Q03", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 39.427485}
{"track": "english_cards", "method": "RRF", "query_id": "Q18_en", "scenario_id": "Q18", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 38.73989}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q25_en", "scenario_id": "Q25", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 32.354932}
{"track": "english_cards", "method": "RRF", "query_id": "Q18_ar", "scenario_id": "Q18", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 38.338686}
{"track": "english_cards", "method": "RRF", "query_id": "Q17_en", "scenario_id": "Q17", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 35.587111}
{"track": "english_cards", "method": "RRF", "query_id": "Q01_mixed", "scenario_id": "Q01", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 35.578338}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q45_ar", "scenario_id": "Q45", "language": "ar", "pass_number": 1, "action": "abstain", "milliseconds": 0.035264}
{"track": "english_cards", "method": "E5", "query_id": "Q13_ar", "scenario_id": "Q13", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 32.408073}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q21_en", "scenario_id": "Q21", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 52.534677}
{"track": "english_cards", "method": "BM25", "query_id": "Q40_en", "scenario_id": "Q40", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.335215}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q28_en", "scenario_id": "Q28", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 40.729867}
{"track": "english_cards", "method": "E5", "query_id": "Q24_en", "scenario_id": "Q24", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 40.559771}
{"track": "english_cards", "method": "RRF", "query_id": "Q35_ar", "scenario_id": "Q35", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 36.300546}
{"track": "english_cards", "method": "RRF", "query_id": "Q34_en", "scenario_id": "Q34", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 37.084457}
{"track": "english_cards", "method": "BM25", "query_id": "Q29_ar", "scenario_id": "Q29", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.451881}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q19_ar", "scenario_id": "Q19", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 44.32871}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q21_ar", "scenario_id": "Q21", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 41.669373}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q12_en", "scenario_id": "Q12", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 37.783631}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q03_mixed", "scenario_id": "Q03", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 40.106249}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q03_ar", "scenario_id": "Q03", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 44.92098}
{"track": "english_cards", "method": "E5", "query_id": "Q02_en", "scenario_id": "Q02", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 32.521917}
{"track": "english_cards", "method": "E5", "query_id": "Q03_mixed", "scenario_id": "Q03", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 34.755401}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q46_ar", "scenario_id": "Q46", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 37.913316}
{"track": "english_cards", "method": "RRF", "query_id": "Q03_ar", "scenario_id": "Q03", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 38.282903}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q21_en", "scenario_id": "Q21", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 39.925756}
{"track": "english_cards", "method": "BM25", "query_id": "Q14_en", "scenario_id": "Q14", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.765974}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q09_en", "scenario_id": "Q09", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 33.289904}
{"track": "english_cards", "method": "RRF", "query_id": "Q31_en", "scenario_id": "Q31", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 37.117598}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q31_ar", "scenario_id": "Q31", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 35.056454}
{"track": "english_cards", "method": "RRF", "query_id": "Q45_ar", "scenario_id": "Q45", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 33.155452}
{"track": "english_cards", "method": "BM25", "query_id": "Q30_ar", "scenario_id": "Q30", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.516407}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q20_ar", "scenario_id": "Q20", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 44.973438}
{"track": "english_cards", "method": "RRF", "query_id": "Q11_en", "scenario_id": "Q11", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 36.288139}
{"track": "english_cards", "method": "E5", "query_id": "Q22_en", "scenario_id": "Q22", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 48.706571}
{"track": "english_cards", "method": "E5", "query_id": "Q08_en", "scenario_id": "Q08", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 44.727388}
{"track": "english_cards", "method": "E5", "query_id": "Q45_ar", "scenario_id": "Q45", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 34.375899}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q47_ar", "scenario_id": "Q47", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 31.582403}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q48_ar", "scenario_id": "Q48", "language": "ar", "pass_number": 1, "action": "abstain", "milliseconds": 0.003565}
{"track": "english_cards", "method": "BM25", "query_id": "Q24_en", "scenario_id": "Q24", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.303718}
{"track": "english_cards", "method": "BM25", "query_id": "Q19_ar", "scenario_id": "Q19", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.124517}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q36_ar", "scenario_id": "Q36", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 37.732835}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q45_ar", "scenario_id": "Q45", "language": "ar", "pass_number": 1, "action": "abstain", "milliseconds": 0.003335}
{"track": "english_cards", "method": "BM25", "query_id": "Q13_en", "scenario_id": "Q13", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.279}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q25_en", "scenario_id": "Q25", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 29.74152}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q13_mixed", "scenario_id": "Q13", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 32.191039}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q05_en", "scenario_id": "Q05", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 38.415443}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q48_en", "scenario_id": "Q48", "language": "en", "pass_number": 1, "action": "abstain", "milliseconds": 0.034332}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q22_en", "scenario_id": "Q22", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 42.872039}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q43_en", "scenario_id": "Q43", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 37.69626}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q37_en", "scenario_id": "Q37", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 40.682982}
{"track": "english_cards", "method": "RRF", "query_id": "Q14_ar", "scenario_id": "Q14", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 35.535766}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q17_en", "scenario_id": "Q17", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 34.091521}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q06_ar", "scenario_id": "Q06", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 38.065645}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q07_en", "scenario_id": "Q07", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 42.863757}
{"track": "english_cards", "method": "E5", "query_id": "Q24_ar", "scenario_id": "Q24", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 40.965644}
{"track": "english_cards", "method": "E5", "query_id": "Q39_en", "scenario_id": "Q39", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 34.245073}
{"track": "english_cards", "method": "BM25", "query_id": "Q23_ar", "scenario_id": "Q23", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.293382}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q22_ar", "scenario_id": "Q22", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 42.116577}
{"track": "english_cards", "method": "RRF", "query_id": "Q10_en", "scenario_id": "Q10", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 37.018875}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q01_en", "scenario_id": "Q01", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 36.488081}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q48_en", "scenario_id": "Q48", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 31.726349}
{"track": "english_cards", "method": "BM25", "query_id": "Q42_en", "scenario_id": "Q42", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.390468}
{"track": "english_cards", "method": "BM25", "query_id": "Q43_en", "scenario_id": "Q43", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.116785}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q08_en", "scenario_id": "Q08", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 46.325384}
{"track": "english_cards", "method": "E5", "query_id": "Q10_ar", "scenario_id": "Q10", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 47.863021}
{"track": "english_cards", "method": "E5", "query_id": "Q20_ar", "scenario_id": "Q20", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 46.543303}
{"track": "english_cards", "method": "BM25", "query_id": "Q32_en", "scenario_id": "Q32", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.416868}
{"track": "english_cards", "method": "RRF", "query_id": "Q35_en", "scenario_id": "Q35", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 32.662188}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q13_en", "scenario_id": "Q13", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 49.958657}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q22_ar", "scenario_id": "Q22", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 49.148597}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q15_ar", "scenario_id": "Q15", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 41.237101}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q02_ar", "scenario_id": "Q02", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 34.535891}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q12_ar", "scenario_id": "Q12", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 39.538254}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q08_ar", "scenario_id": "Q08", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 49.531409}
{"track": "english_cards", "method": "E5", "query_id": "Q41_en", "scenario_id": "Q41", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 37.031399}
{"track": "english_cards", "method": "E5", "query_id": "Q32_en", "scenario_id": "Q32", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 30.224147}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q24_ar", "scenario_id": "Q24", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 43.8986}
{"track": "english_cards", "method": "E5", "query_id": "Q34_en", "scenario_id": "Q34", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 34.165813}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q10_ar", "scenario_id": "Q10", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 37.793856}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q09_mixed", "scenario_id": "Q09", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 35.593834}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q21_ar", "scenario_id": "Q21", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 42.996151}
{"track": "english_cards", "method": "E5", "query_id": "Q16_ar", "scenario_id": "Q16", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 40.797079}
{"track": "english_cards", "method": "BM25", "query_id": "Q22_ar", "scenario_id": "Q22", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.344198}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q16_ar", "scenario_id": "Q16", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 37.670571}
{"track": "english_cards", "method": "RRF", "query_id": "Q26_ar", "scenario_id": "Q26", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 32.323858}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q09_mixed", "scenario_id": "Q09", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 34.38671}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q29_en", "scenario_id": "Q29", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 45.587074}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q37_mixed", "scenario_id": "Q37", "language": "mixed", "pass_number": 1, "action": "clarify", "milliseconds": 0.003225}
{"track": "english_cards", "method": "E5", "query_id": "Q45_mixed", "scenario_id": "Q45", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 39.555229}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q35_ar", "scenario_id": "Q35", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 51.683665}
{"track": "english_cards", "method": "RRF", "query_id": "Q41_en", "scenario_id": "Q41", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 46.167927}
{"track": "english_cards", "method": "E5", "query_id": "Q34_ar", "scenario_id": "Q34", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 43.710837}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q15_en", "scenario_id": "Q15", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 35.498661}
{"track": "english_cards", "method": "BM25", "query_id": "Q18_en", "scenario_id": "Q18", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.317188}
{"track": "english_cards", "method": "E5", "query_id": "Q29_ar", "scenario_id": "Q29", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 41.456833}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q36_en", "scenario_id": "Q36", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 40.14004}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q38_en", "scenario_id": "Q38", "language": "en", "pass_number": 1, "action": "clarify", "milliseconds": 0.129285}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q24_en", "scenario_id": "Q24", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 39.869793}
{"track": "english_cards", "method": "RRF", "query_id": "Q08_en", "scenario_id": "Q08", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 44.45574}
{"track": "english_cards", "method": "E5", "query_id": "Q46_en", "scenario_id": "Q46", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 34.413055}
{"track": "english_cards", "method": "BM25", "query_id": "Q25_en", "scenario_id": "Q25", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.411179}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q11_en", "scenario_id": "Q11", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 37.355687}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q14_ar", "scenario_id": "Q14", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 38.240079}
{"track": "english_cards", "method": "BM25", "query_id": "Q41_en", "scenario_id": "Q41", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.323006}
{"track": "english_cards", "method": "E5", "query_id": "Q03_en", "scenario_id": "Q03", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 40.853625}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q39_en", "scenario_id": "Q39", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 39.34272}
{"track": "english_cards", "method": "BM25", "query_id": "Q48_ar", "scenario_id": "Q48", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.287453}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q13_ar", "scenario_id": "Q13", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 33.135932}
{"track": "english_cards", "method": "E5", "query_id": "Q23_ar", "scenario_id": "Q23", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 42.454536}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q29_en", "scenario_id": "Q29", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 38.850067}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q26_ar", "scenario_id": "Q26", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 35.412129}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q18_en", "scenario_id": "Q18", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 34.143049}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q38_en", "scenario_id": "Q38", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 31.210352}
{"track": "english_cards", "method": "RRF", "query_id": "Q14_en", "scenario_id": "Q14", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 33.12153}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q44_ar", "scenario_id": "Q44", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 42.846105}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q04_ar", "scenario_id": "Q04", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 39.161426}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q27_en", "scenario_id": "Q27", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 31.171994}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q01_mixed", "scenario_id": "Q01", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 30.745162}
{"track": "english_cards", "method": "RRF", "query_id": "Q28_ar", "scenario_id": "Q28", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 41.86054}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q08_en", "scenario_id": "Q08", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 41.759169}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q38_en", "scenario_id": "Q38", "language": "en", "pass_number": 2, "action": "clarify", "milliseconds": 0.068513}
{"track": "english_cards", "method": "E5", "query_id": "Q41_en", "scenario_id": "Q41", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 39.924856}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q36_en", "scenario_id": "Q36", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 43.861314}
{"track": "english_cards", "method": "E5", "query_id": "Q34_ar", "scenario_id": "Q34", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 39.89462}
{"track": "english_cards", "method": "E5", "query_id": "Q42_ar", "scenario_id": "Q42", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.192729}
{"track": "english_cards", "method": "BM25", "query_id": "Q15_en", "scenario_id": "Q15", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.327824}
{"track": "english_cards", "method": "E5", "query_id": "Q47_en", "scenario_id": "Q47", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 31.752318}
{"track": "english_cards", "method": "E5", "query_id": "Q41_ar", "scenario_id": "Q41", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 34.932598}
{"track": "english_cards", "method": "BM25", "query_id": "Q36_en", "scenario_id": "Q36", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.458891}
{"track": "english_cards", "method": "E5", "query_id": "Q02_en", "scenario_id": "Q02", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 30.504419}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q14_ar", "scenario_id": "Q14", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 31.667}
{"track": "english_cards", "method": "E5", "query_id": "Q24_en", "scenario_id": "Q24", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 38.955386}
{"track": "english_cards", "method": "BM25", "query_id": "Q25_ar", "scenario_id": "Q25", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.279802}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q01_ar", "scenario_id": "Q01", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 32.824884}
{"track": "english_cards", "method": "E5", "query_id": "Q37_mixed", "scenario_id": "Q37", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 29.901341}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q23_en", "scenario_id": "Q23", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 39.391362}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q24_ar", "scenario_id": "Q24", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 41.16256}
{"track": "english_cards", "method": "BM25", "query_id": "Q11_mixed", "scenario_id": "Q11", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 0.427364}
{"track": "english_cards", "method": "RRF", "query_id": "Q44_ar", "scenario_id": "Q44", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 42.856141}
{"track": "english_cards", "method": "E5", "query_id": "Q40_ar", "scenario_id": "Q40", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 36.03002}
{"track": "english_cards", "method": "RRF", "query_id": "Q24_ar", "scenario_id": "Q24", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 45.665871}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q25_en", "scenario_id": "Q25", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 32.43713}
{"track": "english_cards", "method": "RRF", "query_id": "Q01_mixed", "scenario_id": "Q01", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 32.431611}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q45_mixed", "scenario_id": "Q45", "language": "mixed", "pass_number": 2, "action": "abstain", "milliseconds": 0.098198}
{"track": "english_cards", "method": "RRF", "query_id": "Q16_en", "scenario_id": "Q16", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.725229}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q24_ar", "scenario_id": "Q24", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 46.142158}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q20_en", "scenario_id": "Q20", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 41.031453}
{"track": "english_cards", "method": "RRF", "query_id": "Q32_ar", "scenario_id": "Q32", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 32.411621}
{"track": "english_cards", "method": "E5", "query_id": "Q01_en", "scenario_id": "Q01", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.755065}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q26_ar", "scenario_id": "Q26", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 33.528583}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q34_ar", "scenario_id": "Q34", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 37.2049}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q08_en", "scenario_id": "Q08", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 45.184186}
{"track": "english_cards", "method": "BM25", "query_id": "Q03_ar", "scenario_id": "Q03", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.324138}
{"track": "english_cards", "method": "RRF", "query_id": "Q50_en", "scenario_id": "Q50", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 30.215924}
{"track": "english_cards", "method": "RRF", "query_id": "Q23_ar", "scenario_id": "Q23", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 45.006569}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q02_en", "scenario_id": "Q02", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 35.808317}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q22_ar", "scenario_id": "Q22", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 46.435571}
{"track": "english_cards", "method": "RRF", "query_id": "Q16_ar", "scenario_id": "Q16", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 41.510885}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q46_en", "scenario_id": "Q46", "language": "en", "pass_number": 2, "action": "abstain", "milliseconds": 0.029825}
{"track": "english_cards", "method": "E5", "query_id": "Q49_en", "scenario_id": "Q49", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 35.25295}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q19_ar", "scenario_id": "Q19", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 44.707699}
{"track": "english_cards", "method": "RRF", "query_id": "Q18_ar", "scenario_id": "Q18", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 40.692943}
{"track": "english_cards", "method": "E5", "query_id": "Q01_mixed", "scenario_id": "Q01", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 32.044279}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q13_mixed", "scenario_id": "Q13", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 32.608287}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q14_ar", "scenario_id": "Q14", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.294252}
{"track": "english_cards", "method": "RRF", "query_id": "Q29_en", "scenario_id": "Q29", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 42.170638}
{"track": "english_cards", "method": "BM25", "query_id": "Q04_en", "scenario_id": "Q04", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.286902}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q37_ar", "scenario_id": "Q37", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 36.198353}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q08_ar", "scenario_id": "Q08", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 47.272722}
{"track": "english_cards", "method": "BM25", "query_id": "Q19_ar", "scenario_id": "Q19", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.288164}
{"track": "english_cards", "method": "E5", "query_id": "Q39_ar", "scenario_id": "Q39", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 31.487169}
{"track": "english_cards", "method": "BM25", "query_id": "Q14_ar", "scenario_id": "Q14", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.323898}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q09_en", "scenario_id": "Q09", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.194511}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q46_ar", "scenario_id": "Q46", "language": "ar", "pass_number": 2, "action": "abstain", "milliseconds": 0.039199}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q15_en", "scenario_id": "Q15", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.068721}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q40_en", "scenario_id": "Q40", "language": "en", "pass_number": 2, "action": "clarify", "milliseconds": 0.004006}
{"track": "english_cards", "method": "BM25", "query_id": "Q50_ar", "scenario_id": "Q50", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.385841}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q09_ar", "scenario_id": "Q09", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.991503}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q21_ar", "scenario_id": "Q21", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 44.970034}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q50_ar", "scenario_id": "Q50", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 36.026175}
{"track": "english_cards", "method": "E5", "query_id": "Q50_ar", "scenario_id": "Q50", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 31.483493}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q19_en", "scenario_id": "Q19", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 44.486055}
{"track": "english_cards", "method": "E5", "query_id": "Q09_en", "scenario_id": "Q09", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 36.113145}
{"track": "english_cards", "method": "E5", "query_id": "Q39_en", "scenario_id": "Q39", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 41.955059}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q10_en", "scenario_id": "Q10", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 41.212895}
{"track": "english_cards", "method": "BM25", "query_id": "Q47_ar", "scenario_id": "Q47", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.286852}
{"track": "english_cards", "method": "E5", "query_id": "Q38_ar", "scenario_id": "Q38", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 31.542743}
{"track": "english_cards", "method": "E5", "query_id": "Q07_ar", "scenario_id": "Q07", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 50.576787}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q35_en", "scenario_id": "Q35", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.139347}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q10_en", "scenario_id": "Q10", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 31.373437}
{"track": "english_cards", "method": "E5", "query_id": "Q33_en", "scenario_id": "Q33", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 42.11205}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q47_en", "scenario_id": "Q47", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.933072}
{"track": "english_cards", "method": "BM25", "query_id": "Q24_ar", "scenario_id": "Q24", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.402797}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q50_en", "scenario_id": "Q50", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 28.519219}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q05_en", "scenario_id": "Q05", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 42.227914}
{"track": "english_cards", "method": "RRF", "query_id": "Q43_ar", "scenario_id": "Q43", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 51.523995}
{"track": "english_cards", "method": "BM25", "query_id": "Q48_en", "scenario_id": "Q48", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.318399}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q18_ar", "scenario_id": "Q18", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 48.301031}
{"track": "english_cards", "method": "RRF", "query_id": "Q08_ar", "scenario_id": "Q08", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 51.068578}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q43_en", "scenario_id": "Q43", "language": "en", "pass_number": 2, "action": "clarify", "milliseconds": 0.003165}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q25_mixed", "scenario_id": "Q25", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 32.723531}
{"track": "english_cards", "method": "BM25", "query_id": "Q08_en", "scenario_id": "Q08", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.299071}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q06_en", "scenario_id": "Q06", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 35.907395}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q13_en", "scenario_id": "Q13", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 34.259034}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q18_ar", "scenario_id": "Q18", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 36.445476}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q16_ar", "scenario_id": "Q16", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 37.189086}
{"track": "english_cards", "method": "BM25", "query_id": "Q50_en", "scenario_id": "Q50", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.400323}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q44_en", "scenario_id": "Q44", "language": "en", "pass_number": 2, "action": "clarify", "milliseconds": 0.025228}
{"track": "english_cards", "method": "BM25", "query_id": "Q23_en", "scenario_id": "Q23", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.177327}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q10_ar", "scenario_id": "Q10", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 36.241038}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q12_en", "scenario_id": "Q12", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 35.900245}
{"track": "english_cards", "method": "BM25", "query_id": "Q20_ar", "scenario_id": "Q20", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.332551}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q21_ar", "scenario_id": "Q21", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 42.728718}
{"track": "english_cards", "method": "BM25", "query_id": "Q16_ar", "scenario_id": "Q16", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.288865}
{"track": "english_cards", "method": "BM25", "query_id": "Q08_ar", "scenario_id": "Q08", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.117006}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q26_ar", "scenario_id": "Q26", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.674906}
{"track": "english_cards", "method": "E5", "query_id": "Q13_en", "scenario_id": "Q13", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 36.428871}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q10_ar", "scenario_id": "Q10", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 43.898085}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q32_ar", "scenario_id": "Q32", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 36.670135}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q02_ar", "scenario_id": "Q02", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 38.54621}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q01_mixed", "scenario_id": "Q01", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 32.636561}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q37_mixed", "scenario_id": "Q37", "language": "mixed", "pass_number": 2, "action": "clarify", "milliseconds": 0.046009}
{"track": "english_cards", "method": "E5", "query_id": "Q45_mixed", "scenario_id": "Q45", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 33.103734}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q27_en", "scenario_id": "Q27", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.802255}
{"track": "english_cards", "method": "E5", "query_id": "Q35_en", "scenario_id": "Q35", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 34.635681}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q08_en", "scenario_id": "Q08", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 44.379044}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q35_ar", "scenario_id": "Q35", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 40.973455}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q12_en", "scenario_id": "Q12", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 38.603075}
{"track": "english_cards", "method": "E5", "query_id": "Q48_ar", "scenario_id": "Q48", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.305629}
{"track": "english_cards", "method": "E5", "query_id": "Q38_en", "scenario_id": "Q38", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 28.78496}
{"track": "english_cards", "method": "BM25", "query_id": "Q02_ar", "scenario_id": "Q02", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.302976}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q21_en", "scenario_id": "Q21", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 44.289499}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q39_ar", "scenario_id": "Q39", "language": "ar", "pass_number": 2, "action": "clarify", "milliseconds": 0.003755}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q17_ar", "scenario_id": "Q17", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 38.056472}
{"track": "english_cards", "method": "BM25", "query_id": "Q29_en", "scenario_id": "Q29", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.635857}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q40_ar", "scenario_id": "Q40", "language": "ar", "pass_number": 2, "action": "clarify", "milliseconds": 0.034011}
{"track": "english_cards", "method": "BM25", "query_id": "Q19_en", "scenario_id": "Q19", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.132469}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q03_mixed", "scenario_id": "Q03", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 36.033065}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q11_ar", "scenario_id": "Q11", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 38.262783}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q23_ar", "scenario_id": "Q23", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 42.996913}
{"track": "english_cards", "method": "E5", "query_id": "Q44_en", "scenario_id": "Q44", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 47.136056}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q13_ar", "scenario_id": "Q13", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 34.020103}
{"track": "english_cards", "method": "RRF", "query_id": "Q20_en", "scenario_id": "Q20", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 43.631999}
{"track": "english_cards", "method": "E5", "query_id": "Q44_ar", "scenario_id": "Q44", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 45.608755}
{"track": "english_cards", "method": "BM25", "query_id": "Q28_ar", "scenario_id": "Q28", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.29261}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q32_en", "scenario_id": "Q32", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.711539}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q04_en", "scenario_id": "Q04", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 42.877762}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q27_en", "scenario_id": "Q27", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 32.705303}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q25_ar", "scenario_id": "Q25", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 46.467038}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q29_en", "scenario_id": "Q29", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 45.670389}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q35_ar", "scenario_id": "Q35", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 38.073949}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q47_ar", "scenario_id": "Q47", "language": "ar", "pass_number": 2, "action": "abstain", "milliseconds": 0.003064}
{"track": "english_cards", "method": "BM25", "query_id": "Q30_en", "scenario_id": "Q30", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.379001}
{"track": "english_cards", "method": "BM25", "query_id": "Q01_mixed", "scenario_id": "Q01", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 0.129044}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q06_ar", "scenario_id": "Q06", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 37.52373}
{"track": "english_cards", "method": "RRF", "query_id": "Q36_en", "scenario_id": "Q36", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 36.87941}
{"track": "english_cards", "method": "E5", "query_id": "Q17_ar", "scenario_id": "Q17", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 38.20114}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q43_ar", "scenario_id": "Q43", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 39.68885}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q18_ar", "scenario_id": "Q18", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 37.919326}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q48_ar", "scenario_id": "Q48", "language": "ar", "pass_number": 2, "action": "abstain", "milliseconds": 0.003695}
{"track": "english_cards", "method": "E5", "query_id": "Q08_ar", "scenario_id": "Q08", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 49.260305}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q01_en", "scenario_id": "Q01", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.704268}
{"track": "english_cards", "method": "E5", "query_id": "Q36_en", "scenario_id": "Q36", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 35.212569}
{"track": "english_cards", "method": "RRF", "query_id": "Q21_ar", "scenario_id": "Q21", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 39.763223}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q11_mixed", "scenario_id": "Q11", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 31.273167}
{"track": "english_cards", "method": "BM25", "query_id": "Q22_ar", "scenario_id": "Q22", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.761617}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q30_ar", "scenario_id": "Q30", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 40.908057}
{"track": "english_cards", "method": "BM25", "query_id": "Q26_en", "scenario_id": "Q26", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.280262}
{"track": "english_cards", "method": "RRF", "query_id": "Q18_en", "scenario_id": "Q18", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 35.476587}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q25_mixed", "scenario_id": "Q25", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 32.748949}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q23_en", "scenario_id": "Q23", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 36.774342}
{"track": "english_cards", "method": "RRF", "query_id": "Q19_ar", "scenario_id": "Q19", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 45.865152}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q03_en", "scenario_id": "Q03", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 37.547956}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q41_en", "scenario_id": "Q41", "language": "en", "pass_number": 2, "action": "clarify", "milliseconds": 0.003285}
{"track": "english_cards", "method": "BM25", "query_id": "Q10_en", "scenario_id": "Q10", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.455606}
{"track": "english_cards", "method": "BM25", "query_id": "Q11_ar", "scenario_id": "Q11", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.120902}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q45_ar", "scenario_id": "Q45", "language": "ar", "pass_number": 2, "action": "abstain", "milliseconds": 0.017326}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q31_en", "scenario_id": "Q31", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 32.307685}
{"track": "english_cards", "method": "E5", "query_id": "Q46_en", "scenario_id": "Q46", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 31.46127}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q18_en", "scenario_id": "Q18", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 34.151842}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q41_ar", "scenario_id": "Q41", "language": "ar", "pass_number": 2, "action": "clarify", "milliseconds": 0.044367}
{"track": "english_cards", "method": "E5", "query_id": "Q07_en", "scenario_id": "Q07", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 42.332322}
{"track": "english_cards", "method": "E5", "query_id": "Q22_ar", "scenario_id": "Q22", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 40.455154}
{"track": "english_cards", "method": "RRF", "query_id": "Q12_en", "scenario_id": "Q12", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 36.097632}
{"track": "english_cards", "method": "E5", "query_id": "Q16_en", "scenario_id": "Q16", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 34.756934}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q11_ar", "scenario_id": "Q11", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 36.571918}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q38_en", "scenario_id": "Q38", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 28.475716}
{"track": "english_cards", "method": "RRF", "query_id": "Q45_en", "scenario_id": "Q45", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 31.088268}
{"track": "english_cards", "method": "E5", "query_id": "Q45_en", "scenario_id": "Q45", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 31.365467}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q45_en", "scenario_id": "Q45", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 28.758176}
{"track": "english_cards", "method": "E5", "query_id": "Q30_ar", "scenario_id": "Q30", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 37.755816}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q38_ar", "scenario_id": "Q38", "language": "ar", "pass_number": 2, "action": "clarify", "milliseconds": 0.070656}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q13_mixed", "scenario_id": "Q13", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 29.246933}
{"track": "english_cards", "method": "BM25", "query_id": "Q40_ar", "scenario_id": "Q40", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.282045}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q50_en", "scenario_id": "Q50", "language": "en", "pass_number": 2, "action": "abstain", "milliseconds": 0.002654}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q46_ar", "scenario_id": "Q46", "language": "ar", "pass_number": 2, "action": "abstain", "milliseconds": 0.001502}
{"track": "english_cards", "method": "BM25", "query_id": "Q42_ar", "scenario_id": "Q42", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.10595}
{"track": "english_cards", "method": "E5", "query_id": "Q08_en", "scenario_id": "Q08", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 40.091155}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q43_ar", "scenario_id": "Q43", "language": "ar", "pass_number": 2, "action": "clarify", "milliseconds": 0.003385}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q16_ar", "scenario_id": "Q16", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 36.682129}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q06_ar", "scenario_id": "Q06", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 36.041032}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q31_ar", "scenario_id": "Q31", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 30.318419}
{"track": "english_cards", "method": "E5", "query_id": "Q19_ar", "scenario_id": "Q19", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 41.833742}
{"track": "english_cards", "method": "E5", "query_id": "Q31_ar", "scenario_id": "Q31", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 30.555525}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q19_ar", "scenario_id": "Q19", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 40.531489}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q49_ar", "scenario_id": "Q49", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.715031}
{"track": "english_cards", "method": "BM25", "query_id": "Q13_en", "scenario_id": "Q13", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.32518}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q26_en", "scenario_id": "Q26", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 27.321652}
{"track": "english_cards", "method": "BM25", "query_id": "Q14_en", "scenario_id": "Q14", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.86295}
{"track": "english_cards", "method": "BM25", "query_id": "Q45_ar", "scenario_id": "Q45", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.124157}
{"track": "english_cards", "method": "RRF", "query_id": "Q31_ar", "scenario_id": "Q31", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 30.145348}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q22_en", "scenario_id": "Q22", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 37.851409}
{"track": "english_cards", "method": "E5", "query_id": "Q15_en", "scenario_id": "Q15", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 29.96778}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q29_en", "scenario_id": "Q29", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 38.102589}
{"track": "english_cards", "method": "BM25", "query_id": "Q13_mixed", "scenario_id": "Q13", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 0.293543}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q19_ar", "scenario_id": "Q19", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 39.920287}
{"track": "english_cards", "method": "BM25", "query_id": "Q44_ar", "scenario_id": "Q44", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.311299}
{"track": "english_cards", "method": "RRF", "query_id": "Q25_en", "scenario_id": "Q25", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 29.788991}
{"track": "english_cards", "method": "BM25", "query_id": "Q28_en", "scenario_id": "Q28", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.315916}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q03_en", "scenario_id": "Q03", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 35.919048}
{"track": "english_cards", "method": "BM25", "query_id": "Q11_en", "scenario_id": "Q11", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.280663}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q49_ar", "scenario_id": "Q49", "language": "ar", "pass_number": 2, "action": "abstain", "milliseconds": 0.029895}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q09_ar", "scenario_id": "Q09", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.558966}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q05_en", "scenario_id": "Q05", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 36.501096}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q48_ar", "scenario_id": "Q48", "language": "ar", "pass_number": 2, "action": "abstain", "milliseconds": 0.037697}
{"track": "english_cards", "method": "BM25", "query_id": "Q38_ar", "scenario_id": "Q38", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.255715}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q26_en", "scenario_id": "Q26", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 29.439845}
{"track": "english_cards", "method": "E5", "query_id": "Q09_ar", "scenario_id": "Q09", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.40915}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q27_ar", "scenario_id": "Q27", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 38.569472}
{"track": "english_cards", "method": "E5", "query_id": "Q10_en", "scenario_id": "Q10", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 31.71322}
{"track": "english_cards", "method": "RRF", "query_id": "Q35_en", "scenario_id": "Q35", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 32.690232}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q21_ar", "scenario_id": "Q21", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 39.582859}
{"track": "english_cards", "method": "RRF", "query_id": "Q30_ar", "scenario_id": "Q30", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 39.633997}
{"track": "english_cards", "method": "E5", "query_id": "Q21_ar", "scenario_id": "Q21", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 38.087556}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q49_en", "scenario_id": "Q49", "language": "en", "pass_number": 2, "action": "abstain", "milliseconds": 0.004767}
{"track": "english_cards", "method": "BM25", "query_id": "Q09_mixed", "scenario_id": "Q09", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 0.362577}
{"track": "english_cards", "method": "BM25", "query_id": "Q27_ar", "scenario_id": "Q27", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.40459}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q33_ar", "scenario_id": "Q33", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 36.563219}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q24_en", "scenario_id": "Q24", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 36.456639}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q39_en", "scenario_id": "Q39", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.335465}
{"track": "english_cards", "method": "E5", "query_id": "Q13_mixed", "scenario_id": "Q13", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 26.527596}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q30_en", "scenario_id": "Q30", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 34.410425}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q48_en", "scenario_id": "Q48", "language": "en", "pass_number": 2, "action": "abstain", "milliseconds": 0.030757}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q15_mixed", "scenario_id": "Q15", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 28.796044}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q32_en", "scenario_id": "Q32", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 27.699802}
{"track": "english_cards", "method": "E5", "query_id": "Q40_en", "scenario_id": "Q40", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 30.306741}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q16_en", "scenario_id": "Q16", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 31.964209}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q02_ar", "scenario_id": "Q02", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 30.97649}
{"track": "english_cards", "method": "E5", "query_id": "Q22_en", "scenario_id": "Q22", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 36.083336}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q17_en", "scenario_id": "Q17", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 40.529525}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q11_ar", "scenario_id": "Q11", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 39.288926}
{"track": "english_cards", "method": "RRF", "query_id": "Q15_en", "scenario_id": "Q15", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 34.847183}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q50_ar", "scenario_id": "Q50", "language": "ar", "pass_number": 2, "action": "abstain", "milliseconds": 0.003625}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q25_mixed", "scenario_id": "Q25", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 29.613526}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q44_en", "scenario_id": "Q44", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 39.529509}
{"track": "english_cards", "method": "BM25", "query_id": "Q34_ar", "scenario_id": "Q34", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.647856}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q37_mixed", "scenario_id": "Q37", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 30.457548}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q49_en", "scenario_id": "Q49", "language": "en", "pass_number": 2, "action": "abstain", "milliseconds": 0.136395}
{"track": "english_cards", "method": "RRF", "query_id": "Q41_en", "scenario_id": "Q41", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.234792}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q31_ar", "scenario_id": "Q31", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 31.761273}
{"track": "english_cards", "method": "E5", "query_id": "Q05_mixed", "scenario_id": "Q05", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 32.462269}
{"track": "english_cards", "method": "RRF", "query_id": "Q12_ar", "scenario_id": "Q12", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.877205}
{"track": "english_cards", "method": "RRF", "query_id": "Q29_ar", "scenario_id": "Q29", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 38.709874}
{"track": "english_cards", "method": "BM25", "query_id": "Q37_mixed", "scenario_id": "Q37", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 0.303497}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q17_en", "scenario_id": "Q17", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.213991}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q24_ar", "scenario_id": "Q24", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 40.472621}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q19_en", "scenario_id": "Q19", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 45.315258}
{"track": "english_cards", "method": "BM25", "query_id": "Q18_en", "scenario_id": "Q18", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.293111}
{"track": "english_cards", "method": "E5", "query_id": "Q14_en", "scenario_id": "Q14", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 34.062981}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q42_en", "scenario_id": "Q42", "language": "en", "pass_number": 2, "action": "clarify", "milliseconds": 0.03985}
{"track": "english_cards", "method": "E5", "query_id": "Q23_en", "scenario_id": "Q23", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 38.379256}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q46_ar", "scenario_id": "Q46", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.086494}
{"track": "english_cards", "method": "BM25", "query_id": "Q32_en", "scenario_id": "Q32", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.293603}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q39_ar", "scenario_id": "Q39", "language": "ar", "pass_number": 2, "action": "clarify", "milliseconds": 0.030716}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q22_ar", "scenario_id": "Q22", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 41.489872}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q44_en", "scenario_id": "Q44", "language": "en", "pass_number": 2, "action": "clarify", "milliseconds": 0.003856}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q24_en", "scenario_id": "Q24", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 38.929956}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q40_en", "scenario_id": "Q40", "language": "en", "pass_number": 2, "action": "clarify", "milliseconds": 0.039399}
{"track": "english_cards", "method": "BM25", "query_id": "Q46_en", "scenario_id": "Q46", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.270147}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q03_mixed", "scenario_id": "Q03", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 35.109008}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q31_en", "scenario_id": "Q31", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 30.854506}
{"track": "english_cards", "method": "BM25", "query_id": "Q33_en", "scenario_id": "Q33", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.279701}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q20_ar", "scenario_id": "Q20", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 44.751037}
{"track": "english_cards", "method": "RRF", "query_id": "Q36_ar", "scenario_id": "Q36", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 34.914094}
{"track": "english_cards", "method": "RRF", "query_id": "Q37_ar", "scenario_id": "Q37", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 34.021098}
{"track": "english_cards", "method": "RRF", "query_id": "Q26_en", "scenario_id": "Q26", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 28.070642}
{"track": "english_cards", "method": "RRF", "query_id": "Q31_en", "scenario_id": "Q31", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 30.225478}
{"track": "english_cards", "method": "BM25", "query_id": "Q49_en", "scenario_id": "Q49", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.320252}
{"track": "english_cards", "method": "RRF", "query_id": "Q50_ar", "scenario_id": "Q50", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 26.432743}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q42_ar", "scenario_id": "Q42", "language": "ar", "pass_number": 2, "action": "clarify", "milliseconds": 0.003685}
{"track": "english_cards", "method": "BM25", "query_id": "Q07_ar", "scenario_id": "Q07", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.280803}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q04_ar", "scenario_id": "Q04", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 37.295342}
{"track": "english_cards", "method": "BM25", "query_id": "Q46_ar", "scenario_id": "Q46", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.315476}
{"track": "english_cards", "method": "RRF", "query_id": "Q33_ar", "scenario_id": "Q33", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 36.925836}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q30_en", "scenario_id": "Q30", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 35.497243}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q03_mixed", "scenario_id": "Q03", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 33.455285}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q05_mixed", "scenario_id": "Q05", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 31.903257}
{"track": "english_cards", "method": "BM25", "query_id": "Q05_mixed", "scenario_id": "Q05", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 0.293292}
{"track": "english_cards", "method": "RRF", "query_id": "Q39_ar", "scenario_id": "Q39", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 28.359066}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q34_ar", "scenario_id": "Q34", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.914832}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q25_en", "scenario_id": "Q25", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 29.669019}
{"track": "english_cards", "method": "E5", "query_id": "Q25_en", "scenario_id": "Q25", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 27.037314}
{"track": "english_cards", "method": "BM25", "query_id": "Q07_en", "scenario_id": "Q07", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.304298}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q33_en", "scenario_id": "Q33", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 32.56302}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q47_ar", "scenario_id": "Q47", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 27.520553}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q02_ar", "scenario_id": "Q02", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 31.288521}
{"track": "english_cards", "method": "RRF", "query_id": "Q21_en", "scenario_id": "Q21", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 37.693802}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q41_en", "scenario_id": "Q41", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 31.455282}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q35_ar", "scenario_id": "Q35", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 32.072702}
{"track": "english_cards", "method": "BM25", "query_id": "Q38_en", "scenario_id": "Q38", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.343408}
{"track": "english_cards", "method": "RRF", "query_id": "Q14_ar", "scenario_id": "Q14", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 31.387109}
{"track": "english_cards", "method": "BM25", "query_id": "Q18_ar", "scenario_id": "Q18", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.313883}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q44_ar", "scenario_id": "Q44", "language": "ar", "pass_number": 2, "action": "clarify", "milliseconds": 0.03303}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q42_en", "scenario_id": "Q42", "language": "en", "pass_number": 2, "action": "clarify", "milliseconds": 0.002154}
{"track": "english_cards", "method": "RRF", "query_id": "Q13_en", "scenario_id": "Q13", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 30.578389}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q16_en", "scenario_id": "Q16", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.033531}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q43_en", "scenario_id": "Q43", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 35.11072}
{"track": "english_cards", "method": "RRF", "query_id": "Q17_ar", "scenario_id": "Q17", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 32.695199}
{"track": "english_cards", "method": "RRF", "query_id": "Q03_mixed", "scenario_id": "Q03", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 32.547297}
{"track": "english_cards", "method": "BM25", "query_id": "Q09_en", "scenario_id": "Q09", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.382877}
{"track": "english_cards", "method": "BM25", "query_id": "Q35_en", "scenario_id": "Q35", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.147402}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q13_ar", "scenario_id": "Q13", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 31.428411}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q31_ar", "scenario_id": "Q31", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 28.895064}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q37_en", "scenario_id": "Q37", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 38.791226}
{"track": "english_cards", "method": "E5", "query_id": "Q48_en", "scenario_id": "Q48", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 30.371729}
{"track": "english_cards", "method": "RRF", "query_id": "Q28_en", "scenario_id": "Q28", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 31.885951}
{"track": "english_cards", "method": "E5", "query_id": "Q49_ar", "scenario_id": "Q49", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 37.32103}
{"track": "english_cards", "method": "BM25", "query_id": "Q23_ar", "scenario_id": "Q23", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.395436}
{"track": "english_cards", "method": "BM25", "query_id": "Q03_mixed", "scenario_id": "Q03", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 0.161904}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q50_en", "scenario_id": "Q50", "language": "en", "pass_number": 2, "action": "abstain", "milliseconds": 0.019089}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q07_ar", "scenario_id": "Q07", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 46.147362}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q28_ar", "scenario_id": "Q28", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 33.811963}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q22_en", "scenario_id": "Q22", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 39.942811}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q32_ar", "scenario_id": "Q32", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 33.630841}
{"track": "english_cards", "method": "E5", "query_id": "Q32_en", "scenario_id": "Q32", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 31.806551}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q25_ar", "scenario_id": "Q25", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 29.142446}
{"track": "english_cards", "method": "E5", "query_id": "Q24_ar", "scenario_id": "Q24", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 37.322954}
{"track": "english_cards", "method": "BM25", "query_id": "Q02_en", "scenario_id": "Q02", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.333052}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q37_en", "scenario_id": "Q37", "language": "en", "pass_number": 2, "action": "clarify", "milliseconds": 0.022053}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q27_ar", "scenario_id": "Q27", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 31.916636}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q41_ar", "scenario_id": "Q41", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 32.141005}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q45_ar", "scenario_id": "Q45", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 30.36627}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q01_en", "scenario_id": "Q01", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 30.90342}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q48_en", "scenario_id": "Q48", "language": "en", "pass_number": 2, "action": "abstain", "milliseconds": 0.003946}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q28_en", "scenario_id": "Q28", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 29.152481}
{"track": "english_cards", "method": "BM25", "query_id": "Q36_ar", "scenario_id": "Q36", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.408706}
{"track": "english_cards", "method": "RRF", "query_id": "Q23_en", "scenario_id": "Q23", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 35.828853}
{"track": "english_cards", "method": "RRF", "query_id": "Q44_en", "scenario_id": "Q44", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 38.860091}
{"track": "english_cards", "method": "RRF", "query_id": "Q48_en", "scenario_id": "Q48", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 27.613482}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q39_en", "scenario_id": "Q39", "language": "en", "pass_number": 2, "action": "clarify", "milliseconds": 0.003375}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q28_ar", "scenario_id": "Q28", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 31.85929}
{"track": "english_cards", "method": "E5", "query_id": "Q29_ar", "scenario_id": "Q29", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 37.456364}
{"track": "english_cards", "method": "E5", "query_id": "Q09_mixed", "scenario_id": "Q09", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 30.362385}
{"track": "english_cards", "method": "BM25", "query_id": "Q47_en", "scenario_id": "Q47", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.289677}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q39_ar", "scenario_id": "Q39", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 27.958261}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q07_ar", "scenario_id": "Q07", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 45.13759}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q06_en", "scenario_id": "Q06", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 39.300904}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q25_ar", "scenario_id": "Q25", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 90.160138}
{"track": "english_cards", "method": "BM25", "query_id": "Q17_ar", "scenario_id": "Q17", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.769459}
{"track": "english_cards", "method": "RRF", "query_id": "Q05_mixed", "scenario_id": "Q05", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 48.201517}
{"track": "english_cards", "method": "BM25", "query_id": "Q40_en", "scenario_id": "Q40", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.558612}
{"track": "english_cards", "method": "E5", "query_id": "Q46_ar", "scenario_id": "Q46", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 88.498533}
{"track": "english_cards", "method": "RRF", "query_id": "Q06_ar", "scenario_id": "Q06", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 85.444521}
{"track": "english_cards", "method": "BM25", "query_id": "Q39_ar", "scenario_id": "Q39", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.339722}
{"track": "english_cards", "method": "E5", "query_id": "Q04_en", "scenario_id": "Q04", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 51.201378}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q45_en", "scenario_id": "Q45", "language": "en", "pass_number": 2, "action": "abstain", "milliseconds": 0.004757}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q27_ar", "scenario_id": "Q27", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 86.155518}
{"track": "english_cards", "method": "RRF", "query_id": "Q27_en", "scenario_id": "Q27", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 79.006031}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q09_en", "scenario_id": "Q09", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 79.112431}
{"track": "english_cards", "method": "E5", "query_id": "Q33_ar", "scenario_id": "Q33", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 96.947842}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q31_en", "scenario_id": "Q31", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 84.602199}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q29_ar", "scenario_id": "Q29", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 121.205222}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q13_ar", "scenario_id": "Q13", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 51.261348}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q05_mixed", "scenario_id": "Q05", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 79.233243}
{"track": "english_cards", "method": "BM25", "query_id": "Q29_ar", "scenario_id": "Q29", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.315385}
{"track": "english_cards", "method": "RRF", "query_id": "Q15_ar", "scenario_id": "Q15", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 101.340947}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q42_ar", "scenario_id": "Q42", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 85.52566}
{"track": "english_cards", "method": "RRF", "query_id": "Q14_en", "scenario_id": "Q14", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 39.704635}
{"track": "english_cards", "method": "E5", "query_id": "Q05_ar", "scenario_id": "Q05", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 40.674876}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q45_mixed", "scenario_id": "Q45", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 35.799072}
{"track": "english_cards", "method": "BM25", "query_id": "Q12_ar", "scenario_id": "Q12", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.281594}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q20_en", "scenario_id": "Q20", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 43.172547}
{"track": "english_cards", "method": "BM25", "query_id": "Q27_en", "scenario_id": "Q27", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.406913}
{"track": "english_cards", "method": "BM25", "query_id": "Q01_ar", "scenario_id": "Q01", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.39146}
{"track": "english_cards", "method": "BM25", "query_id": "Q42_en", "scenario_id": "Q42", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.163236}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q23_ar", "scenario_id": "Q23", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 42.549538}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q45_mixed", "scenario_id": "Q45", "language": "mixed", "pass_number": 2, "action": "abstain", "milliseconds": 0.003565}
{"track": "english_cards", "method": "RRF", "query_id": "Q49_en", "scenario_id": "Q49", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.28742}
{"track": "english_cards", "method": "BM25", "query_id": "Q13_ar", "scenario_id": "Q13", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.317207}
{"track": "english_cards", "method": "E5", "query_id": "Q14_ar", "scenario_id": "Q14", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 31.70654}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q35_en", "scenario_id": "Q35", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 37.597741}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q43_en", "scenario_id": "Q43", "language": "en", "pass_number": 2, "action": "clarify", "milliseconds": 0.04014}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q03_en", "scenario_id": "Q03", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 38.048861}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q04_en", "scenario_id": "Q04", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 37.817322}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q16_en", "scenario_id": "Q16", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.398317}
{"track": "english_cards", "method": "E5", "query_id": "Q15_ar", "scenario_id": "Q15", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 37.391491}
{"track": "english_cards", "method": "E5", "query_id": "Q12_en", "scenario_id": "Q12", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 36.486318}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q47_en", "scenario_id": "Q47", "language": "en", "pass_number": 2, "action": "abstain", "milliseconds": 0.032179}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q11_en", "scenario_id": "Q11", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 36.776891}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q14_en", "scenario_id": "Q14", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 34.354607}
{"track": "english_cards", "method": "E5", "query_id": "Q11_ar", "scenario_id": "Q11", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 42.511782}
{"track": "english_cards", "method": "E5", "query_id": "Q34_en", "scenario_id": "Q34", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 35.868096}
{"track": "english_cards", "method": "RRF", "query_id": "Q24_en", "scenario_id": "Q24", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 43.950328}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q01_mixed", "scenario_id": "Q01", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 31.800301}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q33_en", "scenario_id": "Q33", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 35.643838}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q49_en", "scenario_id": "Q49", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 34.082638}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q27_en", "scenario_id": "Q27", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 29.936554}
{"track": "english_cards", "method": "BM25", "query_id": "Q15_mixed", "scenario_id": "Q15", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 0.507384}
{"track": "english_cards", "method": "E5", "query_id": "Q11_mixed", "scenario_id": "Q11", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 32.479574}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q36_ar", "scenario_id": "Q36", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.729668}
{"track": "english_cards", "method": "E5", "query_id": "Q18_en", "scenario_id": "Q18", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 35.22628}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q48_ar", "scenario_id": "Q48", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.141392}
{"track": "english_cards", "method": "RRF", "query_id": "Q33_en", "scenario_id": "Q33", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 36.776144}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q09_ar", "scenario_id": "Q09", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 38.358817}
{"track": "english_cards", "method": "RRF", "query_id": "Q03_en", "scenario_id": "Q03", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 39.242949}
{"track": "english_cards", "method": "RRF", "query_id": "Q38_ar", "scenario_id": "Q38", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 30.590784}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q13_en", "scenario_id": "Q13", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 42.72995}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q25_en", "scenario_id": "Q25", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.783608}
{"track": "english_cards", "method": "RRF", "query_id": "Q08_en", "scenario_id": "Q08", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 45.308583}
{"track": "english_cards", "method": "E5", "query_id": "Q26_en", "scenario_id": "Q26", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 30.929459}
{"track": "english_cards", "method": "E5", "query_id": "Q03_ar", "scenario_id": "Q03", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 37.851323}
{"track": "english_cards", "method": "BM25", "query_id": "Q41_en", "scenario_id": "Q41", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.303397}
{"track": "english_cards", "method": "RRF", "query_id": "Q41_ar", "scenario_id": "Q41", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 34.968842}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q20_en", "scenario_id": "Q20", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 41.995845}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q34_ar", "scenario_id": "Q34", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 40.916238}
{"track": "english_cards", "method": "BM25", "query_id": "Q21_en", "scenario_id": "Q21", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.330838}
{"track": "english_cards", "method": "RRF", "query_id": "Q17_en", "scenario_id": "Q17", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 32.724572}
{"track": "english_cards", "method": "E5", "query_id": "Q20_en", "scenario_id": "Q20", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 40.277778}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q23_ar", "scenario_id": "Q23", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 42.95544}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q20_ar", "scenario_id": "Q20", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 47.961178}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q06_en", "scenario_id": "Q06", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 45.589266}
{"track": "english_cards", "method": "E5", "query_id": "Q43_ar", "scenario_id": "Q43", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 37.970463}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q04_ar", "scenario_id": "Q04", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 42.964805}
{"track": "english_cards", "method": "RRF", "query_id": "Q40_ar", "scenario_id": "Q40", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 36.506568}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q34_en", "scenario_id": "Q34", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 36.223532}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q07_en", "scenario_id": "Q07", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 42.830431}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q09_en", "scenario_id": "Q09", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.710688}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q32_ar", "scenario_id": "Q32", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 32.452282}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q15_ar", "scenario_id": "Q15", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 41.827933}
{"track": "english_cards", "method": "RRF", "query_id": "Q05_en", "scenario_id": "Q05", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 40.732051}
{"track": "english_cards", "method": "BM25", "query_id": "Q24_en", "scenario_id": "Q24", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.404539}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q38_ar", "scenario_id": "Q38", "language": "ar", "pass_number": 2, "action": "clarify", "milliseconds": 0.003666}
{"track": "english_cards", "method": "RRF", "query_id": "Q27_ar", "scenario_id": "Q27", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 34.77442}
{"track": "english_cards", "method": "RRF", "query_id": "Q09_mixed", "scenario_id": "Q09", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 33.737557}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q37_ar", "scenario_id": "Q37", "language": "ar", "pass_number": 2, "action": "clarify", "milliseconds": 0.003416}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q12_ar", "scenario_id": "Q12", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 37.446744}
{"track": "english_cards", "method": "RRF", "query_id": "Q25_ar", "scenario_id": "Q25", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 34.818516}
{"track": "english_cards", "method": "E5", "query_id": "Q31_en", "scenario_id": "Q31", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 39.688941}
{"track": "english_cards", "method": "E5", "query_id": "Q04_ar", "scenario_id": "Q04", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 38.401853}
{"track": "english_cards", "method": "BM25", "query_id": "Q45_mixed", "scenario_id": "Q45", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 0.305}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q32_en", "scenario_id": "Q32", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 32.03237}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q43_ar", "scenario_id": "Q43", "language": "ar", "pass_number": 2, "action": "clarify", "milliseconds": 0.044417}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q33_ar", "scenario_id": "Q33", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.233421}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q38_ar", "scenario_id": "Q38", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 26.301269}
{"track": "english_cards", "method": "E5", "query_id": "Q02_ar", "scenario_id": "Q02", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 34.028616}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q26_en", "scenario_id": "Q26", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 29.816544}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q48_en", "scenario_id": "Q48", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 29.507207}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q08_ar", "scenario_id": "Q08", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 46.532307}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q21_en", "scenario_id": "Q21", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 43.716676}
{"track": "english_cards", "method": "BM25", "query_id": "Q03_en", "scenario_id": "Q03", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.398129}
{"track": "english_cards", "method": "BM25", "query_id": "Q37_en", "scenario_id": "Q37", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.232229}
{"track": "english_cards", "method": "RRF", "query_id": "Q42_ar", "scenario_id": "Q42", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.997422}
{"track": "english_cards", "method": "E5", "query_id": "Q23_ar", "scenario_id": "Q23", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 40.550729}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q36_en", "scenario_id": "Q36", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 36.244884}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q12_ar", "scenario_id": "Q12", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 40.816429}
{"track": "english_cards", "method": "RRF", "query_id": "Q47_en", "scenario_id": "Q47", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 39.640358}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q13_mixed", "scenario_id": "Q13", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 41.48811}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q29_ar", "scenario_id": "Q29", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 56.563464}
{"track": "english_cards", "method": "RRF", "query_id": "Q01_en", "scenario_id": "Q01", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 36.299643}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q38_en", "scenario_id": "Q38", "language": "en", "pass_number": 2, "action": "clarify", "milliseconds": 0.003556}
{"track": "english_cards", "method": "E5", "query_id": "Q03_mixed", "scenario_id": "Q03", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 40.214885}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q42_en", "scenario_id": "Q42", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 38.666646}
{"track": "english_cards", "method": "RRF", "query_id": "Q30_en", "scenario_id": "Q30", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 44.627729}
{"track": "english_cards", "method": "BM25", "query_id": "Q01_en", "scenario_id": "Q01", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.292351}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q14_en", "scenario_id": "Q14", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 36.942524}
{"track": "english_cards", "method": "BM25", "query_id": "Q09_ar", "scenario_id": "Q09", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.375186}
{"track": "english_cards", "method": "E5", "query_id": "Q26_ar", "scenario_id": "Q26", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 33.209383}
{"track": "english_cards", "method": "E5", "query_id": "Q36_ar", "scenario_id": "Q36", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 39.612122}
{"track": "english_cards", "method": "BM25", "query_id": "Q44_en", "scenario_id": "Q44", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.315927}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q47_ar", "scenario_id": "Q47", "language": "ar", "pass_number": 2, "action": "abstain", "milliseconds": 0.023665}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q22_en", "scenario_id": "Q22", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 39.870252}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q45_ar", "scenario_id": "Q45", "language": "ar", "pass_number": 2, "action": "abstain", "milliseconds": 0.005078}
{"track": "english_cards", "method": "BM25", "query_id": "Q34_en", "scenario_id": "Q34", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.432332}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q36_ar", "scenario_id": "Q36", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 39.076033}
{"track": "english_cards", "method": "BM25", "query_id": "Q25_en", "scenario_id": "Q25", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.342757}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q06_ar", "scenario_id": "Q06", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 42.288209}
{"track": "english_cards", "method": "RRF", "query_id": "Q20_ar", "scenario_id": "Q20", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 45.369979}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q09_mixed", "scenario_id": "Q09", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 35.882605}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q20_ar", "scenario_id": "Q20", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 44.297702}
{"track": "english_cards", "method": "RRF", "query_id": "Q10_en", "scenario_id": "Q10", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 32.627805}
{"track": "english_cards", "method": "BM25", "query_id": "Q43_ar", "scenario_id": "Q43", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.406473}
{"track": "english_cards", "method": "E5", "query_id": "Q11_en", "scenario_id": "Q11", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 39.470579}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q15_en", "scenario_id": "Q15", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 32.788868}
{"track": "english_cards", "method": "RRF", "query_id": "Q11_mixed", "scenario_id": "Q11", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 42.13641}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q12_en", "scenario_id": "Q12", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 40.083232}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q39_en", "scenario_id": "Q39", "language": "en", "pass_number": 2, "action": "clarify", "milliseconds": 0.039609}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q29_en", "scenario_id": "Q29", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 39.93572}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q05_ar", "scenario_id": "Q05", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 40.04827}
{"track": "english_cards", "method": "BM25", "query_id": "Q06_en", "scenario_id": "Q06", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.299703}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q30_ar", "scenario_id": "Q30", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 43.554249}
{"track": "english_cards", "method": "E5", "query_id": "Q12_ar", "scenario_id": "Q12", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 41.706562}
{"track": "english_cards", "method": "E5", "query_id": "Q42_en", "scenario_id": "Q42", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 39.831604}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q11_mixed", "scenario_id": "Q11", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 42.707862}
{"track": "english_cards", "method": "E5", "query_id": "Q30_en", "scenario_id": "Q30", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 39.465376}
{"track": "english_cards", "method": "E5", "query_id": "Q47_ar", "scenario_id": "Q47", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 30.535037}
{"track": "english_cards", "method": "RRF", "query_id": "Q22_en", "scenario_id": "Q22", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 42.56648}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q34_en", "scenario_id": "Q34", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 37.697123}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q30_ar", "scenario_id": "Q30", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 38.425953}
{"track": "english_cards", "method": "BM25", "query_id": "Q31_ar", "scenario_id": "Q31", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.292}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q29_ar", "scenario_id": "Q29", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 41.53346}
{"track": "english_cards", "method": "E5", "query_id": "Q19_en", "scenario_id": "Q19", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 39.107641}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q40_ar", "scenario_id": "Q40", "language": "ar", "pass_number": 2, "action": "clarify", "milliseconds": 0.003956}
{"track": "english_cards", "method": "BM25", "query_id": "Q22_en", "scenario_id": "Q22", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.308646}
{"track": "english_cards", "method": "RRF", "query_id": "Q04_ar", "scenario_id": "Q04", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 39.140761}
{"track": "english_cards", "method": "RRF", "query_id": "Q09_ar", "scenario_id": "Q09", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 37.88727}
{"track": "english_cards", "method": "E5", "query_id": "Q25_ar", "scenario_id": "Q25", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 37.998207}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q19_en", "scenario_id": "Q19", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 41.437856}
{"track": "english_cards", "method": "BM25", "query_id": "Q04_ar", "scenario_id": "Q04", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.290358}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q47_en", "scenario_id": "Q47", "language": "en", "pass_number": 2, "action": "abstain", "milliseconds": 0.003115}
{"track": "english_cards", "method": "E5", "query_id": "Q28_ar", "scenario_id": "Q28", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 39.510534}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q40_en", "scenario_id": "Q40", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 34.460249}
{"track": "english_cards", "method": "RRF", "query_id": "Q38_en", "scenario_id": "Q38", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 30.024257}
{"track": "english_cards", "method": "E5", "query_id": "Q37_en", "scenario_id": "Q37", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 35.220066}
{"track": "english_cards", "method": "BM25", "query_id": "Q10_ar", "scenario_id": "Q10", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.416808}
{"track": "english_cards", "method": "E5", "query_id": "Q15_mixed", "scenario_id": "Q15", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 29.915583}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q41_ar", "scenario_id": "Q41", "language": "ar", "pass_number": 2, "action": "clarify", "milliseconds": 0.004036}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q07_en", "scenario_id": "Q07", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 38.850363}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q18_en", "scenario_id": "Q18", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 31.684622}
{"track": "english_cards", "method": "RRF", "query_id": "Q42_en", "scenario_id": "Q42", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 35.23618}
{"track": "english_cards", "method": "BM25", "query_id": "Q30_ar", "scenario_id": "Q30", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.333113}
{"track": "english_cards", "method": "BM25", "query_id": "Q26_ar", "scenario_id": "Q26", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.108764}
{"track": "english_cards", "method": "BM25", "query_id": "Q33_ar", "scenario_id": "Q33", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.090456}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q15_mixed", "scenario_id": "Q15", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 31.628357}
{"track": "english_cards", "method": "RRF", "query_id": "Q25_mixed", "scenario_id": "Q25", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 31.997945}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q16_ar", "scenario_id": "Q16", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 38.093731}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q09_mixed", "scenario_id": "Q09", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 31.841829}
{"track": "english_cards", "method": "RRF", "query_id": "Q39_en", "scenario_id": "Q39", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 34.615093}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q14_en", "scenario_id": "Q14", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.598079}
{"track": "english_cards", "method": "BM25", "query_id": "Q43_en", "scenario_id": "Q43", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.28502}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q15_mixed", "scenario_id": "Q15", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 30.720136}
{"track": "english_cards", "method": "RRF", "query_id": "Q07_en", "scenario_id": "Q07", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 47.196725}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q28_en", "scenario_id": "Q28", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 32.462316}
{"track": "english_cards", "method": "RRF", "query_id": "Q37_mixed", "scenario_id": "Q37", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 31.388395}
{"track": "english_cards", "method": "RRF", "query_id": "Q19_en", "scenario_id": "Q19", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 41.418307}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q02_en", "scenario_id": "Q02", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.58555}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q37_mixed", "scenario_id": "Q37", "language": "mixed", "pass_number": 2, "action": "clarify", "milliseconds": 0.003175}
{"track": "english_cards", "method": "E5", "query_id": "Q21_en", "scenario_id": "Q21", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 42.384204}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q07_en", "scenario_id": "Q07", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 44.692046}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q28_en", "scenario_id": "Q28", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 30.405372}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q41_en", "scenario_id": "Q41", "language": "en", "pass_number": 2, "action": "clarify", "milliseconds": 0.04014}
{"track": "english_cards", "method": "BM25", "query_id": "Q17_en", "scenario_id": "Q17", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.272621}
{"track": "english_cards", "method": "E5", "query_id": "Q25_mixed", "scenario_id": "Q25", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 31.420464}
{"track": "english_cards", "method": "E5", "query_id": "Q27_ar", "scenario_id": "Q27", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 36.507208}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q11_en", "scenario_id": "Q11", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 39.526093}
{"track": "english_cards", "method": "E5", "query_id": "Q32_ar", "scenario_id": "Q32", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 32.150936}
{"track": "english_cards", "method": "BM25", "query_id": "Q31_en", "scenario_id": "Q31", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.309978}
{"track": "english_cards", "method": "E5", "query_id": "Q05_en", "scenario_id": "Q05", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 41.715726}
{"track": "english_cards", "method": "RRF", "query_id": "Q48_ar", "scenario_id": "Q48", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.728733}
{"track": "english_cards", "method": "RRF", "query_id": "Q46_ar", "scenario_id": "Q46", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 39.838814}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q10_en", "scenario_id": "Q10", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 34.28188}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q24_en", "scenario_id": "Q24", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 43.300436}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q17_ar", "scenario_id": "Q17", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.720601}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q34_en", "scenario_id": "Q34", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 35.807933}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q28_ar", "scenario_id": "Q28", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 36.624315}
{"track": "english_cards", "method": "E5", "query_id": "Q43_en", "scenario_id": "Q43", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 38.537741}
{"track": "english_cards", "method": "E5", "query_id": "Q28_en", "scenario_id": "Q28", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 32.526312}
{"track": "english_cards", "method": "RRF", "query_id": "Q47_ar", "scenario_id": "Q47", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 32.195843}
{"track": "english_cards", "method": "BM25", "query_id": "Q45_en", "scenario_id": "Q45", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.28554}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q14_ar", "scenario_id": "Q14", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 42.320383}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q03_ar", "scenario_id": "Q03", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 50.064251}
{"track": "english_cards", "method": "E5", "query_id": "Q01_ar", "scenario_id": "Q01", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 46.094142}
{"track": "english_cards", "method": "BM25", "query_id": "Q37_ar", "scenario_id": "Q37", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.296007}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q04_en", "scenario_id": "Q04", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 36.623623}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q11_mixed", "scenario_id": "Q11", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 30.866768}
{"track": "english_cards", "method": "RRF", "query_id": "Q46_en", "scenario_id": "Q46", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 31.709554}
{"track": "english_cards", "method": "RRF", "query_id": "Q09_en", "scenario_id": "Q09", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 32.998281}
{"track": "english_cards", "method": "E5", "query_id": "Q45_ar", "scenario_id": "Q45", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.499909}
{"track": "english_cards", "method": "RRF", "query_id": "Q32_en", "scenario_id": "Q32", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 29.666493}
{"track": "english_cards", "method": "E5", "query_id": "Q13_ar", "scenario_id": "Q13", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.757558}
{"track": "english_cards", "method": "E5", "query_id": "Q50_en", "scenario_id": "Q50", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 28.506356}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q22_ar", "scenario_id": "Q22", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 41.122234}
{"track": "english_cards", "method": "E5", "query_id": "Q06_en", "scenario_id": "Q06", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 42.267944}
{"track": "english_cards", "method": "E5", "query_id": "Q16_ar", "scenario_id": "Q16", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 38.291775}
{"track": "english_cards", "method": "RRF", "query_id": "Q13_mixed", "scenario_id": "Q13", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 37.09349}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q04_ar", "scenario_id": "Q04", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 42.51779}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q17_ar", "scenario_id": "Q17", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 39.6368}
{"track": "english_cards", "method": "RRF", "query_id": "Q26_ar", "scenario_id": "Q26", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 34.242597}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q05_en", "scenario_id": "Q05", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 43.750736}
{"track": "english_cards", "method": "BM25", "query_id": "Q32_ar", "scenario_id": "Q32", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.356718}
{"track": "english_cards", "method": "BM25", "query_id": "Q15_ar", "scenario_id": "Q15", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.137016}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q10_ar", "scenario_id": "Q10", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.786933}
{"track": "english_cards", "method": "BM25", "query_id": "Q35_ar", "scenario_id": "Q35", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.31884}
{"track": "english_cards", "method": "RRF", "query_id": "Q35_ar", "scenario_id": "Q35", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.716566}
{"track": "english_cards", "method": "RRF", "query_id": "Q11_en", "scenario_id": "Q11", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 35.906712}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q12_ar", "scenario_id": "Q12", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 39.499765}
{"track": "english_cards", "method": "E5", "query_id": "Q06_ar", "scenario_id": "Q06", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 40.349494}
{"track": "english_cards", "method": "E5", "query_id": "Q10_ar", "scenario_id": "Q10", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 37.039289}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q08_ar", "scenario_id": "Q08", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 51.188339}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q01_en", "scenario_id": "Q01", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 37.200481}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q13_en", "scenario_id": "Q13", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.142198}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q50_ar", "scenario_id": "Q50", "language": "ar", "pass_number": 2, "action": "abstain", "milliseconds": 0.041472}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q42_ar", "scenario_id": "Q42", "language": "ar", "pass_number": 2, "action": "clarify", "milliseconds": 0.020411}
{"track": "english_cards", "method": "BM25", "query_id": "Q20_en", "scenario_id": "Q20", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.280642}
{"track": "english_cards", "method": "RRF", "query_id": "Q04_en", "scenario_id": "Q04", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 40.397806}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q02_en", "scenario_id": "Q02", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 35.265487}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q15_en", "scenario_id": "Q15", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 45.736619}
{"track": "english_cards", "method": "E5", "query_id": "Q18_ar", "scenario_id": "Q18", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 42.278569}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q40_ar", "scenario_id": "Q40", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 36.961111}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q45_en", "scenario_id": "Q45", "language": "en", "pass_number": 2, "action": "abstain", "milliseconds": 0.029504}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q15_ar", "scenario_id": "Q15", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 36.405293}
{"track": "english_cards", "method": "E5", "query_id": "Q35_ar", "scenario_id": "Q35", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 36.479725}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q03_ar", "scenario_id": "Q03", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 39.350239}
{"track": "english_cards", "method": "RRF", "query_id": "Q10_ar", "scenario_id": "Q10", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 40.468023}
{"track": "english_cards", "method": "RRF", "query_id": "Q13_ar", "scenario_id": "Q13", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 34.250157}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q07_ar", "scenario_id": "Q07", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 48.281732}
{"track": "english_cards", "method": "RRF", "query_id": "Q49_ar", "scenario_id": "Q49", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 41.619927}
{"track": "english_cards", "method": "BM25", "query_id": "Q25_mixed", "scenario_id": "Q25", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 0.320463}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q11_en", "scenario_id": "Q11", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 35.0088}
{"track": "english_cards", "method": "RRF", "query_id": "Q07_ar", "scenario_id": "Q07", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 52.320464}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q01_ar", "scenario_id": "Q01", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 38.626028}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q44_ar", "scenario_id": "Q44", "language": "ar", "pass_number": 2, "action": "clarify", "milliseconds": 0.004426}
{"track": "english_cards", "method": "RRF", "query_id": "Q02_ar", "scenario_id": "Q02", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 34.785353}
{"track": "english_cards", "method": "E5", "query_id": "Q03_en", "scenario_id": "Q03", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 38.224614}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q09_mixed", "scenario_id": "Q09", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 31.838044}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q05_ar", "scenario_id": "Q05", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 38.263822}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q03_ar", "scenario_id": "Q03", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 39.753176}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q21_en", "scenario_id": "Q21", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 40.464818}
{"track": "english_cards", "method": "RRF", "query_id": "Q11_ar", "scenario_id": "Q11", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 38.632087}
{"track": "english_cards", "method": "RRF", "query_id": "Q34_ar", "scenario_id": "Q34", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 38.233377}
{"track": "english_cards", "method": "E5", "query_id": "Q20_ar", "scenario_id": "Q20", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 45.12385}
{"track": "english_cards", "method": "E5", "query_id": "Q27_en", "scenario_id": "Q27", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 34.385656}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q33_ar", "scenario_id": "Q33", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 42.377679}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q36_en", "scenario_id": "Q36", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 38.205295}
{"track": "english_cards", "method": "RRF", "query_id": "Q01_ar", "scenario_id": "Q01", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 36.169048}
{"track": "english_cards", "method": "RRF", "query_id": "Q40_en", "scenario_id": "Q40", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 38.428921}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q44_ar", "scenario_id": "Q44", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 46.134117}
{"track": "english_cards", "method": "BM25", "query_id": "Q12_en", "scenario_id": "Q12", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.289276}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q49_ar", "scenario_id": "Q49", "language": "ar", "pass_number": 2, "action": "abstain", "milliseconds": 0.003676}
{"track": "english_cards", "method": "BM25", "query_id": "Q16_en", "scenario_id": "Q16", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.102995}
{"track": "english_cards", "method": "BM25", "query_id": "Q05_en", "scenario_id": "Q05", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.131918}
{"track": "english_cards", "method": "E5", "query_id": "Q17_en", "scenario_id": "Q17", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 32.959844}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q18_en", "scenario_id": "Q18", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.042879}
{"track": "english_cards", "method": "BM25", "query_id": "Q48_ar", "scenario_id": "Q48", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.278149}
{"track": "english_cards", "method": "RRF", "query_id": "Q06_en", "scenario_id": "Q06", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 37.438489}
{"track": "english_cards", "method": "RRF", "query_id": "Q22_ar", "scenario_id": "Q22", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 40.768315}
{"track": "english_cards", "method": "E5", "query_id": "Q29_en", "scenario_id": "Q29", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 38.630504}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q05_ar", "scenario_id": "Q05", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 37.635536}
{"track": "english_cards", "method": "BM25", "query_id": "Q21_ar", "scenario_id": "Q21", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.323567}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q15_ar", "scenario_id": "Q15", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 36.490261}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q46_en", "scenario_id": "Q46", "language": "en", "pass_number": 2, "action": "abstain", "milliseconds": 0.004026}
{"track": "english_cards", "method": "RRF", "query_id": "Q05_ar", "scenario_id": "Q05", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 36.510622}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q26_ar", "scenario_id": "Q26", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 33.738156}
{"track": "english_cards", "method": "E5", "query_id": "Q37_ar", "scenario_id": "Q37", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.576845}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q23_en", "scenario_id": "Q23", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 45.532811}
{"track": "english_cards", "method": "BM25", "query_id": "Q41_ar", "scenario_id": "Q41", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.290538}
{"track": "english_cards", "method": "BM25", "query_id": "Q05_ar", "scenario_id": "Q05", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.191388}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q33_en", "scenario_id": "Q33", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 32.99022}
{"track": "english_cards", "method": "RRF", "query_id": "Q43_en", "scenario_id": "Q43", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 39.09853}
{"track": "english_cards", "method": "BM25", "query_id": "Q39_en", "scenario_id": "Q39", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.332631}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q17_en", "scenario_id": "Q17", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 35.973863}
{"track": "english_cards", "method": "BM25", "query_id": "Q49_ar", "scenario_id": "Q49", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.36473}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q05_mixed", "scenario_id": "Q05", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 31.455858}
{"track": "english_cards", "method": "RRF", "query_id": "Q02_en", "scenario_id": "Q02", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.386326}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q37_ar", "scenario_id": "Q37", "language": "ar", "pass_number": 2, "action": "clarify", "milliseconds": 0.043396}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q01_ar", "scenario_id": "Q01", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 33.17576}
{"track": "english_cards", "method": "RRF", "query_id": "Q03_ar", "scenario_id": "Q03", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 37.539581}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q36_ar", "scenario_id": "Q36", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 36.254236}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q46_en", "scenario_id": "Q46", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 31.177279}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q37_en", "scenario_id": "Q37", "language": "en", "pass_number": 2, "action": "clarify", "milliseconds": 0.002995}
{"track": "english_cards", "method": "RRF", "query_id": "Q37_en", "scenario_id": "Q37", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 32.802477}
{"track": "english_cards", "method": "RRF", "query_id": "Q34_en", "scenario_id": "Q34", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 36.990384}
{"track": "english_cards", "method": "BM25", "query_id": "Q06_ar", "scenario_id": "Q06", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.372821}
{"track": "english_cards", "method": "RRF", "query_id": "Q15_mixed", "scenario_id": "Q15", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 33.843184}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q30_en", "scenario_id": "Q30", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 44.64915}
{"track": "english_cards", "method": "RRF", "query_id": "Q45_ar", "scenario_id": "Q45", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 34.965414}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q35_en", "scenario_id": "Q35", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 32.031556}
{"track": "english_cards", "method": "RRF", "query_id": "Q45_mixed", "scenario_id": "Q45", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 27.5128}


==> anc/reproducibility/data/evidence_cards.jsonl <==
{"applicability_scope": "AD", "arabic_status": "AI_draft_pending_qualified_review", "doc_id": "D01", "domain_review": "pending", "effective_from": null, "effective_to": null, "observed_on": "2026-10-21", "publisher_level": "emirate", "redistribution_permission": "not_established_for_source_text", "service": "business", "source_access": "page_body", "source_text_redistributed": false, "source_url": "https://www.added.gov.ae/en/set-up/establish-your-business/licensing-requirements", "temporal_status": "not_established", "text_ar": "توضح دائرة التنمية الاقتصادية إجراءات الترخيص الاقتصادي للأعمال في أبوظبي. تتاح الطلبات وخدمات الترخيص عبر منصة تم. تغطي الرخصة الاقتصادية العادية ممارسة النشاط في الإمارة وفق المتطلبات المنطبقة.", "text_en": "ADDED describes economic licensing for businesses in Abu Dhabi. Applications and licensing services are available through TAMM. Its standard economic licence covers business activity in the emirate, subject to the applicable requirements.", "text_kind": "AI_authored_factual_summary_not_official_document", "title": "Abu Dhabi economic licensing"}
{"applicability_scope": "DXB", "arabic_status": "AI_draft_pending_qualified_review", "doc_id": "D02", "domain_review": "pending", "effective_from": null, "effective_to": null, "observed_on": "2026-10-21", "publisher_level": "emirate", "redistribution_permission": "not_established_for_source_text", "service": "business", "source_access": "page_body", "source_text_redistributed": false, "source_url": "https://www.dubaidet.gov.ae/en/", "temporal_status": "not_established", "text_ar": "توفر دائرة الاقتصاد والسياحة بدبي خدمات ترخيص الأعمال لشركات البر الرئيسي في دبي. وتقدم منصة استثمر في دبي معلومات تأسيس الأعمال وخدمات الشركات.", "text_en": "Dubai Department of Economy and Tourism provides business licensing services for mainland companies in Dubai. Invest in Dubai supplies business setup information and access to company services.", "text_kind": "AI_authored_factual_summary_not_official_document", "title": "Dubai mainland business licensing"}
{"applicability_scope": "ADGM", "arabic_status": "AI_draft_pending_qualified_review", "doc_id": "D03", "domain_review": "pending", "effective_from": null, "effective_to": null, "observed_on": "2026-10-21", "publisher_level": "financial_free_zone", "redistribution_permission": "not_established_for_source_text", "service": "incorporation", "source_access": "page_body", "source_text_redistributed": false, "source_url": "https://www.adgm.com/registration-authority/registration-and-incorporation", "temporal_status": "not_established", "text_ar": "تتولى سلطة التسجيل في سوق أبوظبي العالمي ترخيص وتسجيل المنشآت التابعة للسوق. وتقدم طلبات تأسيس الشركات وتسجيلها عبر إجراءات التسجيل الخاصة بالسوق.", "text_en": "The ADGM Registration Authority licenses and registers ADGM establishments. Company incorporation and registration applications are submitted through the ADGM registry process.", "text_kind": "AI_authored_factual_summary_not_official_document", "title": "ADGM company registration"}
{"applicability_scope": "DIFC", "arabic_status": "AI_draft_pending_qualified_review", "doc_id": "D04", "domain_review": "pending", "effective_from": null, "effective_to": null, "observed_on": "2026-10-21", "publisher_level": "financial_free_zone", "redistribution_permission": "not_established_for_source_text", "service": "incorporation", "source_access": "page_body", "source_text_redistributed": false, "source_url": "https://www.difc.com/business/registrars-and-commissioners/registrar-of-companies", "temporal_status": "not_established", "text_ar": "يتولى مسجل الشركات في مركز دبي المالي العالمي إجراءات تأسيس الكيانات وتسجيلها داخل المركز وفق تشريعاته.", "text_en": "The DIFC Registrar of Companies administers incorporation and registration of entities within the Dubai International Financial Centre under DIFC legislation.", "text_kind": "AI_authored_factual_summary_not_official_document", "title": "DIFC company registration"}
{"applicability_scope": "AD", "arabic_status": "AI_draft_pending_qualified_review", "doc_id": "D05", "domain_review": "pending", "effective_from": null, "effective_to": null, "observed_on": "2026-10-21", "publisher_level": "emirate_service_platform", "redistribution_permission": "not_established_for_source_text", "service": "tenancy", "source_access": "page_body", "source_text_redistributed": false, "source_url": "https://help.dari.ae/en/support/solutions/articles/73000168584-register-tenancy-contract-lessor-", "temporal_status": "not_established", "text_ar": "توفر منصة داري إجراءات تسجيل عقود الإيجار في نظام توثيق للعقارات المشمولة به في أبوظبي. يدخل المؤجر بيانات العقار والمستأجر ويرسل العقد إلى المستأجر لمراجعته.", "text_en": "DARI provides a Tawtheeq tenancy registration workflow for Abu Dhabi properties covered by that system. A lessor enters property and tenant details and sends the contract for tenant review.", "text_kind": "AI_authored_factual_summary_not_official_document", "title": "Abu Dhabi Tawtheeq tenancy registration"}
{"applicability_scope": "DXB", "arabic_status": "AI_draft_pending_qualified_review", "doc_id": "D06", "domain_review": "pending", "effective_from": null, "effective_to": null, "observed_on": "2026-10-21", "publisher_level": "emirate", "redistribution_permission": "not_established_for_source_text", "service": "tenancy", "source_access": "official_indexed_excerpt", "source_text_redistributed": false, "source_url": "https://dubailand.gov.ae/en/", "temporal_status": "not_established", "text_ar": "توفر دائرة الأراضي والأملاك في دبي خدمة تسجيل وتجديد عقود الإيجار في دبي عبر نظام إيجاري. وهذه خدمة تسجيل عقود الإيجار الخاصة بدبي.", "text_en": "Dubai Land Department provides registration and renewal of tenancy contracts in Dubai through Ejari. This is the Dubai tenancy registration service.", "text_kind": "AI_authored_factual_summary_not_official_document", "title": "Dubai Ejari tenancy registration"}
{"applicability_scope": "AD", "arabic_status": "AI_draft_pending_qualified_review", "doc_id": "D07", "domain_review": "pending", "effective_from": null, "effective_to": null, "observed_on": "2026-10-21", "publisher_level": "utility_operator", "redistribution_permission": "not_established_for_source_text", "service": "utilities", "source_access": "official_indexed_excerpt", "source_text_redistributed": false, "source_url": "https://taqadistribution.com/addc/en-us/residential/help-and-support/transfer-and-removal-of-electricity-services", "temporal_status": "not_established", "text_ar": "توفر طاقة للتوزيع خدمات حسابات الكهرباء والمياه السكنية في أبوظبي، بما في ذلك المساعدة عند الانتقال إلى عقار جديد ضمن منطقة خدماتها.", "text_en": "TAQA Distribution provides residential electricity and water account services in Abu Dhabi, including support for moving to a new property in its service area.", "text_kind": "AI_authored_factual_summary_not_official_document", "title": "Abu Dhabi utility account services"}
{"applicability_scope": "DXB", "arabic_status": "AI_draft_pending_qualified_review", "doc_id": "D08", "domain_review": "pending", "effective_from": null, "effective_to": null, "observed_on": "2026-10-21", "publisher_level": "utility_operator", "redistribution_permission": "not_established_for_source_text", "service": "utilities", "source_access": "page_body", "source_text_redistributed": false, "source_url": "https://dewa.gov.ae/en/consumer/supply-management/activation-of-electricity-water-move-in", "temporal_status": "not_established", "text_ar": "توفر هيئة كهرباء ومياه دبي خدمة تفعيل الكهرباء والمياه للعقارات في دبي. وتستخدم إجراءات الانتقال الإلكترونية للمستأجرين رقم إيجاري.", "text_en": "DEWA offers electricity and water activation for Dubai premises. Its online move-in process for tenants uses an Ejari number.", "text_kind": "AI_authored_factual_summary_not_official_document", "title": "Dubai electricity and water activation"}
{"applicability_scope": "AD", "arabic_status": "AI_draft_pending_qualified_review", "doc_id": "D09", "domain_review": "pending", "effective_from": null, "effective_to": null, "observed_on": "2026-10-21", "publisher_level": "emirate_judiciary", "redistribution_permission": "not_established_for_source_text", "service": "rental_dispute", "source_access": "page_body", "source_text_redistributed": false, "source_url": "https://www.adjd.gov.ae/EN/Pages/courts/Rental-Dispute-Settlement-Committees.aspx", "temporal_status": "not_established", "text_ar": "تعرض دائرة القضاء في أبوظبي اختصاص لجان فض المنازعات الإيجارية للعلاقات الخاضعة لقانون أبوظبي رقم 20 لسنة 2006. ولا يمثل ذلك تحديداً عاماً للاختصاص في جميع إيجارات المناطق الحرة.", "text_en": "Abu Dhabi Judicial Department describes rental dispute settlement committees for rental relationships governed by Abu Dhabi Law No. 20 of 2006. Their remit is not a general determination for every free-zone tenancy.", "text_kind": "AI_authored_factual_summary_not_official_document", "title": "Abu Dhabi rental dispute committees"}
{"applicability_scope": "DXB", "arabic_status": "AI_draft_pending_qualified_review", "doc_id": "D10", "domain_review": "pending", "effective_from": null, "effective_to": null, "observed_on": "2026-10-21", "publisher_level": "emirate_judiciary", "redistribution_permission": "not_established_for_source_text", "service": "rental_dispute", "source_access": "official_indexed_excerpt", "source_text_redistributed": false, "source_url": "https://rdc.gov.ae/", "temporal_status": "not_established", "text_ar": "يوفر مركز فض المنازعات الإيجارية في دبي خدمات الفصل في المنازعات والتسوية ضمن اختصاصه. ولا تحدد هذه الخلاصة الاختصاص لعقد بعينه مستثنى من النظام أو تابع لمنطقة حرة.", "text_en": "Dubai Rental Disputes Center provides rental dispute and conciliation services within its jurisdiction. This summary does not determine jurisdiction for a specific excluded tenancy or free zone.", "text_kind": "AI_authored_factual_summary_not_official_document", "title": "Dubai rental disputes service"}
{"applicability_scope": "AD", "arabic_status": "AI_draft_pending_qualified_review", "doc_id": "D11", "domain_review": "pending", "effective_from": null, "effective_to": null, "observed_on": "2026-10-21", "publisher_level": "emirate", "redistribution_permission": "not_established_for_source_text", "service": "toll", "source_access": "page_body", "source_text_redistributed": false, "source_url": "https://admobility.gov.ae/en/home", "temporal_status": "not_established", "text_ar": "درب هو نظام التعرفة المرورية الذي تعرضه أبوظبي للتنقل لإمارة أبوظبي. ويعمل من دون أكشاك تحصيل أو حواجز.", "text_en": "Darb is the road toll system identified by Abu Dhabi Mobility for the Emirate of Abu Dhabi. It operates without toll booths or barriers.", "text_kind": "AI_authored_factual_summary_not_official_document", "title": "Abu Dhabi Darb road tolls"}
{"applicability_scope": "DXB", "arabic_status": "AI_draft_pending_qualified_review", "doc_id": "D12", "domain_review": "pending", "effective_from": null, "effective_to": null, "observed_on": "2026-10-21", "publisher_level": "toll_operator", "redistribution_permission": "not_established_for_source_text", "service": "toll", "source_access": "official_indexed_excerpt", "source_text_redistributed": false, "source_url": "https://www.salik.ae/en/about/how-it-works", "temporal_status": "not_established", "text_ar": "سالك هو نظام التعرفة المرورية الإلكتروني في دبي. تخصم التعرفة من حساب سالك مسبق الدفع عند مرور المركبة عبر إحدى بواباته.", "text_en": "Salik is Dubai’s electronic road toll system. A toll is deducted from a prepaid Salik account when a vehicle passes a Salik toll point.", "text_kind": "AI_authored_factual_summary_not_official_document", "title": "Dubai Salik road tolls"}
{"applicability_scope": "AD", "arabic_status": "AI_draft_pending_qualified_review", "doc_id": "D13", "domain_review": "pending", "effective_from": null, "effective_to": null, "observed_on": "2026-10-21", "publisher_level": "emirate", "redistribution_permission": "not_established_for_source_text", "service": "parking", "source_access": "page_body", "source_text_redistributed": false, "source_url": "https://admobility.gov.ae/en/mawaqif", "temporal_status": "not_established", "text_ar": "يدير نظام مواقف المواقف العامة في أبوظبي ضمن القطاعات التي يطبق فيها. وتوضح أبوظبي للتنقل أنواع المواقف وشروط التصاريح بصورة منفصلة.", "text_en": "Mawaqif manages public parking in Abu Dhabi in sectors where its system is implemented. Parking types and permit conditions are described separately by Abu Dhabi Mobility.", "text_kind": "AI_authored_factual_summary_not_official_document", "title": "Abu Dhabi Mawaqif public parking"}
{"applicability_scope": "DXB", "arabic_status": "AI_draft_pending_qualified_review", "doc_id": "D14", "domain_review": "pending", "effective_from": null, "effective_to": null, "observed_on": "2026-10-21", "publisher_level": "parking_operator", "redistribution_permission": "not_established_for_source_text", "service": "parking", "source_access": "official_indexed_excerpt", "source_text_redistributed": false, "source_url": "https://www.parkin.ae/pay-for-parking", "temporal_status": "not_established", "text_ar": "توفر باركن خدمات دفع رسوم المواقف وإدارتها في دبي ضمن المناطق التي تشغلها، عبر قنوات تشمل التطبيق والرسائل النصية.", "text_en": "Parkin provides payment and management of parking in Dubai within its operated parking areas, using channels including its application and SMS.", "text_kind": "AI_authored_factual_summary_not_official_document", "title": "Dubai Parkin public parking"}
{"applicability_scope": "AD", "arabic_status": "AI_draft_pending_qualified_review", "doc_id": "D15", "domain_review": "pending", "effective_from": null, "effective_to": null, "observed_on": "2026-10-21", "publisher_level": "emirate", "redistribution_permission": "not_established_for_source_text", "service": "bus", "source_access": "page_body", "source_text_redistributed": false, "source_url": "https://admobility.gov.ae/en/pb-bus-service/recharge-hafilat-cards", "temporal_status": "not_established", "text_ar": "تستخدم بطاقات حافلات الذكية لدفع أجور النقل العام في أبوظبي. يمرر المستخدم البطاقة على جهاز القراءة عند الصعود والنزول.", "text_en": "Hafilat smart cards pay public transport fares in Abu Dhabi. Users tap the card on the reader when boarding and alighting.", "text_kind": "AI_authored_factual_summary_not_official_document", "title": "Abu Dhabi Hafilat fare payment"}
{"applicability_scope": "DXB", "arabic_status": "AI_draft_pending_qualified_review", "doc_id": "D16", "domain_review": "pending", "effective_from": null, "effective_to": null, "observed_on": "2026-10-21", "publisher_level": "emirate", "redistribution_permission": "not_established_for_source_text", "service": "bus", "source_access": "page_body", "source_text_redistributed": false, "source_url": "https://www.rta.ae/wps/portal/rta/ae/public-transport/Nol-Home", "temporal_status": "not_established", "text_ar": "تستخدم بطاقة نول التابعة لهيئة الطرق والمواصلات في النقل العام بدبي، بما في ذلك الحافلات والمترو.", "text_en": "The RTA nol card is used for Dubai public transport. It supports travel on RTA transport modes, including buses and the metro.", "text_kind": "AI_authored_factual_summary_not_official_document", "title": "Dubai nol fare payment"}
{"applicability_scope": "AD", "arabic_status": "AI_draft_pending_qualified_review", "doc_id": "D17", "domain_review": "pending", "effective_from": null, "effective_to": null, "observed_on": "2026-10-21", "publisher_level": "federal", "redistribution_permission": "not_established_for_source_text", "service": "visa", "source_access": "official_indexed_excerpt", "source_text_redistributed": false, "source_url": "https://u.ae/en/information-and-services/visa-and-emirates-id/track-visa-application-and-validity", "temporal_status": "not_established", "text_ar": "توجه بوابة حكومة الإمارات حاملي أذونات الدخول أو تأشيرات الإقامة الصادرة من أبوظبي إلى الهيئة الاتحادية للهوية والجنسية للتحقق من الصلاحية. وتحدد جهة إصدار التأشيرة قناة الاستعلام.", "text_en": "The UAE Government portal directs holders of Abu Dhabi-issued entry permits or residence visas to ICP to check visa validity. Issuing jurisdiction matters for this channel selection.", "text_kind": "AI_authored_factual_summary_not_official_document", "title": "ICP visa validity channel for Abu Dhabi"}
{"applicability_scope": "DXB", "arabic_status": "AI_draft_pending_qualified_review", "doc_id": "D18", "domain_review": "pending", "effective_from": null, "effective_to": null, "observed_on": "2026-10-21", "publisher_level": "federal_portal_describing_emirate_service", "redistribution_permission": "not_established_for_source_text", "service": "visa", "source_access": "official_indexed_excerpt", "source_text_redistributed": false, "source_url": "https://u.ae/en/information-and-services/visa-and-emirates-id/track-visa-application-and-validity", "temporal_status": "not_established", "text_ar": "توجه بوابة حكومة الإمارات حاملي أذونات الدخول أو تأشيرات الإقامة الصادرة من دبي إلى الإدارة العامة للإقامة وشؤون الأجانب بدبي للتحقق من الصلاحية.", "text_en": "The UAE Government portal directs holders of Dubai-issued entry permits or residence visas to GDRFA Dubai to check visa validity.", "text_kind": "AI_authored_factual_summary_not_official_document", "title": "GDRFA visa validity channel for Dubai"}
{"applicability_scope": "FED", "arabic_status": "AI_draft_pending_qualified_review", "doc_id": "D19", "domain_review": "pending", "effective_from": null, "effective_to": null, "observed_on": "2026-10-21", "publisher_level": "federal", "redistribution_permission": "not_established_for_source_text", "service": "identity", "source_access": "page_body", "source_text_redistributed": false, "source_url": "https://icp.gov.ae/en/services-details/?serviceid=64afe3c1035448005bd52e5d", "temporal_status": "not_established", "text_ar": "تدرج الهيئة الاتحادية للهوية والجنسية إصدار بدل فاقد أو تالف لبطاقة الهوية الإماراتية ضمن خدماتها. وتحتفظ البطاقة البديلة بمدة صلاحية البطاقة الأصلية.", "text_en": "ICP lists replacement of a lost or damaged Emirates ID among its identity card services. A replacement card retains the validity period of the original card.", "text_kind": "AI_authored_factual_summary_not_official_document", "title": "Emirates ID replacement authority"}
{"applicability_scope": "FED", "arabic_status": "AI_draft_pending_qualified_review", "doc_id": "D20", "domain_review": "pending", "effective_from": null, "effective_to": null, "observed_on": "2026-10-21", "publisher_level": "federal", "redistribution_permission": "not_established_for_source_text", "service": "vat", "source_access": "official_indexed_excerpt", "source_text_redistributed": false, "source_url": "https://tax.gov.ae/en/services/vat.registration.aspx", "temporal_status": "not_established", "text_ar": "توفر الهيئة الاتحادية للضرائب التسجيل في ضريبة القيمة المضافة عبر إمارات تاكس. وهذه خدمة منفصلة عن الرخصة الاقتصادية المحلية، ولا تحدد هذه الخلاصة أهلية التسجيل الضريبي.", "text_en": "The Federal Tax Authority provides VAT registration through EmaraTax. This service is distinct from obtaining an emirate-level business licence; the summary does not decide tax eligibility.", "text_kind": "AI_authored_factual_summary_not_official_document", "title": "Federal VAT registration"}
{"applicability_scope": "FED", "arabic_status": "AI_draft_pending_qualified_review", "doc_id": "D21", "domain_review": "pending", "effective_from": null, "effective_to": null, "observed_on": "2026-10-21", "publisher_level": "federal", "redistribution_permission": "not_established_for_source_text", "service": "work_permit", "source_access": "official_indexed_excerpt", "source_text_redistributed": false, "source_url": "https://www.mohre.gov.ae/en/services/recruiting-a-worker-from-overseas-2022", "temporal_status": "not_established", "text_ar": "توفر وزارة الموارد البشرية والتوطين خدمة تصريح العمل لاستقدام عامل من خارج الدولة لأصحاب العمل الخاضعين لنظامها. ولا تعمم هذه الخلاصة الخدمة على جهات تتبع إجراءات مناطق حرة منفصلة.", "text_en": "MOHRE provides an overseas worker recruitment work permit service for employers covered by its system. This card does not extend the service to employers governed by separate free-zone processes.", "text_kind": "AI_authored_factual_summary_not_official_document", "title": "MOHRE overseas work permit service"}
{"applicability_scope": "FED", "arabic_status": "AI_draft_pending_qualified_review", "doc_id": "D22", "domain_review": "pending", "effective_from": null, "effective_to": null, "observed_on": "2026-10-21", "publisher_level": "federal", "redistribution_permission": "not_established_for_source_text", "service": "digital_identity", "source_access": "page_body", "source_text_redistributed": false, "source_url": "https://icp.gov.ae/en/uae-pass/", "temporal_status": "not_established", "text_ar": "الهوية الرقمية UAE PASS هي هوية وطنية رقمية للمواطنين والمقيمين والزوار. وتتيح الدخول إلى الخدمات الإلكترونية المشاركة والتوقيع الرقمي في دولة الإمارات.", "text_en": "UAE PASS is a national digital identity for citizens, residents and visitors. It enables access to participating online services and digital signatures across the UAE.", "text_kind": "AI_authored_factual_summary_not_official_document", "title": "UAE PASS national digital identity"}


==> anc/reproducibility/data/freeze_manifest.json <==
{
  "created_on": "2026-10-21",
  "status": "frozen_before_first_benchmark_run_not_public_preregistration",
  "counts": {
    "evidence_cards": 22,
    "unique_source_urls": 21,
    "scenarios": 50,
    "queries": 110,
    "answerable_scenarios": 36,
    "clarify_scenarios": 8,
    "abstain_scenarios": 6,
    "paired_families": 18,
    "scope_change_pairs": 14,
    "invariance_pairs": 4
  },
  "sha256": {
    "evidence_cards.jsonl": "4543246b89c06cf35dae504d648b71a12c883ad0aa97aa43a0fbdfb9745729de",
    "queries.jsonl": "1ea0f3155207dedb949a4c923eeb3bdb81be220f7aae4a0963ae0c8a8de418ce",
    "scenarios.jsonl": "d772b860e6800c5ef38f26ea6c69f892f0c119928b7ead5b722cc3b0a985f295"
  }
}

==> anc/reproducibility/data/literature_review.json <==
{
  "review_date": "2026-10-21",
  "review_type": "targeted primary-source review, not an exhaustive systematic review",
  "novelty_status": "No priority or first-in-UAE claim established",
  "search_queries": [
    "RIRAG ObliQA",
    "Version- and Scope-Aware Question Answering",
    "EDRAC Arabic dialect reading comprehension",
    "RAGBench",
    "multilingual RAG benchmark MIRAGE jurisdiction",
    "jurisdiction bilingual RAG benchmark UAE",
    "counterfactual jurisdiction retrieval benchmark",
    "government Arabic English benchmark retrieval augmented UAE",
    "bLLeQA Banar",
    "Beyond Accuracy Behavioral Testing CheckList"
  ],
  "exclusion_rules": "Marketing pages, reposted summaries and social posts were not used as scientific evidence. A UAE-LexAgent social-post lead was found but no reproducible primary paper was verified in this review. It remains a novelty-screening lead.",
  "references": [
    {"id":1,"authors":"Tuba Gokhan, Kexin Wang, Iryna Gurevych, Ted Briscoe","year":2024,"title":"RIRAG: Regulatory Information Retrieval and Answer Generation","venue":"arXiv 2409.05677 version 2","url":"https://arxiv.org/abs/2409.05677","relevance":"ObliQA contains 27,869 questions from ADGM financial regulation documents. Regulatory RAG in Abu Dhabi is established prior work.","review_depth":"abstract and relevant full-text sections","design_implication":"Do not claim the first UAE regulatory retrieval benchmark."},
    {"id":2,"authors":"Tuba Gokhan, Kexin Wang, Iryna Gurevych, Ted Briscoe","year":2025,"title":"Shared Task RIRAG-2025: Regulatory Information Retrieval and Answer Generation","venue":"Proceedings of the 1st Regulatory NLP Workshop, pages 1–4","url":"https://aclanthology.org/2025.regnlp-1.1/","relevance":"Shared task built around regulatory question answering with ObliQA.","review_depth":"primary abstract and bibliographic record","design_implication":"Compare task definitions and reuse compatible evaluation concepts without treating FiQA results as evidence for this study."},
    {"id":3,"authors":"Liuyin Wang, Shuaipeng Jin, Jiwei Shi, Jensen Hsu","year":2026,"title":"Version- and Scope-Aware Question Answering over Normative Documents: A Deployed System and an End-to-End Evaluation at Production Scale","venue":"arXiv 2609.18769 version 1","url":"https://arxiv.org/abs/2609.18769","relevance":"Explicit version and scope resolution before generation is already studied in a deployed normative QA system.","review_depth":"abstract and relevant full-text sections","design_implication":"A metadata filter alone is not a defensible novelty claim. Focus on role-controlled, multilingual evaluation and its limitations."},
    {"id":4,"authors":"Nikolay Banar, Ehsan Lotfi, Jens Van Nooten, Marija Kliocaite, Walter Daelemans","year":2026,"title":"bLLeQA: Benchmarking LLMs for Grounded Legal Question-Answering in French and Dutch","venue":"Proceedings of the 4th Workshop on Towards Knowledgeable Foundation Models, pages 34–59","url":"https://aclanthology.org/2026.knowfm-1.4.pdf","relevance":"Parallel French-Dutch legal questions, evidence and answers support retrieval, citation and refusal evaluation.","review_depth":"abstract and dataset motivation in primary PDF","design_implication":"Bilingual legal RAG and refusal evaluation are established. Compare alignment methods and cite this direct competitor."},
    {"id":5,"authors":"Noor Abo Mokh et al.","year":2026,"title":"EDRAC: Benchmarking Arabic Dialect Reading Comprehension","venue":"arXiv 2609.01113 version 1","url":"https://arxiv.org/abs/2609.01113","relevance":"Human-validated dialect QA includes Emirati Arabic among five dialects.","review_depth":"primary abstract and available PDF excerpt","design_implication":"MSA translations in this pilot must not be presented as an Emirati dialect benchmark."},
    {"id":6,"authors":"Robert Friel, Masha Belyi, Atindriyo Sanyal","year":2024,"title":"RAGBench: Explainable Benchmark for Retrieval-Augmented Generation Systems","venue":"arXiv 2407.11005 version 2 revised 2025","url":"https://arxiv.org/abs/2407.11005","relevance":"Explainable RAG evaluation separates retrieval and answer-quality dimensions.","review_depth":"primary abstract","design_implication":"Do not rename retrieval relevance as answer faithfulness or factual accuracy."},
    {"id":7,"authors":"Nandan Thakur, Suleman Kazi, Ge Luo, Jimmy Lin, Amin Ahmad","year":2025,"title":"MIRAGE-Bench: Automatic Multilingual Benchmark Arena for Retrieval-Augmented Generation Systems","venue":"NAACL 2025; arXiv 2410.13716 version 2","url":"https://arxiv.org/abs/2410.13716","relevance":"Multilingual RAG evaluation across 18 languages predates this project.","review_depth":"primary abstract and project page","design_implication":"Use matched scenarios, preserve scenario-level dependence, and distinguish corpus-language conditions."},
    {"id":8,"authors":"Marco Tulio Ribeiro, Tongshuang Wu, Carlos Guestrin, Sameer Singh","year":2020,"title":"Beyond Accuracy: Behavioral Testing of NLP Models with CheckList","venue":"ACL 2020","url":"https://aclanthology.org/2020.acl-main.442/","relevance":"Behavioral tests and invariance checks are established methods.","review_depth":"primary abstract and bibliographic record","design_implication":"Describe role swaps as a domain-specific application of behavioral testing, not a new general evaluation paradigm."},
    {"id":9,"authors":"Liang Wang, Nan Yang, Xiaolong Huang, Linjun Yang, Rangan Majumder, Furu Wei","year":2024,"title":"Multilingual E5 Text Embeddings: A Technical Report","venue":"arXiv 2402.05672","url":"https://arxiv.org/abs/2402.05672","relevance":"Open multilingual retrieval encoder family.","review_depth":"primary abstract and revision-pinned model card","design_implication":"Follow documented query/passage prefixes, masked mean pooling and normalization; pin weights."},
    {"id":10,"authors":"Stephen Robertson, Hugo Zaragoza","year":2009,"title":"The Probabilistic Relevance Framework: BM25 and Beyond","venue":"Foundations and Trends in Information Retrieval","url":"https://doi.org/10.1561/1500000019","relevance":"Lexical retrieval baseline and its modeling assumptions.","review_depth":"primary publisher record and abstract","design_implication":"Equal token multisets imply equal BM25 scores under this implementation."},
    {"id":11,"authors":"Gordon V. Cormack, Charles L. A. Clarke, Stefan Buettcher","year":2009,"title":"Reciprocal rank fusion outperforms condorcet and individual rank learning methods","venue":"SIGIR 2009, pages 758–759","url":"https://doi.org/10.1145/1571941.1572114","relevance":"Rank-based fusion of lexical and dense branches.","review_depth":"primary publication record and author-hosted paper excerpt","design_implication":"Report rank depth, tie handling and behavior of zero-score sparse candidates."}
  ]
}


==> anc/reproducibility/data/queries.jsonl <==
{"family_id": "F01", "language": "en", "query_id": "Q01_en", "scenario_id": "Q01", "text": "I live in Dubai. My mainland business will operate in Abu Dhabi. Which local business licensing service should I consult?"}
{"family_id": "F01", "language": "ar", "query_id": "Q01_ar", "scenario_id": "Q01", "text": "أسكن في دبي. سيعمل مشروعي في البر الرئيسي في أبوظبي. ما خدمة ترخيص الأعمال المحلية التي ينبغي أن أراجعها؟"}
{"family_id": "F01", "language": "mixed", "query_id": "Q01_mixed", "scenario_id": "Q01", "text": "I live in Dubai. مشروعي في البر الرئيسي في أبوظبي. Which local business licensing service should I consult?"}
{"family_id": "F01", "language": "en", "query_id": "Q02_en", "scenario_id": "Q02", "text": "I live in Abu Dhabi. My mainland business will operate in Dubai. Which local business licensing service should I consult?"}
{"family_id": "F01", "language": "ar", "query_id": "Q02_ar", "scenario_id": "Q02", "text": "أسكن في أبوظبي. سيعمل مشروعي في البر الرئيسي في دبي. ما خدمة ترخيص الأعمال المحلية التي ينبغي أن أراجعها؟"}
{"family_id": "F02", "language": "en", "query_id": "Q03_en", "scenario_id": "Q03", "text": "I work in Dubai. The rented property is in Abu Dhabi and is covered by the ordinary local tenancy registration system. Which tenancy registration service applies?"}
{"family_id": "F02", "language": "ar", "query_id": "Q03_ar", "scenario_id": "Q03", "text": "أعمل في دبي. العقار المستأجر في أبوظبي ويخضع لنظام تسجيل الإيجار المحلي العادي. ما خدمة تسجيل عقد الإيجار المنطبقة؟"}
{"family_id": "F02", "language": "mixed", "query_id": "Q03_mixed", "scenario_id": "Q03", "text": "I work in Dubai. العقار المستأجر في أبوظبي ويخضع لنظام الإيجار المحلي العادي. Which tenancy registration service applies?"}
{"family_id": "F02", "language": "en", "query_id": "Q04_en", "scenario_id": "Q04", "text": "I work in Abu Dhabi. The rented property is in Dubai and is covered by the ordinary local tenancy registration system. Which tenancy registration service applies?"}
{"family_id": "F02", "language": "ar", "query_id": "Q04_ar", "scenario_id": "Q04", "text": "أعمل في أبوظبي. العقار المستأجر في دبي ويخضع لنظام تسجيل الإيجار المحلي العادي. ما خدمة تسجيل عقد الإيجار المنطبقة؟"}
{"family_id": "F03", "language": "en", "query_id": "Q05_en", "scenario_id": "Q05", "text": "My employer is in Dubai. I need electricity and water for a home in Abu Dhabi within the local utility service area. Which utility provider should I consult?"}
{"family_id": "F03", "language": "ar", "query_id": "Q05_ar", "scenario_id": "Q05", "text": "جهة عملي في دبي. أحتاج إلى الكهرباء والمياه لمنزل في أبوظبي ضمن منطقة خدمة المرفق المحلي. ما مزود الخدمة الذي ينبغي أن أراجعه؟"}
{"family_id": "F03", "language": "mixed", "query_id": "Q05_mixed", "scenario_id": "Q05", "text": "My employer is in Dubai. أحتاج إلى الكهرباء والمياه لمنزل في أبوظبي ضمن منطقة الخدمة. Which utility provider should I consult?"}
{"family_id": "F03", "language": "en", "query_id": "Q06_en", "scenario_id": "Q06", "text": "My employer is in Abu Dhabi. I need electricity and water for a home in Dubai within the local utility service area. Which utility provider should I consult?"}
{"family_id": "F03", "language": "ar", "query_id": "Q06_ar", "scenario_id": "Q06", "text": "جهة عملي في أبوظبي. أحتاج إلى الكهرباء والمياه لمنزل في دبي ضمن منطقة خدمة المرفق المحلي. ما مزود الخدمة الذي ينبغي أن أراجعه؟"}
{"family_id": "F04", "language": "en", "query_id": "Q07_en", "scenario_id": "Q07", "text": "My landlord lives in Dubai. The rental property is in Abu Dhabi under its ordinary local rental law, outside a separate free-zone regime. Which rental dispute body is described by the applicable source?"}
{"family_id": "F04", "language": "ar", "query_id": "Q07_ar", "scenario_id": "Q07", "text": "يسكن المؤجر في دبي. العقار المؤجر في أبوظبي ويخضع لقانون الإيجار المحلي العادي، خارج أي نظام مستقل لمنطقة حرة. ما جهة فض المنازعات الإيجارية التي يصفها المصدر المنطبق؟"}
{"family_id": "F04", "language": "en", "query_id": "Q08_en", "scenario_id": "Q08", "text": "My landlord lives in Abu Dhabi. The rental property is in Dubai under its ordinary local rental law, outside a separate free-zone regime. Which rental dispute body is described by the applicable source?"}
{"family_id": "F04", "language": "ar", "query_id": "Q08_ar", "scenario_id": "Q08", "text": "يسكن المؤجر في أبوظبي. العقار المؤجر في دبي ويخضع لقانون الإيجار المحلي العادي، خارج أي نظام مستقل لمنطقة حرة. ما جهة فض المنازعات الإيجارية التي يصفها المصدر المنطبق؟"}
{"family_id": "F05", "language": "en", "query_id": "Q09_en", "scenario_id": "Q09", "text": "My vehicle is registered in Dubai. The road toll gate I cross is in Abu Dhabi. Which road toll system should I look up?"}
{"family_id": "F05", "language": "ar", "query_id": "Q09_ar", "scenario_id": "Q09", "text": "مركبتي مسجلة في دبي. بوابة التعرفة المرورية التي أعبرها في أبوظبي. ما نظام التعرفة المرورية الذي ينبغي أن أبحث عنه؟"}
{"family_id": "F05", "language": "mixed", "query_id": "Q09_mixed", "scenario_id": "Q09", "text": "My vehicle is registered in Dubai. بوابة التعرفة المرورية التي أعبرها في أبوظبي. Which toll system should I look up?"}
{"family_id": "F05", "language": "en", "query_id": "Q10_en", "scenario_id": "Q10", "text": "My vehicle is registered in Abu Dhabi. The road toll gate I cross is in Dubai. Which road toll system should I look up?"}
{"family_id": "F05", "language": "ar", "query_id": "Q10_ar", "scenario_id": "Q10", "text": "مركبتي مسجلة في أبوظبي. بوابة التعرفة المرورية التي أعبرها في دبي. ما نظام التعرفة المرورية الذي ينبغي أن أبحث عنه؟"}
{"family_id": "F06", "language": "en", "query_id": "Q11_en", "scenario_id": "Q11", "text": "My car is registered in Dubai. I am parking in a public parking area in Abu Dhabi covered by the local parking operator. Which parking service should I consult?"}
{"family_id": "F06", "language": "ar", "query_id": "Q11_ar", "scenario_id": "Q11", "text": "سيارتي مسجلة في دبي. أقف في موقف عام في أبوظبي يخضع لمشغل المواقف المحلي. ما خدمة المواقف التي ينبغي أن أراجعها؟"}
{"family_id": "F06", "language": "mixed", "query_id": "Q11_mixed", "scenario_id": "Q11", "text": "My car is registered in Dubai. أقف في موقف عام في أبوظبي يخضع للمشغل المحلي. Which parking service should I consult?"}
{"family_id": "F06", "language": "en", "query_id": "Q12_en", "scenario_id": "Q12", "text": "My car is registered in Abu Dhabi. I am parking in a public parking area in Dubai covered by the local parking operator. Which parking service should I consult?"}
{"family_id": "F06", "language": "ar", "query_id": "Q12_ar", "scenario_id": "Q12", "text": "سيارتي مسجلة في أبوظبي. أقف في موقف عام في دبي يخضع لمشغل المواقف المحلي. ما خدمة المواقف التي ينبغي أن أراجعها؟"}
{"family_id": "F07", "language": "en", "query_id": "Q13_en", "scenario_id": "Q13", "text": "I live in Dubai. The local public bus journey is entirely within Abu Dhabi. Which fare card does the official transport source describe?"}
{"family_id": "F07", "language": "ar", "query_id": "Q13_ar", "scenario_id": "Q13", "text": "أسكن في دبي. رحلة الحافلة العامة المحلية تقع بالكامل داخل أبوظبي. ما بطاقة دفع الأجرة التي يصفها مصدر النقل الرسمي؟"}
{"family_id": "F07", "language": "mixed", "query_id": "Q13_mixed", "scenario_id": "Q13", "text": "I live in Dubai. رحلة الحافلة العامة المحلية بالكامل داخل أبوظبي. Which fare card should I use?"}
{"family_id": "F07", "language": "en", "query_id": "Q14_en", "scenario_id": "Q14", "text": "I live in Abu Dhabi. The local public bus journey is entirely within Dubai. Which fare card does the official transport source describe?"}
{"family_id": "F07", "language": "ar", "query_id": "Q14_ar", "scenario_id": "Q14", "text": "أسكن في أبوظبي. رحلة الحافلة العامة المحلية تقع بالكامل داخل دبي. ما بطاقة دفع الأجرة التي يصفها مصدر النقل الرسمي؟"}
{"family_id": "F08", "language": "en", "query_id": "Q15_en", "scenario_id": "Q15", "text": "I live in Dubai. My residence visa was issued in Abu Dhabi. Which authority channel should I use to check visa validity?"}
{"family_id": "F08", "language": "ar", "query_id": "Q15_ar", "scenario_id": "Q15", "text": "أسكن في دبي. صدرت تأشيرة إقامتي في أبوظبي. ما قناة الجهة المختصة التي أستخدمها للتحقق من صلاحية التأشيرة؟"}
{"family_id": "F08", "language": "mixed", "query_id": "Q15_mixed", "scenario_id": "Q15", "text": "I live in Dubai. صدرت تأشيرة إقامتي في أبوظبي. Which channel checks visa validity?"}
{"family_id": "F08", "language": "en", "query_id": "Q16_en", "scenario_id": "Q16", "text": "I live in Abu Dhabi. My residence visa was issued in Dubai. Which authority channel should I use to check visa validity?"}
{"family_id": "F08", "language": "ar", "query_id": "Q16_ar", "scenario_id": "Q16", "text": "أسكن في أبوظبي. صدرت تأشيرة إقامتي في دبي. ما قناة الجهة المختصة التي أستخدمها للتحقق من صلاحية التأشيرة؟"}
{"family_id": "F09", "language": "en", "query_id": "Q17_en", "scenario_id": "Q17", "text": "My adviser works in DIFC. The company will be incorporated in ADGM. Which registrar should handle its company registration?"}
{"family_id": "F09", "language": "ar", "query_id": "Q17_ar", "scenario_id": "Q17", "text": "يعمل مستشاري في مركز دبي المالي العالمي. ستؤسس الشركة في سوق أبوظبي العالمي. ما جهة التسجيل المختصة بتسجيل الشركة؟"}
{"family_id": "F09", "language": "en", "query_id": "Q18_en", "scenario_id": "Q18", "text": "My adviser works in ADGM. The company will be incorporated in DIFC. Which registrar should handle its company registration?"}
{"family_id": "F09", "language": "ar", "query_id": "Q18_ar", "scenario_id": "Q18", "text": "يعمل مستشاري في سوق أبوظبي العالمي. ستؤسس الشركة في مركز دبي المالي العالمي. ما جهة التسجيل المختصة بتسجيل الشركة؟"}
{"family_id": "F10", "language": "en", "query_id": "Q19_en", "scenario_id": "Q19", "text": "I live in Dubai. My mainland business will operate in Abu Dhabi. I need the local business licensing service and the separate federal VAT registration service. Which two sources are needed?"}
{"family_id": "F10", "language": "ar", "query_id": "Q19_ar", "scenario_id": "Q19", "text": "أسكن في دبي. سيعمل مشروعي في البر الرئيسي في أبوظبي. أحتاج إلى خدمة ترخيص الأعمال المحلية وخدمة التسجيل الاتحادية المنفصلة لضريبة القيمة المضافة. ما المصدران المطلوبان؟"}
{"family_id": "F10", "language": "en", "query_id": "Q20_en", "scenario_id": "Q20", "text": "I live in Abu Dhabi. My mainland business will operate in Dubai. I need the local business licensing service and the separate federal VAT registration service. Which two sources are needed?"}
{"family_id": "F10", "language": "ar", "query_id": "Q20_ar", "scenario_id": "Q20", "text": "أسكن في أبوظبي. سيعمل مشروعي في البر الرئيسي في دبي. أحتاج إلى خدمة ترخيص الأعمال المحلية وخدمة التسجيل الاتحادية المنفصلة لضريبة القيمة المضافة. ما المصدران المطلوبان؟"}
{"family_id": "F11", "language": "en", "query_id": "Q21_en", "scenario_id": "Q21", "text": "I work in Dubai. The rented property is in Abu Dhabi under the ordinary local tenancy system and utility service area. Which sources cover tenancy registration and electricity and water activation?"}
{"family_id": "F11", "language": "ar", "query_id": "Q21_ar", "scenario_id": "Q21", "text": "أعمل في دبي. العقار المستأجر في أبوظبي ويخضع لنظام الإيجار المحلي العادي ومنطقة خدمة المرفق المحلي. ما المصادر التي تغطي تسجيل عقد الإيجار وتفعيل الكهرباء والمياه؟"}
{"family_id": "F11", "language": "en", "query_id": "Q22_en", "scenario_id": "Q22", "text": "I work in Abu Dhabi. The rented property is in Dubai under the ordinary local tenancy system and utility service area. Which sources cover tenancy registration and electricity and water activation?"}
{"family_id": "F11", "language": "ar", "query_id": "Q22_ar", "scenario_id": "Q22", "text": "أعمل في أبوظبي. العقار المستأجر في دبي ويخضع لنظام الإيجار المحلي العادي ومنطقة خدمة المرفق المحلي. ما المصادر التي تغطي تسجيل عقد الإيجار وتفعيل الكهرباء والمياه؟"}
{"family_id": "F12", "language": "en", "query_id": "Q23_en", "scenario_id": "Q23", "text": "I live in Dubai. My travel takes place in Abu Dhabi, using its road toll gates and local public buses. Which sources identify the toll system and the bus fare card?"}
{"family_id": "F12", "language": "ar", "query_id": "Q23_ar", "scenario_id": "Q23", "text": "أسكن في دبي. تنقلاتي في أبوظبي وتشمل بوابات التعرفة المرورية والحافلات العامة المحلية. ما المصادر التي تحدد نظام التعرفة وبطاقة أجرة الحافلة؟"}
{"family_id": "F12", "language": "en", "query_id": "Q24_en", "scenario_id": "Q24", "text": "I live in Abu Dhabi. My travel takes place in Dubai, using its road toll gates and local public buses. Which sources identify the toll system and the bus fare card?"}
{"family_id": "F12", "language": "ar", "query_id": "Q24_ar", "scenario_id": "Q24", "text": "أسكن في أبوظبي. تنقلاتي في دبي وتشمل بوابات التعرفة المرورية والحافلات العامة المحلية. ما المصادر التي تحدد نظام التعرفة وبطاقة أجرة الحافلة؟"}
{"family_id": "F13", "language": "en", "query_id": "Q25_en", "scenario_id": "Q25", "text": "I live in Abu Dhabi and lost my Emirates ID. Which authority provides the identity card replacement service?"}
{"family_id": "F13", "language": "ar", "query_id": "Q25_ar", "scenario_id": "Q25", "text": "أسكن في أبوظبي وفقدت هويتي الإماراتية. ما الجهة التي توفر خدمة إصدار بطاقة هوية بديلة؟"}
{"family_id": "F13", "language": "mixed", "query_id": "Q25_mixed", "scenario_id": "Q25", "text": "I live in Abu Dhabi. فقدت هويتي الإماراتية. Which authority replaces my Emirates ID?"}
{"family_id": "F13", "language": "en", "query_id": "Q26_en", "scenario_id": "Q26", "text": "I live in Dubai and lost my Emirates ID. Which authority provides the identity card replacement service?"}
{"family_id": "F13", "language": "ar", "query_id": "Q26_ar", "scenario_id": "Q26", "text": "أسكن في دبي وفقدت هويتي الإماراتية. ما الجهة التي توفر خدمة إصدار بطاقة هوية بديلة؟"}
{"family_id": "F14", "language": "en", "query_id": "Q27_en", "scenario_id": "Q27", "text": "My business is in Abu Dhabi. Assuming VAT registration is required, which federal service handles the registration?"}
{"family_id": "F14", "language": "ar", "query_id": "Q27_ar", "scenario_id": "Q27", "text": "مشروعي في أبوظبي. بافتراض وجوب التسجيل في ضريبة القيمة المضافة، ما الخدمة الاتحادية المختصة بالتسجيل؟"}
{"family_id": "F14", "language": "en", "query_id": "Q28_en", "scenario_id": "Q28", "text": "My business is in Dubai. Assuming VAT registration is required, which federal service handles the registration?"}
{"family_id": "F14", "language": "ar", "query_id": "Q28_ar", "scenario_id": "Q28", "text": "مشروعي في دبي. بافتراض وجوب التسجيل في ضريبة القيمة المضافة، ما الخدمة الاتحادية المختصة بالتسجيل؟"}
{"family_id": "F15", "language": "en", "query_id": "Q29_en", "scenario_id": "Q29", "text": "Our employer is in Abu Dhabi and is registered under MOHRE, outside any separate free-zone process. Which ministry service concerns a new overseas worker work permit?"}
{"family_id": "F15", "language": "ar", "query_id": "Q29_ar", "scenario_id": "Q29", "text": "جهة عملنا في أبوظبي ومسجلة لدى وزارة الموارد البشرية والتوطين، خارج أي إجراءات مستقلة لمنطقة حرة. ما خدمة الوزارة المتعلقة بتصريح عمل لعامل جديد من خارج الدولة؟"}
{"family_id": "F15", "language": "en", "query_id": "Q30_en", "scenario_id": "Q30", "text": "Our employer is in Dubai and is registered under MOHRE, outside any separate free-zone process. Which ministry service concerns a new overseas worker work permit?"}
{"family_id": "F15", "language": "ar", "query_id": "Q30_ar", "scenario_id": "Q30", "text": "جهة عملنا في دبي ومسجلة لدى وزارة الموارد البشرية والتوطين، خارج أي إجراءات مستقلة لمنطقة حرة. ما خدمة الوزارة المتعلقة بتصريح عمل لعامل جديد من خارج الدولة؟"}
{"family_id": "F16", "language": "en", "query_id": "Q31_en", "scenario_id": "Q31", "text": "I live in Abu Dhabi. Which national digital identity provides login and digital signatures for participating online services?"}
{"family_id": "F16", "language": "ar", "query_id": "Q31_ar", "scenario_id": "Q31", "text": "أسكن في أبوظبي. ما الهوية الرقمية الوطنية التي توفر الدخول والتوقيع الرقمي للخدمات الإلكترونية المشاركة؟"}
{"family_id": "F16", "language": "en", "query_id": "Q32_en", "scenario_id": "Q32", "text": "I live in Dubai. Which national digital identity provides login and digital signatures for participating online services?"}
{"family_id": "F16", "language": "ar", "query_id": "Q32_ar", "scenario_id": "Q32", "text": "أسكن في دبي. ما الهوية الرقمية الوطنية التي توفر الدخول والتوقيع الرقمي للخدمات الإلكترونية المشاركة؟"}
{"family_id": "F17", "language": "en", "query_id": "Q33_en", "scenario_id": "Q33", "text": "Our adviser has an Abu Dhabi mainland business. Our company will be incorporated in ADGM. Which registration authority is relevant to our company?"}
{"family_id": "F17", "language": "ar", "query_id": "Q33_ar", "scenario_id": "Q33", "text": "لدى مستشارنا مشروع في البر الرئيسي بأبوظبي. ستؤسس شركتنا في سوق أبوظبي العالمي. ما سلطة التسجيل ذات الصلة بشركتنا؟"}
{"family_id": "F17", "language": "en", "query_id": "Q34_en", "scenario_id": "Q34", "text": "Our adviser has an ADGM business. Our company will operate on the Abu Dhabi mainland. Which local business licensing authority is relevant to our company?"}
{"family_id": "F17", "language": "ar", "query_id": "Q34_ar", "scenario_id": "Q34", "text": "لدى مستشارنا مشروع في سوق أبوظبي العالمي. ستعمل شركتنا في البر الرئيسي بأبوظبي. ما جهة ترخيص الأعمال المحلية ذات الصلة بشركتنا؟"}
{"family_id": "F18", "language": "en", "query_id": "Q35_en", "scenario_id": "Q35", "text": "Our adviser has a Dubai mainland business. Our company will be incorporated in DIFC. Which registration authority is relevant to our company?"}
{"family_id": "F18", "language": "ar", "query_id": "Q35_ar", "scenario_id": "Q35", "text": "لدى مستشارنا مشروع في البر الرئيسي بدبي. ستؤسس شركتنا في مركز دبي المالي العالمي. ما سلطة التسجيل ذات الصلة بشركتنا؟"}
{"family_id": "F18", "language": "en", "query_id": "Q36_en", "scenario_id": "Q36", "text": "Our adviser has a DIFC business. Our company will operate on the Dubai mainland. Which local business licensing authority is relevant to our company?"}
{"family_id": "F18", "language": "ar", "query_id": "Q36_ar", "scenario_id": "Q36", "text": "لدى مستشارنا مشروع في مركز دبي المالي العالمي. ستعمل شركتنا في البر الرئيسي بدبي. ما جهة ترخيص الأعمال المحلية ذات الصلة بشركتنا؟"}
{"family_id": "F19", "language": "en", "query_id": "Q37_en", "scenario_id": "Q37", "text": "I live in Abu Dhabi and want a business licence. I have not decided where the business will operate. Which local licensing authority should I choose?"}
{"family_id": "F19", "language": "ar", "query_id": "Q37_ar", "scenario_id": "Q37", "text": "أسكن في أبوظبي وأريد رخصة أعمال. لم أحدد أين سيعمل المشروع. ما جهة الترخيص المحلية التي أختارها؟"}
{"family_id": "F19", "language": "mixed", "query_id": "Q37_mixed", "scenario_id": "Q37", "text": "I live in Abu Dhabi. لم أحدد أين سيعمل المشروع. Which business licensing authority applies?"}
{"family_id": "F20", "language": "en", "query_id": "Q38_en", "scenario_id": "Q38", "text": "I want to register a company in a free zone in the UAE. Which registrar applies?"}
{"family_id": "F20", "language": "ar", "query_id": "Q38_ar", "scenario_id": "Q38", "text": "أريد تسجيل شركة في منطقة حرة في الإمارات. ما جهة التسجيل المختصة؟"}
{"family_id": "F21", "language": "en", "query_id": "Q39_en", "scenario_id": "Q39", "text": "My employer is in Dubai. I need to register a tenancy contract, but I have not given the location of the property. Which system should I use?"}
{"family_id": "F21", "language": "ar", "query_id": "Q39_ar", "scenario_id": "Q39", "text": "جهة عملي في دبي. أحتاج إلى تسجيل عقد إيجار لكنني لم أذكر موقع العقار. ما النظام الذي أستخدمه؟"}
{"family_id": "F22", "language": "en", "query_id": "Q40_en", "scenario_id": "Q40", "text": "My landlord is in Abu Dhabi. Which rental dispute body should hear my case? I have not specified the rental property or its legal regime."}
{"family_id": "F22", "language": "ar", "query_id": "Q40_ar", "scenario_id": "Q40", "text": "المؤجر في أبوظبي. ما جهة فض المنازعات الإيجارية المختصة بقضيتي؟ لم أحدد موقع العقار المؤجر أو نظامه القانوني."}
{"family_id": "F23", "language": "en", "query_id": "Q41_en", "scenario_id": "Q41", "text": "My car is registered in Dubai and I crossed a road toll gate. I have not specified where the gate is. Which toll system applies?"}
{"family_id": "F23", "language": "ar", "query_id": "Q41_ar", "scenario_id": "Q41", "text": "سيارتي مسجلة في دبي وعبرت بوابة تعرفة مرورية. لم أحدد موقع البوابة. ما نظام التعرفة المنطبق؟"}
{"family_id": "F24", "language": "en", "query_id": "Q42_en", "scenario_id": "Q42", "text": "I live in Abu Dhabi and want a card for a local public bus trip. I have not specified the city of the trip. Which card do I need?"}
{"family_id": "F24", "language": "ar", "query_id": "Q42_ar", "scenario_id": "Q42", "text": "أسكن في أبوظبي وأريد بطاقة لرحلة حافلة عامة محلية. لم أحدد مدينة الرحلة. ما البطاقة التي أحتاجها؟"}
{"family_id": "F25", "language": "en", "query_id": "Q43_en", "scenario_id": "Q43", "text": "I live in Abu Dhabi and need to check my residence visa validity. I do not know which emirate issued it. Which authority should I use?"}
{"family_id": "F25", "language": "ar", "query_id": "Q43_ar", "scenario_id": "Q43", "text": "أسكن في أبوظبي وأحتاج إلى التحقق من صلاحية تأشيرة إقامتي. لا أعرف الإمارة التي أصدرتها. ما الجهة التي أستخدمها؟"}
{"family_id": "F26", "language": "en", "query_id": "Q44_en", "scenario_id": "Q44", "text": "Our employer is in Dubai. We need an overseas work permit, but have not said whether the employer is under MOHRE or a separate free-zone process. Which route applies?"}
{"family_id": "F26", "language": "ar", "query_id": "Q44_ar", "scenario_id": "Q44", "text": "جهة عملنا في دبي. نحتاج إلى تصريح عمل لاستقدام عامل من الخارج لكننا لم نحدد هل تخضع جهة العمل للوزارة أم لإجراءات منطقة حرة مستقلة. ما المسار المنطبق؟"}
{"family_id": "F27", "language": "en", "query_id": "Q45_en", "scenario_id": "Q45", "text": "What was the exact Abu Dhabi Darb toll tariff on 1 January 2021? Cite the rule effective on that date."}
{"family_id": "F27", "language": "ar", "query_id": "Q45_ar", "scenario_id": "Q45", "text": "ما التعرفة الدقيقة لنظام درب في أبوظبي يوم 1 يناير 2021؟ استشهد بالقاعدة النافذة في ذلك التاريخ."}
{"family_id": "F27", "language": "mixed", "query_id": "Q45_mixed", "scenario_id": "Q45", "text": "What was the exact Darb tariff في أبوظبي يوم 1 يناير 2021؟ Cite the historical rule."}
{"family_id": "F28", "language": "en", "query_id": "Q46_en", "scenario_id": "Q46", "text": "What exact Dubai tenancy registration requirement was in force on 1 January 2018? Cite its historical version."}
{"family_id": "F28", "language": "ar", "query_id": "Q46_ar", "scenario_id": "Q46", "text": "ما المتطلب الدقيق لتسجيل الإيجار في دبي الذي كان نافذاً يوم 1 يناير 2018؟ استشهد بنسخته التاريخية."}
{"family_id": "F29", "language": "en", "query_id": "Q47_en", "scenario_id": "Q47", "text": "What is the exact total fee today for licensing my unnamed mainland business activity in Abu Dhabi?"}
{"family_id": "F29", "language": "ar", "query_id": "Q47_ar", "scenario_id": "Q47", "text": "ما إجمالي الرسوم الدقيق اليوم لترخيص نشاط مشروعي غير المحدد في البر الرئيسي بأبوظبي؟"}
{"family_id": "F30", "language": "en", "query_id": "Q48_en", "scenario_id": "Q48", "text": "What is the exact total charge today for my residence visa application in Dubai, including all category-specific fees?"}
{"family_id": "F30", "language": "ar", "query_id": "Q48_ar", "scenario_id": "Q48", "text": "ما التكلفة الإجمالية الدقيقة اليوم لطلب تأشيرة إقامتي في دبي، بما في ذلك الرسوم الخاصة بكل فئة؟"}
{"family_id": "F31", "language": "en", "query_id": "Q49_en", "scenario_id": "Q49", "text": "My rented home is in Abu Dhabi. Based only on these service summaries, decide whether my landlord will win my individual rental dispute."}
{"family_id": "F31", "language": "ar", "query_id": "Q49_ar", "scenario_id": "Q49", "text": "منزلي المستأجر في أبوظبي. قرر بالاستناد إلى ملخصات الخدمات هذه وحدها ما إذا كان المؤجر سيفوز في منازعتي الإيجارية الفردية."}
{"family_id": "F32", "language": "en", "query_id": "Q50_en", "scenario_id": "Q50", "text": "Which public bus fare card should I use for a local trip entirely within Sharjah?"}
{"family_id": "F32", "language": "ar", "query_id": "Q50_ar", "scenario_id": "Q50", "text": "ما بطاقة أجرة الحافلة العامة التي أستخدمها لرحلة محلية تقع بالكامل داخل الشارقة؟"}


==> anc/reproducibility/data/review_template.json <==
[
  {
    "scenario_id": "Q01",
    "reviewer_id": null,
    "arabic_equivalence": null,
    "domain_correctness": null,
    "controlling_role_correct": null,
    "relevant_sources_complete": null,
    "hard_negative_correct": null,
    "answerability_correct": null,
    "rights_review": null,
    "notes": "",
    "adjudication_status": "pending"
  },
  {
    "scenario_id": "Q02",
    "reviewer_id": null,
    "arabic_equivalence": null,
    "domain_correctness": null,
    "controlling_role_correct": null,
    "relevant_sources_complete": null,
    "hard_negative_correct": null,
    "answerability_correct": null,
    "rights_review": null,
    "notes": "",
    "adjudication_status": "pending"
  },
  {
    "scenario_id": "Q03",
    "reviewer_id": null,
    "arabic_equivalence": null,
    "domain_correctness": null,
    "controlling_role_correct": null,
    "relevant_sources_complete": null,
    "hard_negative_correct": null,
    "answerability_correct": null,
    "rights_review": null,
    "notes": "",
    "adjudication_status": "pending"
  },
  {
    "scenario_id": "Q04",
    "reviewer_id": null,
    "arabic_equivalence": null,
    "domain_correctness": null,
    "controlling_role_correct": null,
    "relevant_sources_complete": null,
    "hard_negative_correct": null,
    "answerability_correct": null,
    "rights_review": null,
    "notes": "",
    "adjudication_status": "pending"
  },
  {
    "scenario_id": "Q05",
    "reviewer_id": null,
    "arabic_equivalence": null,
    "domain_correctness": null,
    "controlling_role_correct": null,
    "relevant_sources_complete": null,
    "hard_negative_correct": null,
    "answerability_correct": null,
    "rights_review": null,
    "notes": "",
    "adjudication_status": "pending"
  },
  {
    "scenario_id": "Q06",
    "reviewer_id": null,
    "arabic_equivalence": null,
    "domain_correctness": null,
    "controlling_role_correct": null,
    "relevant_sources_complete": null,
    "hard_negative_correct": null,
    "answerability_correct": null,
    "rights_review": null,
    "notes": "",
    "adjudication_status": "pending"
  },
  {
    "scenario_id": "Q07",
    "reviewer_id": null,
    "arabic_equivalence": null,
    "domain_correctness": null,
    "controlling_role_correct": null,
    "relevant_sources_complete": null,
    "hard_negative_correct": null,
    "answerability_correct": null,
    "rights_review": null,
    "notes": "",
    "adjudication_status": "pending"
  },
  {
    "scenario_id": "Q08",
    "reviewer_id": null,
    "arabic_equivalence": null,
    "domain_correctness": null,
    "controlling_role_correct": null,
    "relevant_sources_complete": null,
    "hard_negative_correct": null,
    "answerability_correct": null,
    "rights_review": null,
    "notes": "",
    "adjudication_status": "pending"
  },
  {
    "scenario_id": "Q09",
    "reviewer_id": null,
    "arabic_equivalence": null,
    "domain_correctness": null,
    "controlling_role_correct": null,
    "relevant_sources_complete": null,
    "hard_negative_correct": null,
    "answerability_correct": null,
    "rights_review": null,
    "notes": "",
    "adjudication_status": "pending"
  },
  {
    "scenario_id": "Q10",
    "reviewer_id": null,
    "arabic_equivalence": null,
    "domain_correctness": null,
    "controlling_role_correct": null,
    "relevant_sources_complete": null,
    "hard_negative_correct": null,
    "answerability_correct": null,
    "rights_review": null,
    "notes": "",
    "adjudication_status": "pending"
  },
  {
    "scenario_id": "Q11",
    "reviewer_id": null,
    "arabic_equivalence": null,
    "domain_correctness": null,
    "controlling_role_correct": null,
    "relevant_sources_complete": null,
    "hard_negative_correct": null,
    "answerability_correct": null,
    "rights_review": null,
    "notes": "",
    "adjudication_status": "pending"
  },
  {
    "scenario_id": "Q12",
    "reviewer_id": null,
    "arabic_equivalence": null,
    "domain_correctness": null,
    "controlling_role_correct": null,
    "relevant_sources_complete": null,
    "hard_negative_correct": null,
    "answerability_correct": null,
    "rights_review": null,
    "notes": "",
    "adjudication_status": "pending"
  },
  {
    "scenario_id": "Q13",
    "reviewer_id": null,
    "arabic_equivalence": null,
    "domain_correctness": null,
    "controlling_role_correct": null,
    "relevant_sources_complete": null,
    "hard_negative_correct": null,
    "answerability_correct": null,
    "rights_review": null,
    "notes": "",
    "adjudication_status": "pending"
  },
  {
    "scenario_id": "Q14",
    "reviewer_id": null,
    "arabic_equivalence": null,
    "domain_correctness": null,
    "controlling_role_correct": null,
    "relevant_sources_complete": null,
    "hard_negative_correct": null,
    "answerability_correct": null,
    "rights_review": null,
    "notes": "",
    "adjudication_status": "pending"
  },
  {
    "scenario_id": "Q15",
    "reviewer_id": null,
    "arabic_equivalence": null,
    "domain_correctness": null,
    "controlling_role_correct": null,
    "relevant_sources_complete": null,
    "hard_negative_correct": null,
    "answerability_correct": null,
    "rights_review": null,
    "notes": "",
    "adjudication_status": "pending"
  },
  {
    "scenario_id": "Q16",
    "reviewer_id": null,
    "arabic_equivalence": null,
    "domain_correctness": null,
    "controlling_role_correct": null,
    "relevant_sources_complete": null,
    "hard_negative_correct": null,
    "answerability_correct": null,
    "rights_review": null,
    "notes": "",
    "adjudication_status": "pending"
  },
  {
    "scenario_id": "Q17",
    "reviewer_id": null,
    "arabic_equivalence": null,
    "domain_correctness": null,
    "controlling_role_correct": null,
    "relevant_sources_complete": null,
    "hard_negative_correct": null,
    "answerability_correct": null,
    "rights_review": null,
    "notes": "",
    "adjudication_status": "pending"
  },
  {
    "scenario_id": "Q18",
    "reviewer_id": null,
    "arabic_equivalence": null,
    "domain_correctness": null,
    "controlling_role_correct": null,
    "relevant_sources_complete": null,
    "hard_negative_correct": null,
    "answerability_correct": null,
    "rights_review": null,
    "notes": "",
    "adjudication_status": "pending"
  },
  {
    "scenario_id": "Q19",
    "reviewer_id": null,
    "arabic_equivalence": null,
    "domain_correctness": null,
    "controlling_role_correct": null,
    "relevant_sources_complete": null,
    "hard_negative_correct": null,
    "answerability_correct": null,
    "rights_review": null,
    "notes": "",
    "adjudication_status": "pending"
  },
  {
    "scenario_id": "Q20",
    "reviewer_id": null,
    "arabic_equivalence": null,
    "domain_correctness": null,
    "controlling_role_correct": null,
    "relevant_sources_complete": null,
    "hard_negative_correct": null,
    "answerability_correct": null,
    "rights_review": null,
    "notes": "",
    "adjudication_status": "pending"
  },
  {
    "scenario_id": "Q21",
    "reviewer_id": null,
    "arabic_equivalence": null,
    "domain_correctness": null,
    "controlling_role_correct": null,
    "relevant_sources_complete": null,
    "hard_negative_correct": null,
    "answerability_correct": null,
    "rights_review": null,
    "notes": "",
    "adjudication_status": "pending"
  },
  {
    "scenario_id": "Q22",
    "reviewer_id": null,
    "arabic_equivalence": null,
    "domain_correctness": null,
    "controlling_role_correct": null,
    "relevant_sources_complete": null,
    "hard_negative_correct": null,
    "answerability_correct": null,
    "rights_review": null,
    "notes": "",
    "adjudication_status": "pending"
  },
  {
    "scenario_id": "Q23",
    "reviewer_id": null,
    "arabic_equivalence": null,
    "domain_correctness": null,
    "controlling_role_correct": null,
    "relevant_sources_complete": null,
    "hard_negative_correct": null,
    "answerability_correct": null,
    "rights_review": null,
    "notes": "",
    "adjudication_status": "pending"
  },
  {
    "scenario_id": "Q24",
    "reviewer_id": null,
    "arabic_equivalence": null,
    "domain_correctness": null,
    "controlling_role_correct": null,
    "relevant_sources_complete": null,
    "hard_negative_correct": null,
    "answerability_correct": null,
    "rights_review": null,
    "notes": "",
    "adjudication_status": "pending"
  },
  {
    "scenario_id": "Q25",
    "reviewer_id": null,
    "arabic_equivalence": null,
    "domain_correctness": null,
    "controlling_role_correct": null,
    "relevant_sources_complete": null,
    "hard_negative_correct": null,
    "answerability_correct": null,
    "rights_review": null,
    "notes": "",
    "adjudication_status": "pending"
  },
  {
    "scenario_id": "Q26",
    "reviewer_id": null,
    "arabic_equivalence": null,
    "domain_correctness": null,
    "controlling_role_correct": null,
    "relevant_sources_complete": null,
    "hard_negative_correct": null,
    "answerability_correct": null,
    "rights_review": null,
    "notes": "",
    "adjudication_status": "pending"
  },
  {
    "scenario_id": "Q27",
    "reviewer_id": null,
    "arabic_equivalence": null,
    "domain_correctness": null,
    "controlling_role_correct": null,
    "relevant_sources_complete": null,
    "hard_negative_correct": null,
    "answerability_correct": null,
    "rights_review": null,
    "notes": "",
    "adjudication_status": "pending"
  },
  {
    "scenario_id": "Q28",
    "reviewer_id": null,
    "arabic_equivalence": null,
    "domain_correctness": null,
    "controlling_role_correct": null,
    "relevant_sources_complete": null,
    "hard_negative_correct": null,
    "answerability_correct": null,
    "rights_review": null,
    "notes": "",
    "adjudication_status": "pending"
  },
  {
    "scenario_id": "Q29",
    "reviewer_id": null,
    "arabic_equivalence": null,
    "domain_correctness": null,
    "controlling_role_correct": null,
    "relevant_sources_complete": null,
    "hard_negative_correct": null,
    "answerability_correct": null,
    "rights_review": null,
    "notes": "",
    "adjudication_status": "pending"
  },
  {
    "scenario_id": "Q30",
    "reviewer_id": null,
    "arabic_equivalence": null,
    "domain_correctness": null,
    "controlling_role_correct": null,
    "relevant_sources_complete": null,
    "hard_negative_correct": null,
    "answerability_correct": null,
    "rights_review": null,
    "notes": "",
    "adjudication_status": "pending"
  },
  {
    "scenario_id": "Q31",
    "reviewer_id": null,
    "arabic_equivalence": null,
    "domain_correctness": null,
    "controlling_role_correct": null,
    "relevant_sources_complete": null,
    "hard_negative_correct": null,
    "answerability_correct": null,
    "rights_review": null,
    "notes": "",
    "adjudication_status": "pending"
  },
  {
    "scenario_id": "Q32",
    "reviewer_id": null,
    "arabic_equivalence": null,
    "domain_correctness": null,
    "controlling_role_correct": null,
    "relevant_sources_complete": null,
    "hard_negative_correct": null,
    "answerability_correct": null,
    "rights_review": null,
    "notes": "",
    "adjudication_status": "pending"
  },
  {
    "scenario_id": "Q33",
    "reviewer_id": null,
    "arabic_equivalence": null,
    "domain_correctness": null,
    "controlling_role_correct": null,
    "relevant_sources_complete": null,
    "hard_negative_correct": null,
    "answerability_correct": null,
    "rights_review": null,
    "notes": "",
    "adjudication_status": "pending"
  },
  {
    "scenario_id": "Q34",
    "reviewer_id": null,
    "arabic_equivalence": null,
    "domain_correctness": null,
    "controlling_role_correct": null,
    "relevant_sources_complete": null,
    "hard_negative_correct": null,
    "answerability_correct": null,
    "rights_review": null,
    "notes": "",
    "adjudication_status": "pending"
  },
  {
    "scenario_id": "Q35",
    "reviewer_id": null,
    "arabic_equivalence": null,
    "domain_correctness": null,
    "controlling_role_correct": null,
    "relevant_sources_complete": null,
    "hard_negative_correct": null,
    "answerability_correct": null,
    "rights_review": null,
    "notes": "",
    "adjudication_status": "pending"
  },
  {
    "scenario_id": "Q36",
    "reviewer_id": null,
    "arabic_equivalence": null,
    "domain_correctness": null,
    "controlling_role_correct": null,
    "relevant_sources_complete": null,
    "hard_negative_correct": null,
    "answerability_correct": null,
    "rights_review": null,
    "notes": "",
    "adjudication_status": "pending"
  },
  {
    "scenario_id": "Q37",
    "reviewer_id": null,
    "arabic_equivalence": null,
    "domain_correctness": null,
    "controlling_role_correct": null,
    "relevant_sources_complete": null,
    "hard_negative_correct": null,
    "answerability_correct": null,
    "rights_review": null,
    "notes": "",
    "adjudication_status": "pending"
  },
  {
    "scenario_id": "Q38",
    "reviewer_id": null,
    "arabic_equivalence": null,
    "domain_correctness": null,
    "controlling_role_correct": null,
    "relevant_sources_complete": null,
    "hard_negative_correct": null,
    "answerability_correct": null,
    "rights_review": null,
    "notes": "",
    "adjudication_status": "pending"
  },
  {
    "scenario_id": "Q39",
    "reviewer_id": null,
    "arabic_equivalence": null,
    "domain_correctness": null,
    "controlling_role_correct": null,
    "relevant_sources_complete": null,
    "hard_negative_correct": null,
    "answerability_correct": null,
    "rights_review": null,
    "notes": "",
    "adjudication_status": "pending"
  },
  {
    "scenario_id": "Q40",
    "reviewer_id": null,
    "arabic_equivalence": null,
    "domain_correctness": null,
    "controlling_role_correct": null,
    "relevant_sources_complete": null,
    "hard_negative_correct": null,
    "answerability_correct": null,
    "rights_review": null,
    "notes": "",
    "adjudication_status": "pending"
  },
  {
    "scenario_id": "Q41",
    "reviewer_id": null,
    "arabic_equivalence": null,
    "domain_correctness": null,
    "controlling_role_correct": null,
    "relevant_sources_complete": null,
    "hard_negative_correct": null,
    "answerability_correct": null,
    "rights_review": null,
    "notes": "",
    "adjudication_status": "pending"
  },
  {
    "scenario_id": "Q42",
    "reviewer_id": null,
    "arabic_equivalence": null,
    "domain_correctness": null,
    "controlling_role_correct": null,
    "relevant_sources_complete": null,
    "hard_negative_correct": null,
    "answerability_correct": null,
    "rights_review": null,
    "notes": "",
    "adjudication_status": "pending"
  },
  {
    "scenario_id": "Q43",
    "reviewer_id": null,
    "arabic_equivalence": null,
    "domain_correctness": null,
    "controlling_role_correct": null,
    "relevant_sources_complete": null,
    "hard_negative_correct": null,
    "answerability_correct": null,
    "rights_review": null,
    "notes": "",
    "adjudication_status": "pending"
  },
  {
    "scenario_id": "Q44",
    "reviewer_id": null,
    "arabic_equivalence": null,
    "domain_correctness": null,
    "controlling_role_correct": null,
    "relevant_sources_complete": null,
    "hard_negative_correct": null,
    "answerability_correct": null,
    "rights_review": null,
    "notes": "",
    "adjudication_status": "pending"
  },
  {
    "scenario_id": "Q45",
    "reviewer_id": null,
    "arabic_equivalence": null,
    "domain_correctness": null,
    "controlling_role_correct": null,
    "relevant_sources_complete": null,
    "hard_negative_correct": null,
    "answerability_correct": null,
    "rights_review": null,
    "notes": "",
    "adjudication_status": "pending"
  },
  {
    "scenario_id": "Q46",
    "reviewer_id": null,
    "arabic_equivalence": null,
    "domain_correctness": null,
    "controlling_role_correct": null,
    "relevant_sources_complete": null,
    "hard_negative_correct": null,
    "answerability_correct": null,
    "rights_review": null,
    "notes": "",
    "adjudication_status": "pending"
  },
  {
    "scenario_id": "Q47",
    "reviewer_id": null,
    "arabic_equivalence": null,
    "domain_correctness": null,
    "controlling_role_correct": null,
    "relevant_sources_complete": null,
    "hard_negative_correct": null,
    "answerability_correct": null,
    "rights_review": null,
    "notes": "",
    "adjudication_status": "pending"
  },
  {
    "scenario_id": "Q48",
    "reviewer_id": null,
    "arabic_equivalence": null,
    "domain_correctness": null,
    "controlling_role_correct": null,
    "relevant_sources_complete": null,
    "hard_negative_correct": null,
    "answerability_correct": null,
    "rights_review": null,
    "notes": "",
    "adjudication_status": "pending"
  },
  {
    "scenario_id": "Q49",
    "reviewer_id": null,
    "arabic_equivalence": null,
    "domain_correctness": null,
    "controlling_role_correct": null,
    "relevant_sources_complete": null,
    "hard_negative_correct": null,
    "answerability_correct": null,
    "rights_review": null,
    "notes": "",
    "adjudication_status": "pending"
  },
  {
    "scenario_id": "Q50",
    "reviewer_id": null,
    "arabic_equivalence": null,
    "domain_correctness": null,
    "controlling_role_correct": null,
    "relevant_sources_complete": null,
    "hard_negative_correct": null,
    "answerability_correct": null,
    "rights_review": null,
    "notes": "",
    "adjudication_status": "pending"
  }
]

==> anc/reproducibility/data/scenarios.jsonl <==
{"annotation_status": "AI_drafted_pending_independent_review", "arabic_review": "pending", "as_of_date": "2026-10-21", "controlling_role": "business_location", "domain": "business", "domain_review": "pending", "family_id": "F01", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "label_rationale": "Select evidence by business_location; do not substitute the distracting location. The relevance labels apply only to the authored cards.", "pair_relation": "scope_change", "question_ar": "أسكن في دبي. سيعمل مشروعي في البر الرئيسي في أبوظبي. ما خدمة ترخيص الأعمال المحلية التي ينبغي أن أراجعها؟", "question_en": "I live in Dubai. My mainland business will operate in Abu Dhabi. Which local business licensing service should I consult?", "relevant_doc_ids": ["D01"], "required_clarification": null, "scenario_id": "Q01", "scenario_slots": {"business_location": "AD", "residence": "DXB"}, "split": "pilot_development_only"}
{"annotation_status": "AI_drafted_pending_independent_review", "arabic_review": "pending", "as_of_date": "2026-10-21", "controlling_role": "business_location", "domain": "business", "domain_review": "pending", "family_id": "F01", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "label_rationale": "Select evidence by business_location; do not substitute the distracting location. The relevance labels apply only to the authored cards.", "pair_relation": "scope_change", "question_ar": "أسكن في أبوظبي. سيعمل مشروعي في البر الرئيسي في دبي. ما خدمة ترخيص الأعمال المحلية التي ينبغي أن أراجعها؟", "question_en": "I live in Abu Dhabi. My mainland business will operate in Dubai. Which local business licensing service should I consult?", "relevant_doc_ids": ["D02"], "required_clarification": null, "scenario_id": "Q02", "scenario_slots": {"business_location": "DXB", "residence": "AD"}, "split": "pilot_development_only"}
{"annotation_status": "AI_drafted_pending_independent_review", "arabic_review": "pending", "as_of_date": "2026-10-21", "controlling_role": "property_location", "domain": "housing", "domain_review": "pending", "family_id": "F02", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "label_rationale": "Select evidence by property_location; do not substitute the distracting location. The relevance labels apply only to the authored cards.", "pair_relation": "scope_change", "question_ar": "أعمل في دبي. العقار المستأجر في أبوظبي ويخضع لنظام تسجيل الإيجار المحلي العادي. ما خدمة تسجيل عقد الإيجار المنطبقة؟", "question_en": "I work in Dubai. The rented property is in Abu Dhabi and is covered by the ordinary local tenancy registration system. Which tenancy registration service applies?", "relevant_doc_ids": ["D05"], "required_clarification": null, "scenario_id": "Q03", "scenario_slots": {"property_location": "AD", "workplace": "DXB"}, "split": "pilot_development_only"}
{"annotation_status": "AI_drafted_pending_independent_review", "arabic_review": "pending", "as_of_date": "2026-10-21", "controlling_role": "property_location", "domain": "housing", "domain_review": "pending", "family_id": "F02", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "label_rationale": "Select evidence by property_location; do not substitute the distracting location. The relevance labels apply only to the authored cards.", "pair_relation": "scope_change", "question_ar": "أعمل في أبوظبي. العقار المستأجر في دبي ويخضع لنظام تسجيل الإيجار المحلي العادي. ما خدمة تسجيل عقد الإيجار المنطبقة؟", "question_en": "I work in Abu Dhabi. The rented property is in Dubai and is covered by the ordinary local tenancy registration system. Which tenancy registration service applies?", "relevant_doc_ids": ["D06"], "required_clarification": null, "scenario_id": "Q04", "scenario_slots": {"property_location": "DXB", "workplace": "AD"}, "split": "pilot_development_only"}
{"annotation_status": "AI_drafted_pending_independent_review", "arabic_review": "pending", "as_of_date": "2026-10-21", "controlling_role": "property_location", "domain": "housing", "domain_review": "pending", "family_id": "F03", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "label_rationale": "Select evidence by property_location; do not substitute the distracting location. The relevance labels apply only to the authored cards.", "pair_relation": "scope_change", "question_ar": "جهة عملي في دبي. أحتاج إلى الكهرباء والمياه لمنزل في أبوظبي ضمن منطقة خدمة المرفق المحلي. ما مزود الخدمة الذي ينبغي أن أراجعه؟", "question_en": "My employer is in Dubai. I need electricity and water for a home in Abu Dhabi within the local utility service area. Which utility provider should I consult?", "relevant_doc_ids": ["D07"], "required_clarification": null, "scenario_id": "Q05", "scenario_slots": {"employer": "DXB", "property_location": "AD"}, "split": "pilot_development_only"}
{"annotation_status": "AI_drafted_pending_independent_review", "arabic_review": "pending", "as_of_date": "2026-10-21", "controlling_role": "property_location", "domain": "housing", "domain_review": "pending", "family_id": "F03", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "label_rationale": "Select evidence by property_location; do not substitute the distracting location. The relevance labels apply only to the authored cards.", "pair_relation": "scope_change", "question_ar": "جهة عملي في أبوظبي. أحتاج إلى الكهرباء والمياه لمنزل في دبي ضمن منطقة خدمة المرفق المحلي. ما مزود الخدمة الذي ينبغي أن أراجعه؟", "question_en": "My employer is in Abu Dhabi. I need electricity and water for a home in Dubai within the local utility service area. Which utility provider should I consult?", "relevant_doc_ids": ["D08"], "required_clarification": null, "scenario_id": "Q06", "scenario_slots": {"employer": "AD", "property_location": "DXB"}, "split": "pilot_development_only"}
{"annotation_status": "AI_drafted_pending_independent_review", "arabic_review": "pending", "as_of_date": "2026-10-21", "controlling_role": "property_location", "domain": "housing", "domain_review": "pending", "family_id": "F04", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "label_rationale": "Select evidence by property_location; do not substitute the distracting location. The relevance labels apply only to the authored cards.", "pair_relation": "scope_change", "question_ar": "يسكن المؤجر في دبي. العقار المؤجر في أبوظبي ويخضع لقانون الإيجار المحلي العادي، خارج أي نظام مستقل لمنطقة حرة. ما جهة فض المنازعات الإيجارية التي يصفها المصدر المنطبق؟", "question_en": "My landlord lives in Dubai. The rental property is in Abu Dhabi under its ordinary local rental law, outside a separate free-zone regime. Which rental dispute body is described by the applicable source?", "relevant_doc_ids": ["D09"], "required_clarification": null, "scenario_id": "Q07", "scenario_slots": {"landlord_residence": "DXB", "property_location": "AD"}, "split": "pilot_development_only"}
{"annotation_status": "AI_drafted_pending_independent_review", "arabic_review": "pending", "as_of_date": "2026-10-21", "controlling_role": "property_location", "domain": "housing", "domain_review": "pending", "family_id": "F04", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "label_rationale": "Select evidence by property_location; do not substitute the distracting location. The relevance labels apply only to the authored cards.", "pair_relation": "scope_change", "question_ar": "يسكن المؤجر في أبوظبي. العقار المؤجر في دبي ويخضع لقانون الإيجار المحلي العادي، خارج أي نظام مستقل لمنطقة حرة. ما جهة فض المنازعات الإيجارية التي يصفها المصدر المنطبق؟", "question_en": "My landlord lives in Abu Dhabi. The rental property is in Dubai under its ordinary local rental law, outside a separate free-zone regime. Which rental dispute body is described by the applicable source?", "relevant_doc_ids": ["D10"], "required_clarification": null, "scenario_id": "Q08", "scenario_slots": {"landlord_residence": "AD", "property_location": "DXB"}, "split": "pilot_development_only"}
{"annotation_status": "AI_drafted_pending_independent_review", "arabic_review": "pending", "as_of_date": "2026-10-21", "controlling_role": "road_location", "domain": "mobility", "domain_review": "pending", "family_id": "F05", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "label_rationale": "Select evidence by road_location; do not substitute the distracting location. The relevance labels apply only to the authored cards.", "pair_relation": "scope_change", "question_ar": "مركبتي مسجلة في دبي. بوابة التعرفة المرورية التي أعبرها في أبوظبي. ما نظام التعرفة المرورية الذي ينبغي أن أبحث عنه؟", "question_en": "My vehicle is registered in Dubai. The road toll gate I cross is in Abu Dhabi. Which road toll system should I look up?", "relevant_doc_ids": ["D11"], "required_clarification": null, "scenario_id": "Q09", "scenario_slots": {"road_location": "AD", "vehicle_registration": "DXB"}, "split": "pilot_development_only"}
{"annotation_status": "AI_drafted_pending_independent_review", "arabic_review": "pending", "as_of_date": "2026-10-21", "controlling_role": "road_location", "domain": "mobility", "domain_review": "pending", "family_id": "F05", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "label_rationale": "Select evidence by road_location; do not substitute the distracting location. The relevance labels apply only to the authored cards.", "pair_relation": "scope_change", "question_ar": "مركبتي مسجلة في أبوظبي. بوابة التعرفة المرورية التي أعبرها في دبي. ما نظام التعرفة المرورية الذي ينبغي أن أبحث عنه؟", "question_en": "My vehicle is registered in Abu Dhabi. The road toll gate I cross is in Dubai. Which road toll system should I look up?", "relevant_doc_ids": ["D12"], "required_clarification": null, "scenario_id": "Q10", "scenario_slots": {"road_location": "DXB", "vehicle_registration": "AD"}, "split": "pilot_development_only"}
{"annotation_status": "AI_drafted_pending_independent_review", "arabic_review": "pending", "as_of_date": "2026-10-21", "controlling_role": "parking_location", "domain": "mobility", "domain_review": "pending", "family_id": "F06", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "label_rationale": "Select evidence by parking_location; do not substitute the distracting location. The relevance labels apply only to the authored cards.", "pair_relation": "scope_change", "question_ar": "سيارتي مسجلة في دبي. أقف في موقف عام في أبوظبي يخضع لمشغل المواقف المحلي. ما خدمة المواقف التي ينبغي أن أراجعها؟", "question_en": "My car is registered in Dubai. I am parking in a public parking area in Abu Dhabi covered by the local parking operator. Which parking service should I consult?", "relevant_doc_ids": ["D13"], "required_clarification": null, "scenario_id": "Q11", "scenario_slots": {"parking_location": "AD", "vehicle_registration": "DXB"}, "split": "pilot_development_only"}
{"annotation_status": "AI_drafted_pending_independent_review", "arabic_review": "pending", "as_of_date": "2026-10-21", "controlling_role": "parking_location", "domain": "mobility", "domain_review": "pending", "family_id": "F06", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "label_rationale": "Select evidence by parking_location; do not substitute the distracting location. The relevance labels apply only to the authored cards.", "pair_relation": "scope_change", "question_ar": "سيارتي مسجلة في أبوظبي. أقف في موقف عام في دبي يخضع لمشغل المواقف المحلي. ما خدمة المواقف التي ينبغي أن أراجعها؟", "question_en": "My car is registered in Abu Dhabi. I am parking in a public parking area in Dubai covered by the local parking operator. Which parking service should I consult?", "relevant_doc_ids": ["D14"], "required_clarification": null, "scenario_id": "Q12", "scenario_slots": {"parking_location": "DXB", "vehicle_registration": "AD"}, "split": "pilot_development_only"}
{"annotation_status": "AI_drafted_pending_independent_review", "arabic_review": "pending", "as_of_date": "2026-10-21", "controlling_role": "journey_location", "domain": "mobility", "domain_review": "pending", "family_id": "F07", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "label_rationale": "Select evidence by journey_location; do not substitute the distracting location. The relevance labels apply only to the authored cards.", "pair_relation": "scope_change", "question_ar": "أسكن في دبي. رحلة الحافلة العامة المحلية تقع بالكامل داخل أبوظبي. ما بطاقة دفع الأجرة التي يصفها مصدر النقل الرسمي؟", "question_en": "I live in Dubai. The local public bus journey is entirely within Abu Dhabi. Which fare card does the official transport source describe?", "relevant_doc_ids": ["D15"], "required_clarification": null, "scenario_id": "Q13", "scenario_slots": {"journey_location": "AD", "residence": "DXB"}, "split": "pilot_development_only"}
{"annotation_status": "AI_drafted_pending_independent_review", "arabic_review": "pending", "as_of_date": "2026-10-21", "controlling_role": "journey_location", "domain": "mobility", "domain_review": "pending", "family_id": "F07", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "label_rationale": "Select evidence by journey_location; do not substitute the distracting location. The relevance labels apply only to the authored cards.", "pair_relation": "scope_change", "question_ar": "أسكن في أبوظبي. رحلة الحافلة العامة المحلية تقع بالكامل داخل دبي. ما بطاقة دفع الأجرة التي يصفها مصدر النقل الرسمي؟", "question_en": "I live in Abu Dhabi. The local public bus journey is entirely within Dubai. Which fare card does the official transport source describe?", "relevant_doc_ids": ["D16"], "required_clarification": null, "scenario_id": "Q14", "scenario_slots": {"journey_location": "DXB", "residence": "AD"}, "split": "pilot_development_only"}
{"annotation_status": "AI_drafted_pending_independent_review", "arabic_review": "pending", "as_of_date": "2026-10-21", "controlling_role": "visa_issuer", "domain": "residency", "domain_review": "pending", "family_id": "F08", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "label_rationale": "Select evidence by visa_issuer; do not substitute the distracting location. The relevance labels apply only to the authored cards.", "pair_relation": "scope_change", "question_ar": "أسكن في دبي. صدرت تأشيرة إقامتي في أبوظبي. ما قناة الجهة المختصة التي أستخدمها للتحقق من صلاحية التأشيرة؟", "question_en": "I live in Dubai. My residence visa was issued in Abu Dhabi. Which authority channel should I use to check visa validity?", "relevant_doc_ids": ["D17"], "required_clarification": null, "scenario_id": "Q15", "scenario_slots": {"residence": "DXB", "visa_issuer": "AD"}, "split": "pilot_development_only"}
{"annotation_status": "AI_drafted_pending_independent_review", "arabic_review": "pending", "as_of_date": "2026-10-21", "controlling_role": "visa_issuer", "domain": "residency", "domain_review": "pending", "family_id": "F08", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "label_rationale": "Select evidence by visa_issuer; do not substitute the distracting location. The relevance labels apply only to the authored cards.", "pair_relation": "scope_change", "question_ar": "أسكن في أبوظبي. صدرت تأشيرة إقامتي في دبي. ما قناة الجهة المختصة التي أستخدمها للتحقق من صلاحية التأشيرة؟", "question_en": "I live in Abu Dhabi. My residence visa was issued in Dubai. Which authority channel should I use to check visa validity?", "relevant_doc_ids": ["D18"], "required_clarification": null, "scenario_id": "Q16", "scenario_slots": {"residence": "AD", "visa_issuer": "DXB"}, "split": "pilot_development_only"}
{"annotation_status": "AI_drafted_pending_independent_review", "arabic_review": "pending", "as_of_date": "2026-10-21", "controlling_role": "business_zone", "domain": "business", "domain_review": "pending", "family_id": "F09", "gold_action": "answer", "gold_allowed_scopes": ["ADGM", "FED"], "label_rationale": "Select evidence by business_zone; do not substitute the distracting location. The relevance labels apply only to the authored cards.", "pair_relation": "scope_change", "question_ar": "يعمل مستشاري في مركز دبي المالي العالمي. ستؤسس الشركة في سوق أبوظبي العالمي. ما جهة التسجيل المختصة بتسجيل الشركة؟", "question_en": "My adviser works in DIFC. The company will be incorporated in ADGM. Which registrar should handle its company registration?", "relevant_doc_ids": ["D03"], "required_clarification": null, "scenario_id": "Q17", "scenario_slots": {"adviser_zone": "DIFC", "business_zone": "ADGM"}, "split": "pilot_development_only"}
{"annotation_status": "AI_drafted_pending_independent_review", "arabic_review": "pending", "as_of_date": "2026-10-21", "controlling_role": "business_zone", "domain": "business", "domain_review": "pending", "family_id": "F09", "gold_action": "answer", "gold_allowed_scopes": ["DIFC", "FED"], "label_rationale": "Select evidence by business_zone; do not substitute the distracting location. The relevance labels apply only to the authored cards.", "pair_relation": "scope_change", "question_ar": "يعمل مستشاري في سوق أبوظبي العالمي. ستؤسس الشركة في مركز دبي المالي العالمي. ما جهة التسجيل المختصة بتسجيل الشركة؟", "question_en": "My adviser works in ADGM. The company will be incorporated in DIFC. Which registrar should handle its company registration?", "relevant_doc_ids": ["D04"], "required_clarification": null, "scenario_id": "Q18", "scenario_slots": {"adviser_zone": "ADGM", "business_zone": "DIFC"}, "split": "pilot_development_only"}
{"annotation_status": "AI_drafted_pending_independent_review", "arabic_review": "pending", "as_of_date": "2026-10-21", "controlling_role": "business_location", "domain": "business", "domain_review": "pending", "family_id": "F10", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "label_rationale": "Select evidence by business_location; do not substitute the distracting location. The relevance labels apply only to the authored cards.", "pair_relation": "scope_change", "question_ar": "أسكن في دبي. سيعمل مشروعي في البر الرئيسي في أبوظبي. أحتاج إلى خدمة ترخيص الأعمال المحلية وخدمة التسجيل الاتحادية المنفصلة لضريبة القيمة المضافة. ما المصدران المطلوبان؟", "question_en": "I live in Dubai. My mainland business will operate in Abu Dhabi. I need the local business licensing service and the separate federal VAT registration service. Which two sources are needed?", "relevant_doc_ids": ["D01", "D20"], "required_clarification": null, "scenario_id": "Q19", "scenario_slots": {"business_location": "AD", "residence": "DXB"}, "split": "pilot_development_only"}
{"annotation_status": "AI_drafted_pending_independent_review", "arabic_review": "pending", "as_of_date": "2026-10-21", "controlling_role": "business_location", "domain": "business", "domain_review": "pending", "family_id": "F10", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "label_rationale": "Select evidence by business_location; do not substitute the distracting location. The relevance labels apply only to the authored cards.", "pair_relation": "scope_change", "question_ar": "أسكن في أبوظبي. سيعمل مشروعي في البر الرئيسي في دبي. أحتاج إلى خدمة ترخيص الأعمال المحلية وخدمة التسجيل الاتحادية المنفصلة لضريبة القيمة المضافة. ما المصدران المطلوبان؟", "question_en": "I live in Abu Dhabi. My mainland business will operate in Dubai. I need the local business licensing service and the separate federal VAT registration service. Which two sources are needed?", "relevant_doc_ids": ["D02", "D20"], "required_clarification": null, "scenario_id": "Q20", "scenario_slots": {"business_location": "DXB", "residence": "AD"}, "split": "pilot_development_only"}
{"annotation_status": "AI_drafted_pending_independent_review", "arabic_review": "pending", "as_of_date": "2026-10-21", "controlling_role": "property_location", "domain": "housing", "domain_review": "pending", "family_id": "F11", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "label_rationale": "Select evidence by property_location; do not substitute the distracting location. The relevance labels apply only to the authored cards.", "pair_relation": "scope_change", "question_ar": "أعمل في دبي. العقار المستأجر في أبوظبي ويخضع لنظام الإيجار المحلي العادي ومنطقة خدمة المرفق المحلي. ما المصادر التي تغطي تسجيل عقد الإيجار وتفعيل الكهرباء والمياه؟", "question_en": "I work in Dubai. The rented property is in Abu Dhabi under the ordinary local tenancy system and utility service area. Which sources cover tenancy registration and electricity and water activation?", "relevant_doc_ids": ["D05", "D07"], "required_clarification": null, "scenario_id": "Q21", "scenario_slots": {"property_location": "AD", "workplace": "DXB"}, "split": "pilot_development_only"}
{"annotation_status": "AI_drafted_pending_independent_review", "arabic_review": "pending", "as_of_date": "2026-10-21", "controlling_role": "property_location", "domain": "housing", "domain_review": "pending", "family_id": "F11", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "label_rationale": "Select evidence by property_location; do not substitute the distracting location. The relevance labels apply only to the authored cards.", "pair_relation": "scope_change", "question_ar": "أعمل في أبوظبي. العقار المستأجر في دبي ويخضع لنظام الإيجار المحلي العادي ومنطقة خدمة المرفق المحلي. ما المصادر التي تغطي تسجيل عقد الإيجار وتفعيل الكهرباء والمياه؟", "question_en": "I work in Abu Dhabi. The rented property is in Dubai under the ordinary local tenancy system and utility service area. Which sources cover tenancy registration and electricity and water activation?", "relevant_doc_ids": ["D06", "D08"], "required_clarification": null, "scenario_id": "Q22", "scenario_slots": {"property_location": "DXB", "workplace": "AD"}, "split": "pilot_development_only"}
{"annotation_status": "AI_drafted_pending_independent_review", "arabic_review": "pending", "as_of_date": "2026-10-21", "controlling_role": "journey_location", "domain": "mobility", "domain_review": "pending", "family_id": "F12", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "label_rationale": "Select evidence by journey_location; do not substitute the distracting location. The relevance labels apply only to the authored cards.", "pair_relation": "scope_change", "question_ar": "أسكن في دبي. تنقلاتي في أبوظبي وتشمل بوابات التعرفة المرورية والحافلات العامة المحلية. ما المصادر التي تحدد نظام التعرفة وبطاقة أجرة الحافلة؟", "question_en": "I live in Dubai. My travel takes place in Abu Dhabi, using its road toll gates and local public buses. Which sources identify the toll system and the bus fare card?", "relevant_doc_ids": ["D11", "D15"], "required_clarification": null, "scenario_id": "Q23", "scenario_slots": {"journey_location": "AD", "residence": "DXB"}, "split": "pilot_development_only"}
{"annotation_status": "AI_drafted_pending_independent_review", "arabic_review": "pending", "as_of_date": "2026-10-21", "controlling_role": "journey_location", "domain": "mobility", "domain_review": "pending", "family_id": "F12", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "label_rationale": "Select evidence by journey_location; do not substitute the distracting location. The relevance labels apply only to the authored cards.", "pair_relation": "scope_change", "question_ar": "أسكن في أبوظبي. تنقلاتي في دبي وتشمل بوابات التعرفة المرورية والحافلات العامة المحلية. ما المصادر التي تحدد نظام التعرفة وبطاقة أجرة الحافلة؟", "question_en": "I live in Abu Dhabi. My travel takes place in Dubai, using its road toll gates and local public buses. Which sources identify the toll system and the bus fare card?", "relevant_doc_ids": ["D12", "D16"], "required_clarification": null, "scenario_id": "Q24", "scenario_slots": {"journey_location": "DXB", "residence": "AD"}, "split": "pilot_development_only"}
{"annotation_status": "AI_drafted_pending_independent_review", "arabic_review": "pending", "as_of_date": "2026-10-21", "controlling_role": "national_service", "domain": "residency", "domain_review": "pending", "family_id": "F13", "gold_action": "answer", "gold_allowed_scopes": ["FED"], "label_rationale": "Select evidence by national_service; do not substitute the distracting location. The relevance labels apply only to the authored cards.", "pair_relation": "invariance", "question_ar": "أسكن في أبوظبي وفقدت هويتي الإماراتية. ما الجهة التي توفر خدمة إصدار بطاقة هوية بديلة؟", "question_en": "I live in Abu Dhabi and lost my Emirates ID. Which authority provides the identity card replacement service?", "relevant_doc_ids": ["D19"], "required_clarification": null, "scenario_id": "Q25", "scenario_slots": {"residence": "AD"}, "split": "pilot_development_only"}
{"annotation_status": "AI_drafted_pending_independent_review", "arabic_review": "pending", "as_of_date": "2026-10-21", "controlling_role": "national_service", "domain": "residency", "domain_review": "pending", "family_id": "F13", "gold_action": "answer", "gold_allowed_scopes": ["FED"], "label_rationale": "Select evidence by national_service; do not substitute the distracting location. The relevance labels apply only to the authored cards.", "pair_relation": "invariance", "question_ar": "أسكن في دبي وفقدت هويتي الإماراتية. ما الجهة التي توفر خدمة إصدار بطاقة هوية بديلة؟", "question_en": "I live in Dubai and lost my Emirates ID. Which authority provides the identity card replacement service?", "relevant_doc_ids": ["D19"], "required_clarification": null, "scenario_id": "Q26", "scenario_slots": {"residence": "DXB"}, "split": "pilot_development_only"}
{"annotation_status": "AI_drafted_pending_independent_review", "arabic_review": "pending", "as_of_date": "2026-10-21", "controlling_role": "national_service", "domain": "business", "domain_review": "pending", "family_id": "F14", "gold_action": "answer", "gold_allowed_scopes": ["FED"], "label_rationale": "Select evidence by national_service; do not substitute the distracting location. The relevance labels apply only to the authored cards.", "pair_relation": "invariance", "question_ar": "مشروعي في أبوظبي. بافتراض وجوب التسجيل في ضريبة القيمة المضافة، ما الخدمة الاتحادية المختصة بالتسجيل؟", "question_en": "My business is in Abu Dhabi. Assuming VAT registration is required, which federal service handles the registration?", "relevant_doc_ids": ["D20"], "required_clarification": null, "scenario_id": "Q27", "scenario_slots": {"business_location": "AD"}, "split": "pilot_development_only"}
{"annotation_status": "AI_drafted_pending_independent_review", "arabic_review": "pending", "as_of_date": "2026-10-21", "controlling_role": "national_service", "domain": "business", "domain_review": "pending", "family_id": "F14", "gold_action": "answer", "gold_allowed_scopes": ["FED"], "label_rationale": "Select evidence by national_service; do not substitute the distracting location. The relevance labels apply only to the authored cards.", "pair_relation": "invariance", "question_ar": "مشروعي في دبي. بافتراض وجوب التسجيل في ضريبة القيمة المضافة، ما الخدمة الاتحادية المختصة بالتسجيل؟", "question_en": "My business is in Dubai. Assuming VAT registration is required, which federal service handles the registration?", "relevant_doc_ids": ["D20"], "required_clarification": null, "scenario_id": "Q28", "scenario_slots": {"business_location": "DXB"}, "split": "pilot_development_only"}
{"annotation_status": "AI_drafted_pending_independent_review", "arabic_review": "pending", "as_of_date": "2026-10-21", "controlling_role": "employer_regime", "domain": "residency", "domain_review": "pending", "family_id": "F15", "gold_action": "answer", "gold_allowed_scopes": ["FED"], "label_rationale": "Select evidence by employer_regime; do not substitute the distracting location. The relevance labels apply only to the authored cards.", "pair_relation": "invariance", "question_ar": "جهة عملنا في أبوظبي ومسجلة لدى وزارة الموارد البشرية والتوطين، خارج أي إجراءات مستقلة لمنطقة حرة. ما خدمة الوزارة المتعلقة بتصريح عمل لعامل جديد من خارج الدولة؟", "question_en": "Our employer is in Abu Dhabi and is registered under MOHRE, outside any separate free-zone process. Which ministry service concerns a new overseas worker work permit?", "relevant_doc_ids": ["D21"], "required_clarification": null, "scenario_id": "Q29", "scenario_slots": {"employer": "AD", "regime": "MOHRE"}, "split": "pilot_development_only"}
{"annotation_status": "AI_drafted_pending_independent_review", "arabic_review": "pending", "as_of_date": "2026-10-21", "controlling_role": "employer_regime", "domain": "residency", "domain_review": "pending", "family_id": "F15", "gold_action": "answer", "gold_allowed_scopes": ["FED"], "label_rationale": "Select evidence by employer_regime; do not substitute the distracting location. The relevance labels apply only to the authored cards.", "pair_relation": "invariance", "question_ar": "جهة عملنا في دبي ومسجلة لدى وزارة الموارد البشرية والتوطين، خارج أي إجراءات مستقلة لمنطقة حرة. ما خدمة الوزارة المتعلقة بتصريح عمل لعامل جديد من خارج الدولة؟", "question_en": "Our employer is in Dubai and is registered under MOHRE, outside any separate free-zone process. Which ministry service concerns a new overseas worker work permit?", "relevant_doc_ids": ["D21"], "required_clarification": null, "scenario_id": "Q30", "scenario_slots": {"employer": "DXB", "regime": "MOHRE"}, "split": "pilot_development_only"}
{"annotation_status": "AI_drafted_pending_independent_review", "arabic_review": "pending", "as_of_date": "2026-10-21", "controlling_role": "national_service", "domain": "residency", "domain_review": "pending", "family_id": "F16", "gold_action": "answer", "gold_allowed_scopes": ["FED"], "label_rationale": "Select evidence by national_service; do not substitute the distracting location. The relevance labels apply only to the authored cards.", "pair_relation": "invariance", "question_ar": "أسكن في أبوظبي. ما الهوية الرقمية الوطنية التي توفر الدخول والتوقيع الرقمي للخدمات الإلكترونية المشاركة؟", "question_en": "I live in Abu Dhabi. Which national digital identity provides login and digital signatures for participating online services?", "relevant_doc_ids": ["D22"], "required_clarification": null, "scenario_id": "Q31", "scenario_slots": {"residence": "AD"}, "split": "pilot_development_only"}
{"annotation_status": "AI_drafted_pending_independent_review", "arabic_review": "pending", "as_of_date": "2026-10-21", "controlling_role": "national_service", "domain": "residency", "domain_review": "pending", "family_id": "F16", "gold_action": "answer", "gold_allowed_scopes": ["FED"], "label_rationale": "Select evidence by national_service; do not substitute the distracting location. The relevance labels apply only to the authored cards.", "pair_relation": "invariance", "question_ar": "أسكن في دبي. ما الهوية الرقمية الوطنية التي توفر الدخول والتوقيع الرقمي للخدمات الإلكترونية المشاركة؟", "question_en": "I live in Dubai. Which national digital identity provides login and digital signatures for participating online services?", "relevant_doc_ids": ["D22"], "required_clarification": null, "scenario_id": "Q32", "scenario_slots": {"residence": "DXB"}, "split": "pilot_development_only"}
{"annotation_status": "AI_drafted_pending_independent_review", "arabic_review": "pending", "as_of_date": "2026-10-21", "controlling_role": "business_zone", "domain": "business", "domain_review": "pending", "family_id": "F17", "gold_action": "answer", "gold_allowed_scopes": ["ADGM", "FED"], "label_rationale": "Select evidence by business_zone; do not substitute the distracting location. The relevance labels apply only to the authored cards.", "pair_relation": "scope_change", "question_ar": "لدى مستشارنا مشروع في البر الرئيسي بأبوظبي. ستؤسس شركتنا في سوق أبوظبي العالمي. ما سلطة التسجيل ذات الصلة بشركتنا؟", "question_en": "Our adviser has an Abu Dhabi mainland business. Our company will be incorporated in ADGM. Which registration authority is relevant to our company?", "relevant_doc_ids": ["D03"], "required_clarification": null, "scenario_id": "Q33", "scenario_slots": {"adviser_zone": "AD", "business_zone": "ADGM"}, "split": "pilot_development_only"}
{"annotation_status": "AI_drafted_pending_independent_review", "arabic_review": "pending", "as_of_date": "2026-10-21", "controlling_role": "business_location", "domain": "business", "domain_review": "pending", "family_id": "F17", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "label_rationale": "Select evidence by business_location; do not substitute the distracting location. The relevance labels apply only to the authored cards.", "pair_relation": "scope_change", "question_ar": "لدى مستشارنا مشروع في سوق أبوظبي العالمي. ستعمل شركتنا في البر الرئيسي بأبوظبي. ما جهة ترخيص الأعمال المحلية ذات الصلة بشركتنا؟", "question_en": "Our adviser has an ADGM business. Our company will operate on the Abu Dhabi mainland. Which local business licensing authority is relevant to our company?", "relevant_doc_ids": ["D01"], "required_clarification": null, "scenario_id": "Q34", "scenario_slots": {"adviser_zone": "ADGM", "business_location": "AD"}, "split": "pilot_development_only"}
{"annotation_status": "AI_drafted_pending_independent_review", "arabic_review": "pending", "as_of_date": "2026-10-21", "controlling_role": "business_zone", "domain": "business", "domain_review": "pending", "family_id": "F18", "gold_action": "answer", "gold_allowed_scopes": ["DIFC", "FED"], "label_rationale": "Select evidence by business_zone; do not substitute the distracting location. The relevance labels apply only to the authored cards.", "pair_relation": "scope_change", "question_ar": "لدى مستشارنا مشروع في البر الرئيسي بدبي. ستؤسس شركتنا في مركز دبي المالي العالمي. ما سلطة التسجيل ذات الصلة بشركتنا؟", "question_en": "Our adviser has a Dubai mainland business. Our company will be incorporated in DIFC. Which registration authority is relevant to our company?", "relevant_doc_ids": ["D04"], "required_clarification": null, "scenario_id": "Q35", "scenario_slots": {"adviser_zone": "DXB", "business_zone": "DIFC"}, "split": "pilot_development_only"}
{"annotation_status": "AI_drafted_pending_independent_review", "arabic_review": "pending", "as_of_date": "2026-10-21", "controlling_role": "business_location", "domain": "business", "domain_review": "pending", "family_id": "F18", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "label_rationale": "Select evidence by business_location; do not substitute the distracting location. The relevance labels apply only to the authored cards.", "pair_relation": "scope_change", "question_ar": "لدى مستشارنا مشروع في مركز دبي المالي العالمي. ستعمل شركتنا في البر الرئيسي بدبي. ما جهة ترخيص الأعمال المحلية ذات الصلة بشركتنا؟", "question_en": "Our adviser has a DIFC business. Our company will operate on the Dubai mainland. Which local business licensing authority is relevant to our company?", "relevant_doc_ids": ["D02"], "required_clarification": null, "scenario_id": "Q36", "scenario_slots": {"adviser_zone": "DIFC", "business_location": "DXB"}, "split": "pilot_development_only"}
{"annotation_status": "AI_drafted_pending_independent_review", "arabic_review": "pending", "as_of_date": "2026-10-21", "controlling_role": "business_location", "domain": "business", "domain_review": "pending", "family_id": "F19", "gold_action": "clarify", "gold_allowed_scopes": [], "label_rationale": "A location is mentioned, but the controlling location or governing regime is missing. No definitive service route is labelled correct.", "pair_relation": "singleton", "question_ar": "أسكن في أبوظبي وأريد رخصة أعمال. لم أحدد أين سيعمل المشروع. ما جهة الترخيص المحلية التي أختارها؟", "question_en": "I live in Abu Dhabi and want a business licence. I have not decided where the business will operate. Which local licensing authority should I choose?", "relevant_doc_ids": [], "required_clarification": "Ask where the business will operate and whether it is mainland or a named free zone.", "scenario_id": "Q37", "scenario_slots": {}, "split": "pilot_development_only"}
{"annotation_status": "AI_drafted_pending_independent_review", "arabic_review": "pending", "as_of_date": "2026-10-21", "controlling_role": "business_zone", "domain": "business", "domain_review": "pending", "family_id": "F20", "gold_action": "clarify", "gold_allowed_scopes": [], "label_rationale": "A location is mentioned, but the controlling location or governing regime is missing. No definitive service route is labelled correct.", "pair_relation": "singleton", "question_ar": "أريد تسجيل شركة في منطقة حرة في الإمارات. ما جهة التسجيل المختصة؟", "question_en": "I want to register a company in a free zone in the UAE. Which registrar applies?", "relevant_doc_ids": [], "required_clarification": "Ask which free zone is intended.", "scenario_id": "Q38", "scenario_slots": {}, "split": "pilot_development_only"}
{"annotation_status": "AI_drafted_pending_independent_review", "arabic_review": "pending", "as_of_date": "2026-10-21", "controlling_role": "property_location", "domain": "housing", "domain_review": "pending", "family_id": "F21", "gold_action": "clarify", "gold_allowed_scopes": [], "label_rationale": "A location is mentioned, but the controlling location or governing regime is missing. No definitive service route is labelled correct.", "pair_relation": "singleton", "question_ar": "جهة عملي في دبي. أحتاج إلى تسجيل عقد إيجار لكنني لم أذكر موقع العقار. ما النظام الذي أستخدمه؟", "question_en": "My employer is in Dubai. I need to register a tenancy contract, but I have not given the location of the property. Which system should I use?", "relevant_doc_ids": [], "required_clarification": "Ask for the property location and applicable tenancy regime.", "scenario_id": "Q39", "scenario_slots": {}, "split": "pilot_development_only"}
{"annotation_status": "AI_drafted_pending_independent_review", "arabic_review": "pending", "as_of_date": "2026-10-21", "controlling_role": "property_location", "domain": "housing", "domain_review": "pending", "family_id": "F22", "gold_action": "clarify", "gold_allowed_scopes": [], "label_rationale": "A location is mentioned, but the controlling location or governing regime is missing. No definitive service route is labelled correct.", "pair_relation": "singleton", "question_ar": "المؤجر في أبوظبي. ما جهة فض المنازعات الإيجارية المختصة بقضيتي؟ لم أحدد موقع العقار المؤجر أو نظامه القانوني.", "question_en": "My landlord is in Abu Dhabi. Which rental dispute body should hear my case? I have not specified the rental property or its legal regime.", "relevant_doc_ids": [], "required_clarification": "Ask where the rented property is and whether a separate free-zone regime applies.", "scenario_id": "Q40", "scenario_slots": {}, "split": "pilot_development_only"}
{"annotation_status": "AI_drafted_pending_independent_review", "arabic_review": "pending", "as_of_date": "2026-10-21", "controlling_role": "road_location", "domain": "mobility", "domain_review": "pending", "family_id": "F23", "gold_action": "clarify", "gold_allowed_scopes": [], "label_rationale": "A location is mentioned, but the controlling location or governing regime is missing. No definitive service route is labelled correct.", "pair_relation": "singleton", "question_ar": "سيارتي مسجلة في دبي وعبرت بوابة تعرفة مرورية. لم أحدد موقع البوابة. ما نظام التعرفة المنطبق؟", "question_en": "My car is registered in Dubai and I crossed a road toll gate. I have not specified where the gate is. Which toll system applies?", "relevant_doc_ids": [], "required_clarification": "Ask for the location or name of the toll gate.", "scenario_id": "Q41", "scenario_slots": {}, "split": "pilot_development_only"}
{"annotation_status": "AI_drafted_pending_independent_review", "arabic_review": "pending", "as_of_date": "2026-10-21", "controlling_role": "journey_location", "domain": "mobility", "domain_review": "pending", "family_id": "F24", "gold_action": "clarify", "gold_allowed_scopes": [], "label_rationale": "A location is mentioned, but the controlling location or governing regime is missing. No definitive service route is labelled correct.", "pair_relation": "singleton", "question_ar": "أسكن في أبوظبي وأريد بطاقة لرحلة حافلة عامة محلية. لم أحدد مدينة الرحلة. ما البطاقة التي أحتاجها؟", "question_en": "I live in Abu Dhabi and want a card for a local public bus trip. I have not specified the city of the trip. Which card do I need?", "relevant_doc_ids": [], "required_clarification": "Ask where the local bus journey takes place.", "scenario_id": "Q42", "scenario_slots": {}, "split": "pilot_development_only"}
{"annotation_status": "AI_drafted_pending_independent_review", "arabic_review": "pending", "as_of_date": "2026-10-21", "controlling_role": "visa_issuer", "domain": "residency", "domain_review": "pending", "family_id": "F25", "gold_action": "clarify", "gold_allowed_scopes": [], "label_rationale": "A location is mentioned, but the controlling location or governing regime is missing. No definitive service route is labelled correct.", "pair_relation": "singleton", "question_ar": "أسكن في أبوظبي وأحتاج إلى التحقق من صلاحية تأشيرة إقامتي. لا أعرف الإمارة التي أصدرتها. ما الجهة التي أستخدمها؟", "question_en": "I live in Abu Dhabi and need to check my residence visa validity. I do not know which emirate issued it. Which authority should I use?", "relevant_doc_ids": [], "required_clarification": "Ask which authority or emirate issued the visa.", "scenario_id": "Q43", "scenario_slots": {}, "split": "pilot_development_only"}
{"annotation_status": "AI_drafted_pending_independent_review", "arabic_review": "pending", "as_of_date": "2026-10-21", "controlling_role": "employer_regime", "domain": "residency", "domain_review": "pending", "family_id": "F26", "gold_action": "clarify", "gold_allowed_scopes": [], "label_rationale": "A location is mentioned, but the controlling location or governing regime is missing. No definitive service route is labelled correct.", "pair_relation": "singleton", "question_ar": "جهة عملنا في دبي. نحتاج إلى تصريح عمل لاستقدام عامل من الخارج لكننا لم نحدد هل تخضع جهة العمل للوزارة أم لإجراءات منطقة حرة مستقلة. ما المسار المنطبق؟", "question_en": "Our employer is in Dubai. We need an overseas work permit, but have not said whether the employer is under MOHRE or a separate free-zone process. Which route applies?", "relevant_doc_ids": [], "required_clarification": "Ask which employment and permit regime governs the employer.", "scenario_id": "Q44", "scenario_slots": {}, "split": "pilot_development_only"}
{"annotation_status": "AI_drafted_pending_independent_review", "arabic_review": "pending", "as_of_date": "2026-10-21", "controlling_role": "historical_version", "domain": "mobility", "domain_review": "pending", "family_id": "F27", "gold_action": "abstain", "gold_allowed_scopes": [], "label_rationale": "No authenticated historical tariff version is in the pilot corpus.", "pair_relation": "singleton", "question_ar": "ما التعرفة الدقيقة لنظام درب في أبوظبي يوم 1 يناير 2021؟ استشهد بالقاعدة النافذة في ذلك التاريخ.", "question_en": "What was the exact Abu Dhabi Darb toll tariff on 1 January 2021? Cite the rule effective on that date.", "relevant_doc_ids": [], "required_clarification": null, "scenario_id": "Q45", "scenario_slots": {}, "split": "pilot_development_only"}
{"annotation_status": "AI_drafted_pending_independent_review", "arabic_review": "pending", "as_of_date": "2026-10-21", "controlling_role": "historical_version", "domain": "housing", "domain_review": "pending", "family_id": "F28", "gold_action": "abstain", "gold_allowed_scopes": [], "label_rationale": "No authenticated historical tenancy version is in the pilot corpus.", "pair_relation": "singleton", "question_ar": "ما المتطلب الدقيق لتسجيل الإيجار في دبي الذي كان نافذاً يوم 1 يناير 2018؟ استشهد بنسخته التاريخية.", "question_en": "What exact Dubai tenancy registration requirement was in force on 1 January 2018? Cite its historical version.", "relevant_doc_ids": [], "required_clarification": null, "scenario_id": "Q46", "scenario_slots": {}, "split": "pilot_development_only"}
{"annotation_status": "AI_drafted_pending_independent_review", "arabic_review": "pending", "as_of_date": "2026-10-21", "controlling_role": "fee_evidence", "domain": "business", "domain_review": "pending", "family_id": "F29", "gold_action": "abstain", "gold_allowed_scopes": [], "label_rationale": "The cards omit fee schedules; missing activity details also prevent a precise total.", "pair_relation": "singleton", "question_ar": "ما إجمالي الرسوم الدقيق اليوم لترخيص نشاط مشروعي غير المحدد في البر الرئيسي بأبوظبي؟", "question_en": "What is the exact total fee today for licensing my unnamed mainland business activity in Abu Dhabi?", "relevant_doc_ids": [], "required_clarification": null, "scenario_id": "Q47", "scenario_slots": {}, "split": "pilot_development_only"}
{"annotation_status": "AI_drafted_pending_independent_review", "arabic_review": "pending", "as_of_date": "2026-10-21", "controlling_role": "fee_evidence", "domain": "residency", "domain_review": "pending", "family_id": "F30", "gold_action": "abstain", "gold_allowed_scopes": [], "label_rationale": "The cards do not contain a fee schedule or a complete applicant category.", "pair_relation": "singleton", "question_ar": "ما التكلفة الإجمالية الدقيقة اليوم لطلب تأشيرة إقامتي في دبي، بما في ذلك الرسوم الخاصة بكل فئة؟", "question_en": "What is the exact total charge today for my residence visa application in Dubai, including all category-specific fees?", "relevant_doc_ids": [], "required_clarification": null, "scenario_id": "Q48", "scenario_slots": {}, "split": "pilot_development_only"}
{"annotation_status": "AI_drafted_pending_independent_review", "arabic_review": "pending", "as_of_date": "2026-10-21", "controlling_role": "case_specific_adjudication", "domain": "housing", "domain_review": "pending", "family_id": "F31", "gold_action": "abstain", "gold_allowed_scopes": [], "label_rationale": "The evidence does not establish facts or merits of an individual dispute.", "pair_relation": "singleton", "question_ar": "منزلي المستأجر في أبوظبي. قرر بالاستناد إلى ملخصات الخدمات هذه وحدها ما إذا كان المؤجر سيفوز في منازعتي الإيجارية الفردية.", "question_en": "My rented home is in Abu Dhabi. Based only on these service summaries, decide whether my landlord will win my individual rental dispute.", "relevant_doc_ids": [], "required_clarification": null, "scenario_id": "Q49", "scenario_slots": {}, "split": "pilot_development_only"}
{"annotation_status": "AI_drafted_pending_independent_review", "arabic_review": "pending", "as_of_date": "2026-10-21", "controlling_role": "outside_corpus", "domain": "mobility", "domain_review": "pending", "family_id": "F32", "gold_action": "abstain", "gold_allowed_scopes": [], "label_rationale": "The pilot intentionally contains no Sharjah local transport evidence.", "pair_relation": "singleton", "question_ar": "ما بطاقة أجرة الحافلة العامة التي أستخدمها لرحلة محلية تقع بالكامل داخل الشارقة؟", "question_en": "Which public bus fare card should I use for a local trip entirely within Sharjah?", "relevant_doc_ids": [], "required_clarification": null, "scenario_id": "Q50", "scenario_slots": {}, "split": "pilot_development_only"}


==> anc/reproducibility/data/source_register.json <==
[
  {
    "doc_id": "D01",
    "title": "Abu Dhabi economic licensing",
    "source_url": "https://www.added.gov.ae/en/set-up/establish-your-business/licensing-requirements",
    "publisher_level": "emirate",
    "applicability_scope": "AD",
    "observed_on": "2026-10-21",
    "source_access": "page_body",
    "redistribution_permission": "not_established_for_source_text",
    "text_kind": "AI_authored_factual_summary_not_official_document",
    "effective_from": null,
    "effective_to": null
  },
  {
    "doc_id": "D02",
    "title": "Dubai mainland business licensing",
    "source_url": "https://www.dubaidet.gov.ae/en/",
    "publisher_level": "emirate",
    "applicability_scope": "DXB",
    "observed_on": "2026-10-21",
    "source_access": "page_body",
    "redistribution_permission": "not_established_for_source_text",
    "text_kind": "AI_authored_factual_summary_not_official_document",
    "effective_from": null,
    "effective_to": null
  },
  {
    "doc_id": "D03",
    "title": "ADGM company registration",
    "source_url": "https://www.adgm.com/registration-authority/registration-and-incorporation",
    "publisher_level": "financial_free_zone",
    "applicability_scope": "ADGM",
    "observed_on": "2026-10-21",
    "source_access": "page_body",
    "redistribution_permission": "not_established_for_source_text",
    "text_kind": "AI_authored_factual_summary_not_official_document",
    "effective_from": null,
    "effective_to": null
  },
  {
    "doc_id": "D04",
    "title": "DIFC company registration",
    "source_url": "https://www.difc.com/business/registrars-and-commissioners/registrar-of-companies",
    "publisher_level": "financial_free_zone",
    "applicability_scope": "DIFC",
    "observed_on": "2026-10-21",
    "source_access": "page_body",
    "redistribution_permission": "not_established_for_source_text",
    "text_kind": "AI_authored_factual_summary_not_official_document",
    "effective_from": null,
    "effective_to": null
  },
  {
    "doc_id": "D05",
    "title": "Abu Dhabi Tawtheeq tenancy registration",
    "source_url": "https://help.dari.ae/en/support/solutions/articles/73000168584-register-tenancy-contract-lessor-",
    "publisher_level": "emirate_service_platform",
    "applicability_scope": "AD",
    "observed_on": "2026-10-21",
    "source_access": "page_body",
    "redistribution_permission": "not_established_for_source_text",
    "text_kind": "AI_authored_factual_summary_not_official_document",
    "effective_from": null,
    "effective_to": null
  },
  {
    "doc_id": "D06",
    "title": "Dubai Ejari tenancy registration",
    "source_url": "https://dubailand.gov.ae/en/",
    "publisher_level": "emirate",
    "applicability_scope": "DXB",
    "observed_on": "2026-10-21",
    "source_access": "official_indexed_excerpt",
    "redistribution_permission": "not_established_for_source_text",
    "text_kind": "AI_authored_factual_summary_not_official_document",
    "effective_from": null,
    "effective_to": null
  },
  {
    "doc_id": "D07",
    "title": "Abu Dhabi utility account services",
    "source_url": "https://taqadistribution.com/addc/en-us/residential/help-and-support/transfer-and-removal-of-electricity-services",
    "publisher_level": "utility_operator",
    "applicability_scope": "AD",
    "observed_on": "2026-10-21",
    "source_access": "official_indexed_excerpt",
    "redistribution_permission": "not_established_for_source_text",
    "text_kind": "AI_authored_factual_summary_not_official_document",
    "effective_from": null,
    "effective_to": null
  },
  {
    "doc_id": "D08",
    "title": "Dubai electricity and water activation",
    "source_url": "https://dewa.gov.ae/en/consumer/supply-management/activation-of-electricity-water-move-in",
    "publisher_level": "utility_operator",
    "applicability_scope": "DXB",
    "observed_on": "2026-10-21",
    "source_access": "page_body",
    "redistribution_permission": "not_established_for_source_text",
    "text_kind": "AI_authored_factual_summary_not_official_document",
    "effective_from": null,
    "effective_to": null
  },
  {
    "doc_id": "D09",
    "title": "Abu Dhabi rental dispute committees",
    "source_url": "https://www.adjd.gov.ae/EN/Pages/courts/Rental-Dispute-Settlement-Committees.aspx",
    "publisher_level": "emirate_judiciary",
    "applicability_scope": "AD",
    "observed_on": "2026-10-21",
    "source_access": "page_body",
    "redistribution_permission": "not_established_for_source_text",
    "text_kind": "AI_authored_factual_summary_not_official_document",
    "effective_from": null,
    "effective_to": null
  },
  {
    "doc_id": "D10",
    "title": "Dubai rental disputes service",
    "source_url": "https://rdc.gov.ae/",
    "publisher_level": "emirate_judiciary",
    "applicability_scope": "DXB",
    "observed_on": "2026-10-21",
    "source_access": "official_indexed_excerpt",
    "redistribution_permission": "not_established_for_source_text",
    "text_kind": "AI_authored_factual_summary_not_official_document",
    "effective_from": null,
    "effective_to": null
  },
  {
    "doc_id": "D11",
    "title": "Abu Dhabi Darb road tolls",
    "source_url": "https://admobility.gov.ae/en/home",
    "publisher_level": "emirate",
    "applicability_scope": "AD",
    "observed_on": "2026-10-21",
    "source_access": "page_body",
    "redistribution_permission": "not_established_for_source_text",
    "text_kind": "AI_authored_factual_summary_not_official_document",
    "effective_from": null,
    "effective_to": null
  },
  {
    "doc_id": "D12",
    "title": "Dubai Salik road tolls",
    "source_url": "https://www.salik.ae/en/about/how-it-works",
    "publisher_level": "toll_operator",
    "applicability_scope": "DXB",
    "observed_on": "2026-10-21",
    "source_access": "official_indexed_excerpt",
    "redistribution_permission": "not_established_for_source_text",
    "text_kind": "AI_authored_factual_summary_not_official_document",
    "effective_from": null,
    "effective_to": null
  },
  {
    "doc_id": "D13",
    "title": "Abu Dhabi Mawaqif public parking",
    "source_url": "https://admobility.gov.ae/en/mawaqif",
    "publisher_level": "emirate",
    "applicability_scope": "AD",
    "observed_on": "2026-10-21",
    "source_access": "page_body",
    "redistribution_permission": "not_established_for_source_text",
    "text_kind": "AI_authored_factual_summary_not_official_document",
    "effective_from": null,
    "effective_to": null
  },
  {
    "doc_id": "D14",
    "title": "Dubai Parkin public parking",
    "source_url": "https://www.parkin.ae/pay-for-parking",
    "publisher_level": "parking_operator",
    "applicability_scope": "DXB",
    "observed_on": "2026-10-21",
    "source_access": "official_indexed_excerpt",
    "redistribution_permission": "not_established_for_source_text",
    "text_kind": "AI_authored_factual_summary_not_official_document",
    "effective_from": null,
    "effective_to": null
  },
  {
    "doc_id": "D15",
    "title": "Abu Dhabi Hafilat fare payment",
    "source_url": "https://admobility.gov.ae/en/pb-bus-service/recharge-hafilat-cards",
    "publisher_level": "emirate",
    "applicability_scope": "AD",
    "observed_on": "2026-10-21",
    "source_access": "page_body",
    "redistribution_permission": "not_established_for_source_text",
    "text_kind": "AI_authored_factual_summary_not_official_document",
    "effective_from": null,
    "effective_to": null
  },
  {
    "doc_id": "D16",
    "title": "Dubai nol fare payment",
    "source_url": "https://www.rta.ae/wps/portal/rta/ae/public-transport/Nol-Home",
    "publisher_level": "emirate",
    "applicability_scope": "DXB",
    "observed_on": "2026-10-21",
    "source_access": "page_body",
    "redistribution_permission": "not_established_for_source_text",
    "text_kind": "AI_authored_factual_summary_not_official_document",
    "effective_from": null,
    "effective_to": null
  },
  {
    "doc_id": "D17",
    "title": "ICP visa validity channel for Abu Dhabi",
    "source_url": "https://u.ae/en/information-and-services/visa-and-emirates-id/track-visa-application-and-validity",
    "publisher_level": "federal",
    "applicability_scope": "AD",
    "observed_on": "2026-10-21",
    "source_access": "official_indexed_excerpt",
    "redistribution_permission": "not_established_for_source_text",
    "text_kind": "AI_authored_factual_summary_not_official_document",
    "effective_from": null,
    "effective_to": null
  },
  {
    "doc_id": "D18",
    "title": "GDRFA visa validity channel for Dubai",
    "source_url": "https://u.ae/en/information-and-services/visa-and-emirates-id/track-visa-application-and-validity",
    "publisher_level": "federal_portal_describing_emirate_service",
    "applicability_scope": "DXB",
    "observed_on": "2026-10-21",
    "source_access": "official_indexed_excerpt",
    "redistribution_permission": "not_established_for_source_text",
    "text_kind": "AI_authored_factual_summary_not_official_document",
    "effective_from": null,
    "effective_to": null
  },
  {
    "doc_id": "D19",
    "title": "Emirates ID replacement authority",
    "source_url": "https://icp.gov.ae/en/services-details/?serviceid=64afe3c1035448005bd52e5d",
    "publisher_level": "federal",
    "applicability_scope": "FED",
    "observed_on": "2026-10-21",
    "source_access": "page_body",
    "redistribution_permission": "not_established_for_source_text",
    "text_kind": "AI_authored_factual_summary_not_official_document",
    "effective_from": null,
    "effective_to": null
  },
  {
    "doc_id": "D20",
    "title": "Federal VAT registration",
    "source_url": "https://tax.gov.ae/en/services/vat.registration.aspx",
    "publisher_level": "federal",
    "applicability_scope": "FED",
    "observed_on": "2026-10-21",
    "source_access": "official_indexed_excerpt",
    "redistribution_permission": "not_established_for_source_text",
    "text_kind": "AI_authored_factual_summary_not_official_document",
    "effective_from": null,
    "effective_to": null
  },
  {
    "doc_id": "D21",
    "title": "MOHRE overseas work permit service",
    "source_url": "https://www.mohre.gov.ae/en/services/recruiting-a-worker-from-overseas-2022",
    "publisher_level": "federal",
    "applicability_scope": "FED",
    "observed_on": "2026-10-21",
    "source_access": "official_indexed_excerpt",
    "redistribution_permission": "not_established_for_source_text",
    "text_kind": "AI_authored_factual_summary_not_official_document",
    "effective_from": null,
    "effective_to": null
  },
  {
    "doc_id": "D22",
    "title": "UAE PASS national digital identity",
    "source_url": "https://icp.gov.ae/en/uae-pass/",
    "publisher_level": "federal",
    "applicability_scope": "FED",
    "observed_on": "2026-10-21",
    "source_access": "page_body",
    "redistribution_permission": "not_established_for_source_text",
    "text_kind": "AI_authored_factual_summary_not_official_document",
    "effective_from": null,
    "effective_to": null
  }
]

==> anc/reproducibility/models/manifest.json <==
{
  "model_id": "intfloat/multilingual-e5-small",
  "revision": "614241f622f53c4eeff9890bdc4f31cfecc418b3",
  "files": {
    "config.json": {
      "bytes": 655,
      "sha256": "69137736cab8b8903a07fe8afaafdda25aac55415a12a55d1bffa9f581abf959",
      "url": "https://huggingface.co/intfloat/multilingual-e5-small/resolve/614241f622f53c4eeff9890bdc4f31cfecc418b3/config.json"
    },
    "tokenizer.json": {
      "bytes": 17082730,
      "sha256": "0b44a9d7b51c3c62626640cda0e2c2f70fdacdc25bbbd68038369d14ebdf4c39",
      "url": "https://huggingface.co/intfloat/multilingual-e5-small/resolve/614241f622f53c4eeff9890bdc4f31cfecc418b3/tokenizer.json"
    },
    "tokenizer_config.json": {
      "bytes": 443,
      "sha256": "a1d6bc8734a6f635dc158508bef000f8e2e5a759c7d92f984b2c86e5ff53425b",
      "url": "https://huggingface.co/intfloat/multilingual-e5-small/resolve/614241f622f53c4eeff9890bdc4f31cfecc418b3/tokenizer_config.json"
    },
    "special_tokens_map.json": {
      "bytes": 167,
      "sha256": "d05497f1da52c5e09554c0cd874037a083e1dc1b9cfd48034d1c717f1afc07a7",
      "url": "https://huggingface.co/intfloat/multilingual-e5-small/resolve/614241f622f53c4eeff9890bdc4f31cfecc418b3/special_tokens_map.json"
    },
    "model.safetensors": {
      "bytes": 470641600,
      "sha256": "1a55775f53449dac10a2bcbc312469fac40b96d53198c407081a831f81c98477",
      "url": "https://huggingface.co/intfloat/multilingual-e5-small/resolve/614241f622f53c4eeff9890bdc4f31cfecc418b3/model.safetensors"
    },
    "README.md": {
      "bytes": 497538,
      "sha256": "0038de97aee16258cecbad7ffda4b4febd6953e747a00e0ddbc8e6ed241e9c1c",
      "url": "https://huggingface.co/intfloat/multilingual-e5-small/resolve/614241f622f53c4eeff9890bdc4f31cfecc418b3/README.md"
    }
  }
}

==> anc/reproducibility/requirements.txt <==
numpy==2.3.5
scipy==1.17.0
scikit-learn==1.8.0
torch==2.14.1+cpu
transformers==5.20.2
safetensors==0.8.0
tokenizers==0.23.3
matplotlib==3.10.8
python-docx==1.2.0


==> anc/reproducibility/results/environment.json <==
{
  "seed": 20261021,
  "python": "3.12.14 (main, Aug 25 2026, 14:00:49) [Clang 22.1.3 ]",
  "platform": "Linux-6.18.55-x86_64-with-glibc2.39",
  "cpu": "AMD EPYC 9V74 80-Core Processor",
  "logical_cpus": 9,
  "threads": 1,
  "packages": {
    "numpy": "2.3.5",
    "scipy": "1.17.0",
    "scikit-learn": "1.8.0",
    "torch": "2.14.1+cpu",
    "transformers": "5.20.2",
    "safetensors": "0.8.0",
    "tokenizers": "0.23.3"
  },
  "model": {
    "model_id": "intfloat/multilingual-e5-small",
    "revision": "614241f622f53c4eeff9890bdc4f31cfecc418b3",
    "files": {
      "config.json": {
        "bytes": 655,
        "sha256": "69137736cab8b8903a07fe8afaafdda25aac55415a12a55d1bffa9f581abf959",
        "url": "https://huggingface.co/intfloat/multilingual-e5-small/resolve/614241f622f53c4eeff9890bdc4f31cfecc418b3/config.json"
      },
      "tokenizer.json": {
        "bytes": 17082730,
        "sha256": "0b44a9d7b51c3c62626640cda0e2c2f70fdacdc25bbbd68038369d14ebdf4c39",
        "url": "https://huggingface.co/intfloat/multilingual-e5-small/resolve/614241f622f53c4eeff9890bdc4f31cfecc418b3/tokenizer.json"
      },
      "tokenizer_config.json": {
        "bytes": 443,
        "sha256": "a1d6bc8734a6f635dc158508bef000f8e2e5a759c7d92f984b2c86e5ff53425b",
        "url": "https://huggingface.co/intfloat/multilingual-e5-small/resolve/614241f622f53c4eeff9890bdc4f31cfecc418b3/tokenizer_config.json"
      },
      "special_tokens_map.json": {
        "bytes": 167,
        "sha256": "d05497f1da52c5e09554c0cd874037a083e1dc1b9cfd48034d1c717f1afc07a7",
        "url": "https://huggingface.co/intfloat/multilingual-e5-small/resolve/614241f622f53c4eeff9890bdc4f31cfecc418b3/special_tokens_map.json"
      },
      "model.safetensors": {
        "bytes": 470641600,
        "sha256": "1a55775f53449dac10a2bcbc312469fac40b96d53198c407081a831f81c98477",
        "url": "https://huggingface.co/intfloat/multilingual-e5-small/resolve/614241f622f53c4eeff9890bdc4f31cfecc418b3/model.safetensors"
      },
      "README.md": {
        "bytes": 497538,
        "sha256": "0038de97aee16258cecbad7ffda4b4febd6953e747a00e0ddbc8e6ed241e9c1c",
        "url": "https://huggingface.co/intfloat/multilingual-e5-small/resolve/614241f622f53c4eeff9890bdc4f31cfecc418b3/README.md"
      }
    }
  },
  "precision": "float32_no_quantization",
  "max_tokens": 512,
  "embedding_dim": 384,
  "query_prefix": "query: ",
  "passage_prefix": "passage: ",
  "pooling": "attention_masked_mean_L2_normalized",
  "bm25": {
    "k1": 1.2,
    "b": 0.75,
    "query_term_frequency": "CountVectorizer term counts"
  },
  "rrf_constant": 60,
  "rrf_branch_depth": 100,
  "corpus_size": 22,
  "full_candidate_sort": true,
  "tie_break": "ascending_document_id_via_stable_sort",
  "passes": 3,
  "index_seconds": {
    "bilingual_cards": 1.5325276229996234,
    "english_cards": 0.7733716470011132
  },
  "queries": 110,
  "methods": [
    "BM25",
    "E5",
    "RRF",
    "MentionRRF",
    "RoleRRF",
    "OracleRRF"
  ],
  "predictions": 1320,
  "timings": 3960,
  "benchmark_sha256": "d5c0a246c4e9e28834051ab294ccf516bdf48db01027b66b2d45146f46bd9350",
  "freeze_manifest_sha256": "a75c470f051a43a2dc02b1f4ae38414d75f1e406fb26b7c4b6010e125c89f5fd",
  "caveat": "All questions and routing patterns are authored development diagnostics. No held-out validation or LLM answer generation."
}

==> anc/reproducibility/results/error_cases.json <==
[
  {
    "method": "BM25",
    "query_id": "Q01_en",
    "text": "I live in Dubai. My mainland business will operate in Abu Dhabi. Which local business licensing service should I consult?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D01"
    ],
    "top3": [
      {
        "doc_id": "D02",
        "score": 16.80695915222168
      },
      {
        "doc_id": "D01",
        "score": 11.915519714355469
      },
      {
        "doc_id": "D07",
        "score": 6.952240943908691
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q01_ar",
    "text": "أسكن في دبي. سيعمل مشروعي في البر الرئيسي في أبوظبي. ما خدمة ترخيص الأعمال المحلية التي ينبغي أن أراجعها؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D01"
    ],
    "top3": [
      {
        "doc_id": "D02",
        "score": 13.756217956542969
      },
      {
        "doc_id": "D20",
        "score": 5.02886962890625
      },
      {
        "doc_id": "D06",
        "score": 4.847410202026367
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q03_ar",
    "text": "أعمل في دبي. العقار المستأجر في أبوظبي ويخضع لنظام تسجيل الإيجار المحلي العادي. ما خدمة تسجيل عقد الإيجار المنطبقة؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D05"
    ],
    "top3": [
      {
        "doc_id": "D06",
        "score": 16.947242736816406
      },
      {
        "doc_id": "D05",
        "score": 15.16794490814209
      },
      {
        "doc_id": "D01",
        "score": 4.012790679931641
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q04_en",
    "text": "I work in Abu Dhabi. The rented property is in Dubai and is covered by the ordinary local tenancy registration system. Which tenancy registration service applies?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D06"
    ],
    "top3": [
      {
        "doc_id": "D05",
        "score": 19.17406463623047
      },
      {
        "doc_id": "D06",
        "score": 18.33204460144043
      },
      {
        "doc_id": "D21",
        "score": 11.703962326049805
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q06_en",
    "text": "My employer is in Abu Dhabi. I need electricity and water for a home in Dubai within the local utility service area. Which utility provider should I consult?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D08"
    ],
    "top3": [
      {
        "doc_id": "D07",
        "score": 21.82811737060547
      },
      {
        "doc_id": "D08",
        "score": 11.210893630981445
      },
      {
        "doc_id": "D13",
        "score": 7.328019142150879
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q06_ar",
    "text": "جهة عملي في أبوظبي. أحتاج إلى الكهرباء والمياه لمنزل في دبي ضمن منطقة خدمة المرفق المحلي. ما مزود الخدمة الذي ينبغي أن أراجعه؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D08"
    ],
    "top3": [
      {
        "doc_id": "D07",
        "score": 11.768514633178711
      },
      {
        "doc_id": "D08",
        "score": 8.499171257019043
      },
      {
        "doc_id": "D17",
        "score": 4.682567596435547
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q07_ar",
    "text": "يسكن المؤجر في دبي. العقار المؤجر في أبوظبي ويخضع لقانون الإيجار المحلي العادي، خارج أي نظام مستقل لمنطقة حرة. ما جهة فض المنازعات الإيجارية التي يصفها المصدر المنطبق؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D09"
    ],
    "top3": [
      {
        "doc_id": "D10",
        "score": 13.519636154174805
      },
      {
        "doc_id": "D05",
        "score": 12.798707008361816
      },
      {
        "doc_id": "D09",
        "score": 10.228428840637207
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q08_en",
    "text": "My landlord lives in Abu Dhabi. The rental property is in Dubai under its ordinary local rental law, outside a separate free-zone regime. Which rental dispute body is described by the applicable source?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D10"
    ],
    "top3": [
      {
        "doc_id": "D09",
        "score": 25.517723083496094
      },
      {
        "doc_id": "D10",
        "score": 19.03400230407715
      },
      {
        "doc_id": "D13",
        "score": 13.024399757385254
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q09_en",
    "text": "My vehicle is registered in Dubai. The road toll gate I cross is in Abu Dhabi. Which road toll system should I look up?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D11"
    ],
    "top3": [
      {
        "doc_id": "D12",
        "score": 21.441394805908203
      },
      {
        "doc_id": "D11",
        "score": 19.967130661010742
      },
      {
        "doc_id": "D13",
        "score": 9.294951438903809
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q10_ar",
    "text": "مركبتي مسجلة في أبوظبي. بوابة التعرفة المرورية التي أعبرها في دبي. ما نظام التعرفة المرورية الذي ينبغي أن أبحث عنه؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D12"
    ],
    "top3": [
      {
        "doc_id": "D11",
        "score": 14.835532188415527
      },
      {
        "doc_id": "D12",
        "score": 13.711481094360352
      },
      {
        "doc_id": "D13",
        "score": 5.4177045822143555
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q12_en",
    "text": "My car is registered in Abu Dhabi. I am parking in a public parking area in Dubai covered by the local parking operator. Which parking service should I consult?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D14"
    ],
    "top3": [
      {
        "doc_id": "D13",
        "score": 25.870128631591797
      },
      {
        "doc_id": "D14",
        "score": 20.6361026763916
      },
      {
        "doc_id": "D07",
        "score": 12.214659690856934
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q12_ar",
    "text": "سيارتي مسجلة في أبوظبي. أقف في موقف عام في دبي يخضع لمشغل المواقف المحلي. ما خدمة المواقف التي ينبغي أن أراجعها؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D14"
    ],
    "top3": [
      {
        "doc_id": "D13",
        "score": 10.366313934326172
      },
      {
        "doc_id": "D14",
        "score": 9.050739288330078
      },
      {
        "doc_id": "D06",
        "score": 4.847410202026367
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q13_ar",
    "text": "أسكن في دبي. رحلة الحافلة العامة المحلية تقع بالكامل داخل أبوظبي. ما بطاقة دفع الأجرة التي يصفها مصدر النقل الرسمي؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D15"
    ],
    "top3": [
      {
        "doc_id": "D14",
        "score": 6.641995429992676
      },
      {
        "doc_id": "D13",
        "score": 5.933420658111572
      },
      {
        "doc_id": "D16",
        "score": 5.7744011878967285
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q14_en",
    "text": "I live in Abu Dhabi. The local public bus journey is entirely within Dubai. Which fare card does the official transport source describe?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D16"
    ],
    "top3": [
      {
        "doc_id": "D15",
        "score": 13.379058837890625
      },
      {
        "doc_id": "D16",
        "score": 12.893269538879395
      },
      {
        "doc_id": "D13",
        "score": 7.741307258605957
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q14_ar",
    "text": "أسكن في أبوظبي. رحلة الحافلة العامة المحلية تقع بالكامل داخل دبي. ما بطاقة دفع الأجرة التي يصفها مصدر النقل الرسمي؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D16"
    ],
    "top3": [
      {
        "doc_id": "D14",
        "score": 6.641995429992676
      },
      {
        "doc_id": "D13",
        "score": 5.933420658111572
      },
      {
        "doc_id": "D16",
        "score": 5.7744011878967285
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q16_en",
    "text": "I live in Abu Dhabi. My residence visa was issued in Dubai. Which authority channel should I use to check visa validity?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D18"
    ],
    "top3": [
      {
        "doc_id": "D17",
        "score": 21.391151428222656
      },
      {
        "doc_id": "D18",
        "score": 20.781599044799805
      },
      {
        "doc_id": "D07",
        "score": 6.63929557800293
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q16_ar",
    "text": "أسكن في أبوظبي. صدرت تأشيرة إقامتي في دبي. ما قناة الجهة المختصة التي أستخدمها للتحقق من صلاحية التأشيرة؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D18"
    ],
    "top3": [
      {
        "doc_id": "D17",
        "score": 9.598092079162598
      },
      {
        "doc_id": "D18",
        "score": 5.0272722244262695
      },
      {
        "doc_id": "D14",
        "score": 4.017719268798828
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q17_en",
    "text": "My adviser works in DIFC. The company will be incorporated in ADGM. Which registrar should handle its company registration?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D03"
    ],
    "top3": [
      {
        "doc_id": "D04",
        "score": 14.576899528503418
      },
      {
        "doc_id": "D03",
        "score": 13.03344440460205
      },
      {
        "doc_id": "D02",
        "score": 6.421374320983887
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q18_ar",
    "text": "يعمل مستشاري في سوق أبوظبي العالمي. ستؤسس الشركة في مركز دبي المالي العالمي. ما جهة التسجيل المختصة بتسجيل الشركة؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D04"
    ],
    "top3": [
      {
        "doc_id": "D03",
        "score": 12.19009017944336
      },
      {
        "doc_id": "D04",
        "score": 12.185696601867676
      },
      {
        "doc_id": "D10",
        "score": 3.7750754356384277
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q19_en",
    "text": "I live in Dubai. My mainland business will operate in Abu Dhabi. I need the local business licensing service and the separate federal VAT registration service. Which two sources are needed?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D01",
      "D20"
    ],
    "top3": [
      {
        "doc_id": "D02",
        "score": 17.434995651245117
      },
      {
        "doc_id": "D20",
        "score": 16.956167221069336
      },
      {
        "doc_id": "D01",
        "score": 15.252362251281738
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q21_ar",
    "text": "أعمل في دبي. العقار المستأجر في أبوظبي ويخضع لنظام الإيجار المحلي العادي ومنطقة خدمة المرفق المحلي. ما المصادر التي تغطي تسجيل عقد الإيجار وتفعيل الكهرباء والمياه؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D05",
      "D07"
    ],
    "top3": [
      {
        "doc_id": "D06",
        "score": 13.82619571685791
      },
      {
        "doc_id": "D05",
        "score": 13.062150955200195
      },
      {
        "doc_id": "D08",
        "score": 8.499171257019043
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q22_en",
    "text": "I work in Abu Dhabi. The rented property is in Dubai under the ordinary local tenancy system and utility service area. Which sources cover tenancy registration and electricity and water activation?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D06",
      "D08"
    ],
    "top3": [
      {
        "doc_id": "D07",
        "score": 20.575416564941406
      },
      {
        "doc_id": "D06",
        "score": 15.9696683883667
      },
      {
        "doc_id": "D08",
        "score": 15.697710990905762
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q23_en",
    "text": "I live in Dubai. My travel takes place in Abu Dhabi, using its road toll gates and local public buses. Which sources identify the toll system and the bus fare card?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D11",
      "D15"
    ],
    "top3": [
      {
        "doc_id": "D16",
        "score": 15.518190383911133
      },
      {
        "doc_id": "D11",
        "score": 15.406734466552734
      },
      {
        "doc_id": "D15",
        "score": 13.060115814208984
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q23_ar",
    "text": "أسكن في دبي. تنقلاتي في أبوظبي وتشمل بوابات التعرفة المرورية والحافلات العامة المحلية. ما المصادر التي تحدد نظام التعرفة وبطاقة أجرة الحافلة؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D11",
      "D15"
    ],
    "top3": [
      {
        "doc_id": "D12",
        "score": 11.454442977905273
      },
      {
        "doc_id": "D11",
        "score": 9.678454399108887
      },
      {
        "doc_id": "D13",
        "score": 7.639285087585449
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q26_ar",
    "text": "أسكن في دبي وفقدت هويتي الإماراتية. ما الجهة التي توفر خدمة إصدار بطاقة هوية بديلة؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D19"
    ],
    "top3": [
      {
        "doc_id": "D06",
        "score": 5.10752010345459
      },
      {
        "doc_id": "D19",
        "score": 4.954533576965332
      },
      {
        "doc_id": "D14",
        "score": 4.789100646972656
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q34_en",
    "text": "Our adviser has an ADGM business. Our company will operate on the Abu Dhabi mainland. Which local business licensing authority is relevant to our company?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D01"
    ],
    "top3": [
      {
        "doc_id": "D02",
        "score": 17.425270080566406
      },
      {
        "doc_id": "D03",
        "score": 12.704926490783691
      },
      {
        "doc_id": "D01",
        "score": 10.964101791381836
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q34_ar",
    "text": "لدى مستشارنا مشروع في سوق أبوظبي العالمي. ستعمل شركتنا في البر الرئيسي بأبوظبي. ما جهة ترخيص الأعمال المحلية ذات الصلة بشركتنا؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D01"
    ],
    "top3": [
      {
        "doc_id": "D02",
        "score": 12.029088973999023
      },
      {
        "doc_id": "D03",
        "score": 9.03421688079834
      },
      {
        "doc_id": "D17",
        "score": 3.354600429534912
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q35_en",
    "text": "Our adviser has a Dubai mainland business. Our company will be incorporated in DIFC. Which registration authority is relevant to our company?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D04"
    ],
    "top3": [
      {
        "doc_id": "D02",
        "score": 14.310380935668945
      },
      {
        "doc_id": "D04",
        "score": 11.836216926574707
      },
      {
        "doc_id": "D03",
        "score": 9.639225006103516
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q37_en",
    "text": "I live in Abu Dhabi and want a business licence. I have not decided where the business will operate. Which local licensing authority should I choose?",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D01",
        "score": 13.677597999572754
      },
      {
        "doc_id": "D02",
        "score": 10.876335144042969
      },
      {
        "doc_id": "D20",
        "score": 9.840718269348145
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q37_ar",
    "text": "أسكن في أبوظبي وأريد رخصة أعمال. لم أحدد أين سيعمل المشروع. ما جهة الترخيص المحلية التي أختارها؟",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D01",
        "score": 4.690081596374512
      },
      {
        "doc_id": "D13",
        "score": 3.7118399143218994
      },
      {
        "doc_id": "D17",
        "score": 3.354600429534912
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q38_en",
    "text": "I want to register a company in a free zone in the UAE. Which registrar applies?",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D22",
        "score": 7.014817714691162
      },
      {
        "doc_id": "D07",
        "score": 6.146329879760742
      },
      {
        "doc_id": "D04",
        "score": 5.825592517852783
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q38_ar",
    "text": "أريد تسجيل شركة في منطقة حرة في الإمارات. ما جهة التسجيل المختصة؟",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D17",
        "score": 4.281398773193359
      },
      {
        "doc_id": "D06",
        "score": 3.889756202697754
      },
      {
        "doc_id": "D03",
        "score": 3.7301082611083984
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q39_en",
    "text": "My employer is in Dubai. I need to register a tenancy contract, but I have not given the location of the property. Which system should I use?",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D05",
        "score": 10.578383445739746
      },
      {
        "doc_id": "D06",
        "score": 8.050313949584961
      },
      {
        "doc_id": "D12",
        "score": 5.979693412780762
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q39_ar",
    "text": "جهة عملي في دبي. أحتاج إلى تسجيل عقد إيجار لكنني لم أذكر موقع العقار. ما النظام الذي أستخدمه؟",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D05",
        "score": 6.416300296783447
      },
      {
        "doc_id": "D06",
        "score": 4.90535306930542
      },
      {
        "doc_id": "D10",
        "score": 3.8974344730377197
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q40_en",
    "text": "My landlord is in Abu Dhabi. Which rental dispute body should hear my case? I have not specified the rental property or its legal regime.",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D09",
        "score": 14.698829650878906
      },
      {
        "doc_id": "D10",
        "score": 12.739309310913086
      },
      {
        "doc_id": "D07",
        "score": 7.375019550323486
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q40_ar",
    "text": "المؤجر في أبوظبي. ما جهة فض المنازعات الإيجارية المختصة بقضيتي؟ لم أحدد موقع العقار المؤجر أو نظامه القانوني.",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D05",
        "score": 8.972922325134277
      },
      {
        "doc_id": "D10",
        "score": 8.874037742614746
      },
      {
        "doc_id": "D09",
        "score": 7.4356584548950195
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q41_en",
    "text": "My car is registered in Dubai and I crossed a road toll gate. I have not specified where the gate is. Which toll system applies?",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D12",
        "score": 17.487770080566406
      },
      {
        "doc_id": "D11",
        "score": 13.632810592651367
      },
      {
        "doc_id": "D13",
        "score": 7.989781379699707
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q41_ar",
    "text": "سيارتي مسجلة في دبي وعبرت بوابة تعرفة مرورية. لم أحدد موقع البوابة. ما نظام التعرفة المنطبق؟",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D12",
        "score": 5.8324713706970215
      },
      {
        "doc_id": "D11",
        "score": 3.8032302856445312
      },
      {
        "doc_id": "D18",
        "score": 3.269437313079834
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q42_en",
    "text": "I live in Abu Dhabi and want a card for a local public bus trip. I have not specified the city of the trip. Which card do I need?",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D15",
        "score": 10.894277572631836
      },
      {
        "doc_id": "D19",
        "score": 10.700386047363281
      },
      {
        "doc_id": "D09",
        "score": 7.886562347412109
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q42_ar",
    "text": "أسكن في أبوظبي وأريد بطاقة لرحلة حافلة عامة محلية. لم أحدد مدينة الرحلة. ما البطاقة التي أحتاجها؟",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D13",
        "score": 3.7118399143218994
      },
      {
        "doc_id": "D15",
        "score": 3.576996088027954
      },
      {
        "doc_id": "D16",
        "score": 3.36344051361084
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q43_en",
    "text": "I live in Abu Dhabi and need to check my residence visa validity. I do not know which emirate issued it. Which authority should I use?",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D17",
        "score": 15.596664428710938
      },
      {
        "doc_id": "D18",
        "score": 14.035810470581055
      },
      {
        "doc_id": "D11",
        "score": 7.119552135467529
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q43_ar",
    "text": "أسكن في أبوظبي وأحتاج إلى التحقق من صلاحية تأشيرة إقامتي. لا أعرف الإمارة التي أصدرتها. ما الجهة التي أستخدمها؟",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D13",
        "score": 5.933420658111572
      },
      {
        "doc_id": "D14",
        "score": 5.03302001953125
      },
      {
        "doc_id": "D17",
        "score": 3.7984442710876465
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q44_en",
    "text": "Our employer is in Dubai. We need an overseas work permit, but have not said whether the employer is under MOHRE or a separate free-zone process. Which route applies?",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D21",
        "score": 23.031137466430664
      },
      {
        "doc_id": "D10",
        "score": 8.714404106140137
      },
      {
        "doc_id": "D09",
        "score": 7.61965799331665
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q44_ar",
    "text": "جهة عملنا في دبي. نحتاج إلى تصريح عمل لاستقدام عامل من الخارج لكننا لم نحدد هل تخضع جهة العمل للوزارة أم لإجراءات منطقة حرة مستقلة. ما المسار المنطبق؟",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D21",
        "score": 14.206901550292969
      },
      {
        "doc_id": "D17",
        "score": 8.045589447021484
      },
      {
        "doc_id": "D10",
        "score": 4.6118268966674805
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q45_en",
    "text": "What was the exact Abu Dhabi Darb toll tariff on 1 January 2021? Cite the rule effective on that date.",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D11",
        "score": 11.499940872192383
      },
      {
        "doc_id": "D15",
        "score": 8.868208885192871
      },
      {
        "doc_id": "D16",
        "score": 6.164008140563965
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q45_ar",
    "text": "ما التعرفة الدقيقة لنظام درب في أبوظبي يوم 1 يناير 2021؟ استشهد بالقاعدة النافذة في ذلك التاريخ.",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D11",
        "score": 6.4075026512146
      },
      {
        "doc_id": "D12",
        "score": 3.6428864002227783
      },
      {
        "doc_id": "D07",
        "score": 3.5480191707611084
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q46_en",
    "text": "What exact Dubai tenancy registration requirement was in force on 1 January 2018? Cite its historical version.",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D06",
        "score": 7.441187858581543
      },
      {
        "doc_id": "D05",
        "score": 4.06014347076416
      },
      {
        "doc_id": "D14",
        "score": 3.7664499282836914
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q46_ar",
    "text": "ما المتطلب الدقيق لتسجيل الإيجار في دبي الذي كان نافذاً يوم 1 يناير 2018؟ استشهد بنسخته التاريخية.",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D06",
        "score": 4.90535306930542
      },
      {
        "doc_id": "D11",
        "score": 2.844677686691284
      },
      {
        "doc_id": "D05",
        "score": 2.468155860900879
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q47_en",
    "text": "What is the exact total fee today for licensing my unnamed mainland business activity in Abu Dhabi?",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D01",
        "score": 12.487898826599121
      },
      {
        "doc_id": "D02",
        "score": 11.553764343261719
      },
      {
        "doc_id": "D13",
        "score": 5.496458053588867
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q47_ar",
    "text": "ما إجمالي الرسوم الدقيق اليوم لترخيص نشاط مشروعي غير المحدد في البر الرئيسي بأبوظبي؟",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D02",
        "score": 5.753403663635254
      },
      {
        "doc_id": "D16",
        "score": 0.3975147008895874
      },
      {
        "doc_id": "D06",
        "score": 0.38435468077659607
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q48_en",
    "text": "What is the exact total charge today for my residence visa application in Dubai, including all category-specific fees?",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D18",
        "score": 7.756888389587402
      },
      {
        "doc_id": "D14",
        "score": 7.262236595153809
      },
      {
        "doc_id": "D17",
        "score": 6.080827713012695
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q48_ar",
    "text": "ما التكلفة الإجمالية الدقيقة اليوم لطلب تأشيرة إقامتي في دبي، بما في ذلك الرسوم الخاصة بكل فئة؟",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D16",
        "score": 5.251404762268066
      },
      {
        "doc_id": "D07",
        "score": 4.895030975341797
      },
      {
        "doc_id": "D06",
        "score": 4.462307453155518
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q49_en",
    "text": "My rented home is in Abu Dhabi. Based only on these service summaries, decide whether my landlord will win my individual rental dispute.",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D09",
        "score": 9.95126724243164
      },
      {
        "doc_id": "D10",
        "score": 6.855064868927002
      },
      {
        "doc_id": "D15",
        "score": 6.252345085144043
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q49_ar",
    "text": "منزلي المستأجر في أبوظبي. قرر بالاستناد إلى ملخصات الخدمات هذه وحدها ما إذا كان المؤجر سيفوز في منازعتي الإيجارية الفردية.",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D05",
        "score": 8.102398872375488
      },
      {
        "doc_id": "D22",
        "score": 4.712403774261475
      },
      {
        "doc_id": "D10",
        "score": 4.617033958435059
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q50_en",
    "text": "Which public bus fare card should I use for a local trip entirely within Sharjah?",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D16",
        "score": 6.534572601318359
      },
      {
        "doc_id": "D15",
        "score": 5.807217121124268
      },
      {
        "doc_id": "D19",
        "score": 4.107039451599121
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "BM25",
    "query_id": "Q50_ar",
    "text": "ما بطاقة أجرة الحافلة العامة التي أستخدمها لرحلة محلية تقع بالكامل داخل الشارقة؟",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D13",
        "score": 4.4431610107421875
      },
      {
        "doc_id": "D04",
        "score": 3.0437657833099365
      },
      {
        "doc_id": "D16",
        "score": 2.965925693511963
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q01_en",
    "text": "I live in Dubai. My mainland business will operate in Abu Dhabi. Which local business licensing service should I consult?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D01"
    ],
    "top3": [
      {
        "doc_id": "D02",
        "score": 0.8918628692626953
      },
      {
        "doc_id": "D01",
        "score": 0.8692874908447266
      },
      {
        "doc_id": "D06",
        "score": 0.8423805236816406
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q01_ar",
    "text": "أسكن في دبي. سيعمل مشروعي في البر الرئيسي في أبوظبي. ما خدمة ترخيص الأعمال المحلية التي ينبغي أن أراجعها؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D01"
    ],
    "top3": [
      {
        "doc_id": "D02",
        "score": 0.8770079612731934
      },
      {
        "doc_id": "D05",
        "score": 0.8530163168907166
      },
      {
        "doc_id": "D07",
        "score": 0.8470838069915771
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q03_en",
    "text": "I work in Dubai. The rented property is in Abu Dhabi and is covered by the ordinary local tenancy registration system. Which tenancy registration service applies?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D05"
    ],
    "top3": [
      {
        "doc_id": "D06",
        "score": 0.8762044906616211
      },
      {
        "doc_id": "D05",
        "score": 0.8702288866043091
      },
      {
        "doc_id": "D10",
        "score": 0.8634790778160095
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q03_ar",
    "text": "أعمل في دبي. العقار المستأجر في أبوظبي ويخضع لنظام تسجيل الإيجار المحلي العادي. ما خدمة تسجيل عقد الإيجار المنطبقة؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D05"
    ],
    "top3": [
      {
        "doc_id": "D06",
        "score": 0.8874492645263672
      },
      {
        "doc_id": "D05",
        "score": 0.8873061537742615
      },
      {
        "doc_id": "D10",
        "score": 0.8487303256988525
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q04_ar",
    "text": "أعمل في أبوظبي. العقار المستأجر في دبي ويخضع لنظام تسجيل الإيجار المحلي العادي. ما خدمة تسجيل عقد الإيجار المنطبقة؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D06"
    ],
    "top3": [
      {
        "doc_id": "D05",
        "score": 0.8877918124198914
      },
      {
        "doc_id": "D06",
        "score": 0.8863904476165771
      },
      {
        "doc_id": "D09",
        "score": 0.8490598201751709
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q06_en",
    "text": "My employer is in Abu Dhabi. I need electricity and water for a home in Dubai within the local utility service area. Which utility provider should I consult?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D08"
    ],
    "top3": [
      {
        "doc_id": "D07",
        "score": 0.8724401593208313
      },
      {
        "doc_id": "D08",
        "score": 0.8662809133529663
      },
      {
        "doc_id": "D10",
        "score": 0.8309172987937927
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q06_ar",
    "text": "جهة عملي في أبوظبي. أحتاج إلى الكهرباء والمياه لمنزل في دبي ضمن منطقة خدمة المرفق المحلي. ما مزود الخدمة الذي ينبغي أن أراجعه؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D08"
    ],
    "top3": [
      {
        "doc_id": "D07",
        "score": 0.8746322989463806
      },
      {
        "doc_id": "D08",
        "score": 0.8668316006660461
      },
      {
        "doc_id": "D10",
        "score": 0.8424740433692932
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q08_en",
    "text": "My landlord lives in Abu Dhabi. The rental property is in Dubai under its ordinary local rental law, outside a separate free-zone regime. Which rental dispute body is described by the applicable source?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D10"
    ],
    "top3": [
      {
        "doc_id": "D09",
        "score": 0.875546395778656
      },
      {
        "doc_id": "D10",
        "score": 0.8732820749282837
      },
      {
        "doc_id": "D05",
        "score": 0.8250501155853271
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q08_ar",
    "text": "يسكن المؤجر في أبوظبي. العقار المؤجر في دبي ويخضع لقانون الإيجار المحلي العادي، خارج أي نظام مستقل لمنطقة حرة. ما جهة فض المنازعات الإيجارية التي يصفها المصدر المنطبق؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D10"
    ],
    "top3": [
      {
        "doc_id": "D09",
        "score": 0.8808995485305786
      },
      {
        "doc_id": "D10",
        "score": 0.8714762926101685
      },
      {
        "doc_id": "D05",
        "score": 0.8561367392539978
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q10_en",
    "text": "My vehicle is registered in Abu Dhabi. The road toll gate I cross is in Dubai. Which road toll system should I look up?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D12"
    ],
    "top3": [
      {
        "doc_id": "D11",
        "score": 0.8793553113937378
      },
      {
        "doc_id": "D12",
        "score": 0.8718343377113342
      },
      {
        "doc_id": "D16",
        "score": 0.8443477153778076
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q10_ar",
    "text": "مركبتي مسجلة في أبوظبي. بوابة التعرفة المرورية التي أعبرها في دبي. ما نظام التعرفة المرورية الذي ينبغي أن أبحث عنه؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D12"
    ],
    "top3": [
      {
        "doc_id": "D11",
        "score": 0.8718836307525635
      },
      {
        "doc_id": "D12",
        "score": 0.8546979427337646
      },
      {
        "doc_id": "D05",
        "score": 0.8545770645141602
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q11_en",
    "text": "My car is registered in Dubai. I am parking in a public parking area in Abu Dhabi covered by the local parking operator. Which parking service should I consult?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D13"
    ],
    "top3": [
      {
        "doc_id": "D14",
        "score": 0.8680697679519653
      },
      {
        "doc_id": "D13",
        "score": 0.8458952307701111
      },
      {
        "doc_id": "D10",
        "score": 0.8349067568778992
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q12_ar",
    "text": "سيارتي مسجلة في أبوظبي. أقف في موقف عام في دبي يخضع لمشغل المواقف المحلي. ما خدمة المواقف التي ينبغي أن أراجعها؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D14"
    ],
    "top3": [
      {
        "doc_id": "D13",
        "score": 0.8782702684402466
      },
      {
        "doc_id": "D10",
        "score": 0.8421639204025269
      },
      {
        "doc_id": "D14",
        "score": 0.841414213180542
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q13_en",
    "text": "I live in Dubai. The local public bus journey is entirely within Abu Dhabi. Which fare card does the official transport source describe?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D15"
    ],
    "top3": [
      {
        "doc_id": "D16",
        "score": 0.8594693541526794
      },
      {
        "doc_id": "D15",
        "score": 0.857035219669342
      },
      {
        "doc_id": "D11",
        "score": 0.8346207737922668
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q14_ar",
    "text": "أسكن في أبوظبي. رحلة الحافلة العامة المحلية تقع بالكامل داخل دبي. ما بطاقة دفع الأجرة التي يصفها مصدر النقل الرسمي؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D16"
    ],
    "top3": [
      {
        "doc_id": "D15",
        "score": 0.8737565875053406
      },
      {
        "doc_id": "D16",
        "score": 0.8627564907073975
      },
      {
        "doc_id": "D11",
        "score": 0.8470494747161865
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q16_en",
    "text": "I live in Abu Dhabi. My residence visa was issued in Dubai. Which authority channel should I use to check visa validity?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D18"
    ],
    "top3": [
      {
        "doc_id": "D17",
        "score": 0.8987727165222168
      },
      {
        "doc_id": "D18",
        "score": 0.8897119760513306
      },
      {
        "doc_id": "D19",
        "score": 0.8485629558563232
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q16_ar",
    "text": "أسكن في أبوظبي. صدرت تأشيرة إقامتي في دبي. ما قناة الجهة المختصة التي أستخدمها للتحقق من صلاحية التأشيرة؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D18"
    ],
    "top3": [
      {
        "doc_id": "D17",
        "score": 0.8971742987632751
      },
      {
        "doc_id": "D18",
        "score": 0.8837496042251587
      },
      {
        "doc_id": "D05",
        "score": 0.8473625183105469
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q18_ar",
    "text": "يعمل مستشاري في سوق أبوظبي العالمي. ستؤسس الشركة في مركز دبي المالي العالمي. ما جهة التسجيل المختصة بتسجيل الشركة؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D04"
    ],
    "top3": [
      {
        "doc_id": "D03",
        "score": 0.8783315420150757
      },
      {
        "doc_id": "D04",
        "score": 0.8662325143814087
      },
      {
        "doc_id": "D02",
        "score": 0.8277144432067871
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q19_ar",
    "text": "أسكن في دبي. سيعمل مشروعي في البر الرئيسي في أبوظبي. أحتاج إلى خدمة ترخيص الأعمال المحلية وخدمة التسجيل الاتحادية المنفصلة لضريبة القيمة المضافة. ما المصدران المطلوبان؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D01",
      "D20"
    ],
    "top3": [
      {
        "doc_id": "D07",
        "score": 0.8609234094619751
      },
      {
        "doc_id": "D20",
        "score": 0.8605941534042358
      },
      {
        "doc_id": "D05",
        "score": 0.8584929704666138
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q20_ar",
    "text": "أسكن في أبوظبي. سيعمل مشروعي في البر الرئيسي في دبي. أحتاج إلى خدمة ترخيص الأعمال المحلية وخدمة التسجيل الاتحادية المنفصلة لضريبة القيمة المضافة. ما المصدران المطلوبان؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D02",
      "D20"
    ],
    "top3": [
      {
        "doc_id": "D07",
        "score": 0.8618789911270142
      },
      {
        "doc_id": "D20",
        "score": 0.8608596920967102
      },
      {
        "doc_id": "D05",
        "score": 0.8586963415145874
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q21_en",
    "text": "I work in Dubai. The rented property is in Abu Dhabi under the ordinary local tenancy system and utility service area. Which sources cover tenancy registration and electricity and water activation?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D05",
      "D07"
    ],
    "top3": [
      {
        "doc_id": "D08",
        "score": 0.8699822425842285
      },
      {
        "doc_id": "D07",
        "score": 0.8575934767723083
      },
      {
        "doc_id": "D05",
        "score": 0.853058397769928
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q22_ar",
    "text": "أعمل في أبوظبي. العقار المستأجر في دبي ويخضع لنظام الإيجار المحلي العادي ومنطقة خدمة المرفق المحلي. ما المصادر التي تغطي تسجيل عقد الإيجار وتفعيل الكهرباء والمياه؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D06",
      "D08"
    ],
    "top3": [
      {
        "doc_id": "D05",
        "score": 0.8852662444114685
      },
      {
        "doc_id": "D06",
        "score": 0.8763850927352905
      },
      {
        "doc_id": "D08",
        "score": 0.8758037090301514
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q24_ar",
    "text": "أسكن في أبوظبي. تنقلاتي في دبي وتشمل بوابات التعرفة المرورية والحافلات العامة المحلية. ما المصادر التي تحدد نظام التعرفة وبطاقة أجرة الحافلة؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D12",
      "D16"
    ],
    "top3": [
      {
        "doc_id": "D15",
        "score": 0.8714137673377991
      },
      {
        "doc_id": "D05",
        "score": 0.8663307428359985
      },
      {
        "doc_id": "D11",
        "score": 0.8658009171485901
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q34_ar",
    "text": "لدى مستشارنا مشروع في سوق أبوظبي العالمي. ستعمل شركتنا في البر الرئيسي بأبوظبي. ما جهة ترخيص الأعمال المحلية ذات الصلة بشركتنا؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D01"
    ],
    "top3": [
      {
        "doc_id": "D02",
        "score": 0.8400920629501343
      },
      {
        "doc_id": "D03",
        "score": 0.8396424055099487
      },
      {
        "doc_id": "D07",
        "score": 0.8265774846076965
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q37_en",
    "text": "I live in Abu Dhabi and want a business licence. I have not decided where the business will operate. Which local licensing authority should I choose?",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D01",
        "score": 0.8652054667472839
      },
      {
        "doc_id": "D02",
        "score": 0.8546886444091797
      },
      {
        "doc_id": "D07",
        "score": 0.838599443435669
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q37_ar",
    "text": "أسكن في أبوظبي وأريد رخصة أعمال. لم أحدد أين سيعمل المشروع. ما جهة الترخيص المحلية التي أختارها؟",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D05",
        "score": 0.8550856709480286
      },
      {
        "doc_id": "D01",
        "score": 0.8478743433952332
      },
      {
        "doc_id": "D03",
        "score": 0.8425948619842529
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q38_en",
    "text": "I want to register a company in a free zone in the UAE. Which registrar applies?",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D03",
        "score": 0.8653273582458496
      },
      {
        "doc_id": "D05",
        "score": 0.8549792170524597
      },
      {
        "doc_id": "D04",
        "score": 0.8547478914260864
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q38_ar",
    "text": "أريد تسجيل شركة في منطقة حرة في الإمارات. ما جهة التسجيل المختصة؟",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D03",
        "score": 0.8629441261291504
      },
      {
        "doc_id": "D20",
        "score": 0.8457742929458618
      },
      {
        "doc_id": "D05",
        "score": 0.8400557041168213
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q39_en",
    "text": "My employer is in Dubai. I need to register a tenancy contract, but I have not given the location of the property. Which system should I use?",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D06",
        "score": 0.8734859228134155
      },
      {
        "doc_id": "D05",
        "score": 0.8641445636749268
      },
      {
        "doc_id": "D10",
        "score": 0.8520663380622864
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q39_ar",
    "text": "جهة عملي في دبي. أحتاج إلى تسجيل عقد إيجار لكنني لم أذكر موقع العقار. ما النظام الذي أستخدمه؟",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D06",
        "score": 0.884440541267395
      },
      {
        "doc_id": "D05",
        "score": 0.8777134418487549
      },
      {
        "doc_id": "D08",
        "score": 0.8536702990531921
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q40_en",
    "text": "My landlord is in Abu Dhabi. Which rental dispute body should hear my case? I have not specified the rental property or its legal regime.",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D09",
        "score": 0.8879783153533936
      },
      {
        "doc_id": "D10",
        "score": 0.8708556890487671
      },
      {
        "doc_id": "D05",
        "score": 0.8412953615188599
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q40_ar",
    "text": "المؤجر في أبوظبي. ما جهة فض المنازعات الإيجارية المختصة بقضيتي؟ لم أحدد موقع العقار المؤجر أو نظامه القانوني.",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D09",
        "score": 0.8890353441238403
      },
      {
        "doc_id": "D10",
        "score": 0.8695157766342163
      },
      {
        "doc_id": "D05",
        "score": 0.8525850772857666
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q41_en",
    "text": "My car is registered in Dubai and I crossed a road toll gate. I have not specified where the gate is. Which toll system applies?",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D12",
        "score": 0.8659864664077759
      },
      {
        "doc_id": "D11",
        "score": 0.8584170937538147
      },
      {
        "doc_id": "D16",
        "score": 0.8466538190841675
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q41_ar",
    "text": "سيارتي مسجلة في دبي وعبرت بوابة تعرفة مرورية. لم أحدد موقع البوابة. ما نظام التعرفة المنطبق؟",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D12",
        "score": 0.8552677631378174
      },
      {
        "doc_id": "D11",
        "score": 0.8455853462219238
      },
      {
        "doc_id": "D05",
        "score": 0.8340028524398804
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q42_en",
    "text": "I live in Abu Dhabi and want a card for a local public bus trip. I have not specified the city of the trip. Which card do I need?",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D15",
        "score": 0.8697517514228821
      },
      {
        "doc_id": "D16",
        "score": 0.8594050407409668
      },
      {
        "doc_id": "D19",
        "score": 0.8496990203857422
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q42_ar",
    "text": "أسكن في أبوظبي وأريد بطاقة لرحلة حافلة عامة محلية. لم أحدد مدينة الرحلة. ما البطاقة التي أحتاجها؟",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D15",
        "score": 0.8712832927703857
      },
      {
        "doc_id": "D16",
        "score": 0.8537285923957825
      },
      {
        "doc_id": "D19",
        "score": 0.8454161882400513
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q43_en",
    "text": "I live in Abu Dhabi and need to check my residence visa validity. I do not know which emirate issued it. Which authority should I use?",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D17",
        "score": 0.8797410726547241
      },
      {
        "doc_id": "D18",
        "score": 0.8731463551521301
      },
      {
        "doc_id": "D19",
        "score": 0.8633602857589722
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q43_ar",
    "text": "أسكن في أبوظبي وأحتاج إلى التحقق من صلاحية تأشيرة إقامتي. لا أعرف الإمارة التي أصدرتها. ما الجهة التي أستخدمها؟",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D17",
        "score": 0.8794702887535095
      },
      {
        "doc_id": "D18",
        "score": 0.8584036827087402
      },
      {
        "doc_id": "D05",
        "score": 0.857251763343811
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q44_en",
    "text": "Our employer is in Dubai. We need an overseas work permit, but have not said whether the employer is under MOHRE or a separate free-zone process. Which route applies?",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D21",
        "score": 0.8920921087265015
      },
      {
        "doc_id": "D10",
        "score": 0.8215650320053101
      },
      {
        "doc_id": "D18",
        "score": 0.8198877573013306
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q44_ar",
    "text": "جهة عملنا في دبي. نحتاج إلى تصريح عمل لاستقدام عامل من الخارج لكننا لم نحدد هل تخضع جهة العمل للوزارة أم لإجراءات منطقة حرة مستقلة. ما المسار المنطبق؟",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D21",
        "score": 0.8756859302520752
      },
      {
        "doc_id": "D10",
        "score": 0.8446473479270935
      },
      {
        "doc_id": "D09",
        "score": 0.8331946134567261
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q45_en",
    "text": "What was the exact Abu Dhabi Darb toll tariff on 1 January 2021? Cite the rule effective on that date.",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D11",
        "score": 0.8476197719573975
      },
      {
        "doc_id": "D09",
        "score": 0.8212677240371704
      },
      {
        "doc_id": "D05",
        "score": 0.8082109689712524
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q45_ar",
    "text": "ما التعرفة الدقيقة لنظام درب في أبوظبي يوم 1 يناير 2021؟ استشهد بالقاعدة النافذة في ذلك التاريخ.",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D11",
        "score": 0.8475713133811951
      },
      {
        "doc_id": "D09",
        "score": 0.841131329536438
      },
      {
        "doc_id": "D05",
        "score": 0.8145174980163574
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q46_en",
    "text": "What exact Dubai tenancy registration requirement was in force on 1 January 2018? Cite its historical version.",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D06",
        "score": 0.8456963300704956
      },
      {
        "doc_id": "D05",
        "score": 0.8407090902328491
      },
      {
        "doc_id": "D09",
        "score": 0.8348902463912964
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q46_ar",
    "text": "ما المتطلب الدقيق لتسجيل الإيجار في دبي الذي كان نافذاً يوم 1 يناير 2018؟ استشهد بنسخته التاريخية.",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D06",
        "score": 0.8419703245162964
      },
      {
        "doc_id": "D09",
        "score": 0.8414213061332703
      },
      {
        "doc_id": "D05",
        "score": 0.8365308046340942
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q47_en",
    "text": "What is the exact total fee today for licensing my unnamed mainland business activity in Abu Dhabi?",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D01",
        "score": 0.8752116560935974
      },
      {
        "doc_id": "D02",
        "score": 0.8673944473266602
      },
      {
        "doc_id": "D09",
        "score": 0.8330388069152832
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q47_ar",
    "text": "ما إجمالي الرسوم الدقيق اليوم لترخيص نشاط مشروعي غير المحدد في البر الرئيسي بأبوظبي؟",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D09",
        "score": 0.8074566125869751
      },
      {
        "doc_id": "D05",
        "score": 0.8036472201347351
      },
      {
        "doc_id": "D11",
        "score": 0.7967891693115234
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q48_en",
    "text": "What is the exact total charge today for my residence visa application in Dubai, including all category-specific fees?",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D18",
        "score": 0.835209846496582
      },
      {
        "doc_id": "D12",
        "score": 0.8284212350845337
      },
      {
        "doc_id": "D06",
        "score": 0.8275375962257385
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q48_ar",
    "text": "ما التكلفة الإجمالية الدقيقة اليوم لطلب تأشيرة إقامتي في دبي، بما في ذلك الرسوم الخاصة بكل فئة؟",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D18",
        "score": 0.8267147541046143
      },
      {
        "doc_id": "D12",
        "score": 0.8212994337081909
      },
      {
        "doc_id": "D16",
        "score": 0.8181920051574707
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q49_en",
    "text": "My rented home is in Abu Dhabi. Based only on these service summaries, decide whether my landlord will win my individual rental dispute.",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D09",
        "score": 0.8662892580032349
      },
      {
        "doc_id": "D10",
        "score": 0.8624152541160583
      },
      {
        "doc_id": "D05",
        "score": 0.8284445405006409
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q49_ar",
    "text": "منزلي المستأجر في أبوظبي. قرر بالاستناد إلى ملخصات الخدمات هذه وحدها ما إذا كان المؤجر سيفوز في منازعتي الإيجارية الفردية.",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D09",
        "score": 0.8562641143798828
      },
      {
        "doc_id": "D05",
        "score": 0.8492639064788818
      },
      {
        "doc_id": "D10",
        "score": 0.8429611921310425
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q50_en",
    "text": "Which public bus fare card should I use for a local trip entirely within Sharjah?",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D15",
        "score": 0.8445227146148682
      },
      {
        "doc_id": "D16",
        "score": 0.8416894674301147
      },
      {
        "doc_id": "D19",
        "score": 0.802544116973877
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "E5",
    "query_id": "Q50_ar",
    "text": "ما بطاقة أجرة الحافلة العامة التي أستخدمها لرحلة محلية تقع بالكامل داخل الشارقة؟",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D15",
        "score": 0.8426924347877502
      },
      {
        "doc_id": "D16",
        "score": 0.8353431224822998
      },
      {
        "doc_id": "D12",
        "score": 0.8057727813720703
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q01_en",
    "text": "I live in Dubai. My mainland business will operate in Abu Dhabi. Which local business licensing service should I consult?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D01"
    ],
    "top3": [
      {
        "doc_id": "D02",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D01",
        "score": 0.03225806451612903
      },
      {
        "doc_id": "D06",
        "score": 0.03125763125763126
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q01_ar",
    "text": "أسكن في دبي. سيعمل مشروعي في البر الرئيسي في أبوظبي. ما خدمة ترخيص الأعمال المحلية التي ينبغي أن أراجعها؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D01"
    ],
    "top3": [
      {
        "doc_id": "D02",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D06",
        "score": 0.030798389007344232
      },
      {
        "doc_id": "D03",
        "score": 0.030536130536130537
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q03_ar",
    "text": "أعمل في دبي. العقار المستأجر في أبوظبي ويخضع لنظام تسجيل الإيجار المحلي العادي. ما خدمة تسجيل عقد الإيجار المنطبقة؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D05"
    ],
    "top3": [
      {
        "doc_id": "D06",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D05",
        "score": 0.03225806451612903
      },
      {
        "doc_id": "D01",
        "score": 0.03057889822595705
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q04_en",
    "text": "I work in Abu Dhabi. The rented property is in Dubai and is covered by the ordinary local tenancy registration system. Which tenancy registration service applies?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D06"
    ],
    "top3": [
      {
        "doc_id": "D05",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D06",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D09",
        "score": 0.03055037313432836
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q04_ar",
    "text": "أعمل في أبوظبي. العقار المستأجر في دبي ويخضع لنظام تسجيل الإيجار المحلي العادي. ما خدمة تسجيل عقد الإيجار المنطبقة؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D06"
    ],
    "top3": [
      {
        "doc_id": "D05",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D06",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D09",
        "score": 0.030798389007344232
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q06_en",
    "text": "My employer is in Abu Dhabi. I need electricity and water for a home in Dubai within the local utility service area. Which utility provider should I consult?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D08"
    ],
    "top3": [
      {
        "doc_id": "D07",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D08",
        "score": 0.03225806451612903
      },
      {
        "doc_id": "D10",
        "score": 0.031024531024531024
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q06_ar",
    "text": "جهة عملي في أبوظبي. أحتاج إلى الكهرباء والمياه لمنزل في دبي ضمن منطقة خدمة المرفق المحلي. ما مزود الخدمة الذي ينبغي أن أراجعه؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D08"
    ],
    "top3": [
      {
        "doc_id": "D07",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D08",
        "score": 0.03225806451612903
      },
      {
        "doc_id": "D10",
        "score": 0.03036576949620428
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q07_ar",
    "text": "يسكن المؤجر في دبي. العقار المؤجر في أبوظبي ويخضع لقانون الإيجار المحلي العادي، خارج أي نظام مستقل لمنطقة حرة. ما جهة فض المنازعات الإيجارية التي يصفها المصدر المنطبق؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D09"
    ],
    "top3": [
      {
        "doc_id": "D10",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D09",
        "score": 0.032266458495966696
      },
      {
        "doc_id": "D05",
        "score": 0.03200204813108039
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q08_en",
    "text": "My landlord lives in Abu Dhabi. The rental property is in Dubai under its ordinary local rental law, outside a separate free-zone regime. Which rental dispute body is described by the applicable source?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D10"
    ],
    "top3": [
      {
        "doc_id": "D09",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D10",
        "score": 0.03225806451612903
      },
      {
        "doc_id": "D05",
        "score": 0.030798389007344232
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q10_en",
    "text": "My vehicle is registered in Abu Dhabi. The road toll gate I cross is in Dubai. Which road toll system should I look up?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D12"
    ],
    "top3": [
      {
        "doc_id": "D11",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D12",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D13",
        "score": 0.030798389007344232
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q10_ar",
    "text": "مركبتي مسجلة في أبوظبي. بوابة التعرفة المرورية التي أعبرها في دبي. ما نظام التعرفة المرورية الذي ينبغي أن أبحث عنه؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D12"
    ],
    "top3": [
      {
        "doc_id": "D11",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D12",
        "score": 0.03225806451612903
      },
      {
        "doc_id": "D05",
        "score": 0.030798389007344232
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q12_en",
    "text": "My car is registered in Abu Dhabi. I am parking in a public parking area in Dubai covered by the local parking operator. Which parking service should I consult?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D14"
    ],
    "top3": [
      {
        "doc_id": "D13",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D14",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D15",
        "score": 0.03149801587301587
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q12_ar",
    "text": "سيارتي مسجلة في أبوظبي. أقف في موقف عام في دبي يخضع لمشغل المواقف المحلي. ما خدمة المواقف التي ينبغي أن أراجعها؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D14"
    ],
    "top3": [
      {
        "doc_id": "D13",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D14",
        "score": 0.03200204813108039
      },
      {
        "doc_id": "D10",
        "score": 0.030834914611005692
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q13_ar",
    "text": "أسكن في دبي. رحلة الحافلة العامة المحلية تقع بالكامل داخل أبوظبي. ما بطاقة دفع الأجرة التي يصفها مصدر النقل الرسمي؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D15"
    ],
    "top3": [
      {
        "doc_id": "D16",
        "score": 0.03200204813108039
      },
      {
        "doc_id": "D15",
        "score": 0.03177805800756621
      },
      {
        "doc_id": "D18",
        "score": 0.030303030303030304
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q14_en",
    "text": "I live in Abu Dhabi. The local public bus journey is entirely within Dubai. Which fare card does the official transport source describe?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D16"
    ],
    "top3": [
      {
        "doc_id": "D15",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D16",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D11",
        "score": 0.03125763125763126
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q16_en",
    "text": "I live in Abu Dhabi. My residence visa was issued in Dubai. Which authority channel should I use to check visa validity?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D18"
    ],
    "top3": [
      {
        "doc_id": "D17",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D18",
        "score": 0.03225806451612903
      },
      {
        "doc_id": "D19",
        "score": 0.03057889822595705
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q16_ar",
    "text": "أسكن في أبوظبي. صدرت تأشيرة إقامتي في دبي. ما قناة الجهة المختصة التي أستخدمها للتحقق من صلاحية التأشيرة؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D18"
    ],
    "top3": [
      {
        "doc_id": "D17",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D18",
        "score": 0.03225806451612903
      },
      {
        "doc_id": "D19",
        "score": 0.030309988518943745
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q18_ar",
    "text": "يعمل مستشاري في سوق أبوظبي العالمي. ستؤسس الشركة في مركز دبي المالي العالمي. ما جهة التسجيل المختصة بتسجيل الشركة؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D04"
    ],
    "top3": [
      {
        "doc_id": "D03",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D04",
        "score": 0.03225806451612903
      },
      {
        "doc_id": "D02",
        "score": 0.030798389007344232
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q19_en",
    "text": "I live in Dubai. My mainland business will operate in Abu Dhabi. I need the local business licensing service and the separate federal VAT registration service. Which two sources are needed?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D01",
      "D20"
    ],
    "top3": [
      {
        "doc_id": "D02",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D20",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D01",
        "score": 0.031746031746031744
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q22_en",
    "text": "I work in Abu Dhabi. The rented property is in Dubai under the ordinary local tenancy system and utility service area. Which sources cover tenancy registration and electricity and water activation?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D06",
      "D08"
    ],
    "top3": [
      {
        "doc_id": "D07",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D08",
        "score": 0.032266458495966696
      },
      {
        "doc_id": "D06",
        "score": 0.03200204813108039
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q22_ar",
    "text": "أعمل في أبوظبي. العقار المستأجر في دبي ويخضع لنظام الإيجار المحلي العادي ومنطقة خدمة المرفق المحلي. ما المصادر التي تغطي تسجيل عقد الإيجار وتفعيل الكهرباء والمياه؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D06",
      "D08"
    ],
    "top3": [
      {
        "doc_id": "D05",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D06",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D08",
        "score": 0.031746031746031744
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q23_en",
    "text": "I live in Dubai. My travel takes place in Abu Dhabi, using its road toll gates and local public buses. Which sources identify the toll system and the bus fare card?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D11",
      "D15"
    ],
    "top3": [
      {
        "doc_id": "D16",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D15",
        "score": 0.032266458495966696
      },
      {
        "doc_id": "D11",
        "score": 0.03200204813108039
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q24_ar",
    "text": "أسكن في أبوظبي. تنقلاتي في دبي وتشمل بوابات التعرفة المرورية والحافلات العامة المحلية. ما المصادر التي تحدد نظام التعرفة وبطاقة أجرة الحافلة؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D12",
      "D16"
    ],
    "top3": [
      {
        "doc_id": "D11",
        "score": 0.03200204813108039
      },
      {
        "doc_id": "D12",
        "score": 0.031544957774465976
      },
      {
        "doc_id": "D05",
        "score": 0.030621785881252923
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q34_ar",
    "text": "لدى مستشارنا مشروع في سوق أبوظبي العالمي. ستعمل شركتنا في البر الرئيسي بأبوظبي. ما جهة ترخيص الأعمال المحلية ذات الصلة بشركتنا؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D01"
    ],
    "top3": [
      {
        "doc_id": "D02",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D03",
        "score": 0.03225806451612903
      },
      {
        "doc_id": "D09",
        "score": 0.030776515151515152
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q35_en",
    "text": "Our adviser has a Dubai mainland business. Our company will be incorporated in DIFC. Which registration authority is relevant to our company?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D04"
    ],
    "top3": [
      {
        "doc_id": "D02",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D04",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D03",
        "score": 0.031746031746031744
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q37_en",
    "text": "I live in Abu Dhabi and want a business licence. I have not decided where the business will operate. Which local licensing authority should I choose?",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D01",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D02",
        "score": 0.03225806451612903
      },
      {
        "doc_id": "D07",
        "score": 0.03125763125763126
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q37_ar",
    "text": "أسكن في أبوظبي وأريد رخصة أعمال. لم أحدد أين سيعمل المشروع. ما جهة الترخيص المحلية التي أختارها؟",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D01",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D17",
        "score": 0.030798389007344232
      },
      {
        "doc_id": "D07",
        "score": 0.03055037313432836
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q38_en",
    "text": "I want to register a company in a free zone in the UAE. Which registrar applies?",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D04",
        "score": 0.031746031746031744
      },
      {
        "doc_id": "D02",
        "score": 0.030536130536130537
      },
      {
        "doc_id": "D10",
        "score": 0.030330882352941176
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q38_ar",
    "text": "أريد تسجيل شركة في منطقة حرة في الإمارات. ما جهة التسجيل المختصة؟",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D03",
        "score": 0.032266458495966696
      },
      {
        "doc_id": "D20",
        "score": 0.031754032258064516
      },
      {
        "doc_id": "D17",
        "score": 0.03131881575727918
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q39_en",
    "text": "My employer is in Dubai. I need to register a tenancy contract, but I have not given the location of the property. Which system should I use?",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D05",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D06",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D10",
        "score": 0.031024531024531024
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q39_ar",
    "text": "جهة عملي في دبي. أحتاج إلى تسجيل عقد إيجار لكنني لم أذكر موقع العقار. ما النظام الذي أستخدمه؟",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D05",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D06",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D10",
        "score": 0.03125763125763126
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q40_en",
    "text": "My landlord is in Abu Dhabi. Which rental dispute body should hear my case? I have not specified the rental property or its legal regime.",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D09",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D10",
        "score": 0.03225806451612903
      },
      {
        "doc_id": "D05",
        "score": 0.030798389007344232
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q40_ar",
    "text": "المؤجر في أبوظبي. ما جهة فض المنازعات الإيجارية المختصة بقضيتي؟ لم أحدد موقع العقار المؤجر أو نظامه القانوني.",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D05",
        "score": 0.032266458495966696
      },
      {
        "doc_id": "D09",
        "score": 0.032266458495966696
      },
      {
        "doc_id": "D10",
        "score": 0.03225806451612903
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q41_en",
    "text": "My car is registered in Dubai and I crossed a road toll gate. I have not specified where the gate is. Which toll system applies?",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D12",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D11",
        "score": 0.03225806451612903
      },
      {
        "doc_id": "D16",
        "score": 0.03125763125763126
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q41_ar",
    "text": "سيارتي مسجلة في دبي وعبرت بوابة تعرفة مرورية. لم أحدد موقع البوابة. ما نظام التعرفة المنطبق؟",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D12",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D11",
        "score": 0.03225806451612903
      },
      {
        "doc_id": "D18",
        "score": 0.03149801587301587
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q42_en",
    "text": "I live in Abu Dhabi and want a card for a local public bus trip. I have not specified the city of the trip. Which card do I need?",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D15",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D19",
        "score": 0.03200204813108039
      },
      {
        "doc_id": "D16",
        "score": 0.0315136476426799
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q42_ar",
    "text": "أسكن في أبوظبي وأريد بطاقة لرحلة حافلة عامة محلية. لم أحدد مدينة الرحلة. ما البطاقة التي أحتاجها؟",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D15",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D16",
        "score": 0.03200204813108039
      },
      {
        "doc_id": "D13",
        "score": 0.03177805800756621
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q43_en",
    "text": "I live in Abu Dhabi and need to check my residence visa validity. I do not know which emirate issued it. Which authority should I use?",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D17",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D18",
        "score": 0.03225806451612903
      },
      {
        "doc_id": "D20",
        "score": 0.030776515151515152
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q43_ar",
    "text": "أسكن في أبوظبي وأحتاج إلى التحقق من صلاحية تأشيرة إقامتي. لا أعرف الإمارة التي أصدرتها. ما الجهة التي أستخدمها؟",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D17",
        "score": 0.032266458495966696
      },
      {
        "doc_id": "D18",
        "score": 0.0315136476426799
      },
      {
        "doc_id": "D19",
        "score": 0.030536130536130537
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q44_en",
    "text": "Our employer is in Dubai. We need an overseas work permit, but have not said whether the employer is under MOHRE or a separate free-zone process. Which route applies?",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D21",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D10",
        "score": 0.03225806451612903
      },
      {
        "doc_id": "D20",
        "score": 0.03076923076923077
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q44_ar",
    "text": "جهة عملنا في دبي. نحتاج إلى تصريح عمل لاستقدام عامل من الخارج لكننا لم نحدد هل تخضع جهة العمل للوزارة أم لإجراءات منطقة حرة مستقلة. ما المسار المنطبق؟",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D21",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D10",
        "score": 0.03200204813108039
      },
      {
        "doc_id": "D18",
        "score": 0.031009615384615385
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q45_en",
    "text": "What was the exact Abu Dhabi Darb toll tariff on 1 January 2021? Cite the rule effective on that date.",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D11",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D15",
        "score": 0.031754032258064516
      },
      {
        "doc_id": "D05",
        "score": 0.03149801587301587
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q45_ar",
    "text": "ما التعرفة الدقيقة لنظام درب في أبوظبي يوم 1 يناير 2021؟ استشهد بالقاعدة النافذة في ذلك التاريخ.",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D11",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D09",
        "score": 0.031754032258064516
      },
      {
        "doc_id": "D07",
        "score": 0.03125763125763126
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q46_en",
    "text": "What exact Dubai tenancy registration requirement was in force on 1 January 2018? Cite its historical version.",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D06",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D05",
        "score": 0.03225806451612903
      },
      {
        "doc_id": "D10",
        "score": 0.031009615384615385
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q46_ar",
    "text": "ما المتطلب الدقيق لتسجيل الإيجار في دبي الذي كان نافذاً يوم 1 يناير 2018؟ استشهد بنسخته التاريخية.",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D06",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D05",
        "score": 0.031746031746031744
      },
      {
        "doc_id": "D08",
        "score": 0.03076923076923077
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q47_en",
    "text": "What is the exact total fee today for licensing my unnamed mainland business activity in Abu Dhabi?",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D01",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D02",
        "score": 0.03225806451612903
      },
      {
        "doc_id": "D09",
        "score": 0.030798389007344232
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q47_ar",
    "text": "ما إجمالي الرسوم الدقيق اليوم لترخيص نشاط مشروعي غير المحدد في البر الرئيسي بأبوظبي؟",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D05",
        "score": 0.0315136476426799
      },
      {
        "doc_id": "D02",
        "score": 0.03131881575727918
      },
      {
        "doc_id": "D09",
        "score": 0.031099324975891997
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q48_en",
    "text": "What is the exact total charge today for my residence visa application in Dubai, including all category-specific fees?",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D18",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D06",
        "score": 0.031024531024531024
      },
      {
        "doc_id": "D10",
        "score": 0.031009615384615385
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q48_ar",
    "text": "ما التكلفة الإجمالية الدقيقة اليوم لطلب تأشيرة إقامتي في دبي، بما في ذلك الرسوم الخاصة بكل فئة؟",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D16",
        "score": 0.032266458495966696
      },
      {
        "doc_id": "D06",
        "score": 0.03149801587301587
      },
      {
        "doc_id": "D02",
        "score": 0.030303030303030304
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q49_en",
    "text": "My rented home is in Abu Dhabi. Based only on these service summaries, decide whether my landlord will win my individual rental dispute.",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D09",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D10",
        "score": 0.03225806451612903
      },
      {
        "doc_id": "D07",
        "score": 0.03125
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q49_ar",
    "text": "منزلي المستأجر في أبوظبي. قرر بالاستناد إلى ملخصات الخدمات هذه وحدها ما إذا كان المؤجر سيفوز في منازعتي الإيجارية الفردية.",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D05",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D09",
        "score": 0.032018442622950824
      },
      {
        "doc_id": "D10",
        "score": 0.031746031746031744
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q50_en",
    "text": "Which public bus fare card should I use for a local trip entirely within Sharjah?",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D15",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D16",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D19",
        "score": 0.031746031746031744
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RRF",
    "query_id": "Q50_ar",
    "text": "ما بطاقة أجرة الحافلة العامة التي أستخدمها لرحلة محلية تقع بالكامل داخل الشارقة؟",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D16",
        "score": 0.03200204813108039
      },
      {
        "doc_id": "D13",
        "score": 0.031544957774465976
      },
      {
        "doc_id": "D14",
        "score": 0.030117753623188408
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q01_en",
    "text": "I live in Dubai. My mainland business will operate in Abu Dhabi. Which local business licensing service should I consult?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D01"
    ],
    "top3": [
      {
        "doc_id": "D02",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D01",
        "score": 0.03225806451612903
      },
      {
        "doc_id": "D06",
        "score": 0.03125763125763126
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q01_ar",
    "text": "أسكن في دبي. سيعمل مشروعي في البر الرئيسي في أبوظبي. ما خدمة ترخيص الأعمال المحلية التي ينبغي أن أراجعها؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D01"
    ],
    "top3": [
      {
        "doc_id": "D02",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D06",
        "score": 0.031024531024531024
      },
      {
        "doc_id": "D08",
        "score": 0.030536130536130537
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q03_ar",
    "text": "أعمل في دبي. العقار المستأجر في أبوظبي ويخضع لنظام تسجيل الإيجار المحلي العادي. ما خدمة تسجيل عقد الإيجار المنطبقة؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D05"
    ],
    "top3": [
      {
        "doc_id": "D06",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D05",
        "score": 0.03225806451612903
      },
      {
        "doc_id": "D01",
        "score": 0.030798389007344232
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q04_en",
    "text": "I work in Abu Dhabi. The rented property is in Dubai and is covered by the ordinary local tenancy registration system. Which tenancy registration service applies?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D06"
    ],
    "top3": [
      {
        "doc_id": "D05",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D06",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D09",
        "score": 0.03055037313432836
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q04_ar",
    "text": "أعمل في أبوظبي. العقار المستأجر في دبي ويخضع لنظام تسجيل الإيجار المحلي العادي. ما خدمة تسجيل عقد الإيجار المنطبقة؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D06"
    ],
    "top3": [
      {
        "doc_id": "D05",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D06",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D01",
        "score": 0.030798389007344232
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q06_en",
    "text": "My employer is in Abu Dhabi. I need electricity and water for a home in Dubai within the local utility service area. Which utility provider should I consult?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D08"
    ],
    "top3": [
      {
        "doc_id": "D07",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D08",
        "score": 0.03225806451612903
      },
      {
        "doc_id": "D10",
        "score": 0.031024531024531024
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q06_ar",
    "text": "جهة عملي في أبوظبي. أحتاج إلى الكهرباء والمياه لمنزل في دبي ضمن منطقة خدمة المرفق المحلي. ما مزود الخدمة الذي ينبغي أن أراجعه؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D08"
    ],
    "top3": [
      {
        "doc_id": "D07",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D08",
        "score": 0.03225806451612903
      },
      {
        "doc_id": "D10",
        "score": 0.03036576949620428
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q07_ar",
    "text": "يسكن المؤجر في دبي. العقار المؤجر في أبوظبي ويخضع لقانون الإيجار المحلي العادي، خارج أي نظام مستقل لمنطقة حرة. ما جهة فض المنازعات الإيجارية التي يصفها المصدر المنطبق؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D09"
    ],
    "top3": [
      {
        "doc_id": "D10",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D09",
        "score": 0.032266458495966696
      },
      {
        "doc_id": "D05",
        "score": 0.03200204813108039
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q08_en",
    "text": "My landlord lives in Abu Dhabi. The rental property is in Dubai under its ordinary local rental law, outside a separate free-zone regime. Which rental dispute body is described by the applicable source?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D10"
    ],
    "top3": [
      {
        "doc_id": "D09",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D10",
        "score": 0.03225806451612903
      },
      {
        "doc_id": "D05",
        "score": 0.030798389007344232
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q10_en",
    "text": "My vehicle is registered in Abu Dhabi. The road toll gate I cross is in Dubai. Which road toll system should I look up?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D12"
    ],
    "top3": [
      {
        "doc_id": "D11",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D12",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D13",
        "score": 0.030798389007344232
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q10_ar",
    "text": "مركبتي مسجلة في أبوظبي. بوابة التعرفة المرورية التي أعبرها في دبي. ما نظام التعرفة المرورية الذي ينبغي أن أبحث عنه؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D12"
    ],
    "top3": [
      {
        "doc_id": "D11",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D12",
        "score": 0.03225806451612903
      },
      {
        "doc_id": "D05",
        "score": 0.030798389007344232
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q12_en",
    "text": "My car is registered in Abu Dhabi. I am parking in a public parking area in Dubai covered by the local parking operator. Which parking service should I consult?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D14"
    ],
    "top3": [
      {
        "doc_id": "D13",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D14",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D15",
        "score": 0.03149801587301587
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q12_ar",
    "text": "سيارتي مسجلة في أبوظبي. أقف في موقف عام في دبي يخضع لمشغل المواقف المحلي. ما خدمة المواقف التي ينبغي أن أراجعها؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D14"
    ],
    "top3": [
      {
        "doc_id": "D13",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D14",
        "score": 0.03200204813108039
      },
      {
        "doc_id": "D10",
        "score": 0.030834914611005692
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q14_en",
    "text": "I live in Abu Dhabi. The local public bus journey is entirely within Dubai. Which fare card does the official transport source describe?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D16"
    ],
    "top3": [
      {
        "doc_id": "D15",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D16",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D11",
        "score": 0.03125763125763126
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q14_ar",
    "text": "أسكن في أبوظبي. رحلة الحافلة العامة المحلية تقع بالكامل داخل دبي. ما بطاقة دفع الأجرة التي يصفها مصدر النقل الرسمي؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D16"
    ],
    "top3": [
      {
        "doc_id": "D15",
        "score": 0.032018442622950824
      },
      {
        "doc_id": "D16",
        "score": 0.03200204813108039
      },
      {
        "doc_id": "D14",
        "score": 0.030679156908665108
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q16_en",
    "text": "I live in Abu Dhabi. My residence visa was issued in Dubai. Which authority channel should I use to check visa validity?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D18"
    ],
    "top3": [
      {
        "doc_id": "D17",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D18",
        "score": 0.03225806451612903
      },
      {
        "doc_id": "D19",
        "score": 0.03057889822595705
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q16_ar",
    "text": "أسكن في أبوظبي. صدرت تأشيرة إقامتي في دبي. ما قناة الجهة المختصة التي أستخدمها للتحقق من صلاحية التأشيرة؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D18"
    ],
    "top3": [
      {
        "doc_id": "D17",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D18",
        "score": 0.03225806451612903
      },
      {
        "doc_id": "D19",
        "score": 0.030309988518943745
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q18_ar",
    "text": "يعمل مستشاري في سوق أبوظبي العالمي. ستؤسس الشركة في مركز دبي المالي العالمي. ما جهة التسجيل المختصة بتسجيل الشركة؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D04"
    ],
    "top3": [
      {
        "doc_id": "D03",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D04",
        "score": 0.03225806451612903
      },
      {
        "doc_id": "D20",
        "score": 0.031746031746031744
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q19_en",
    "text": "I live in Dubai. My mainland business will operate in Abu Dhabi. I need the local business licensing service and the separate federal VAT registration service. Which two sources are needed?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D01",
      "D20"
    ],
    "top3": [
      {
        "doc_id": "D02",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D20",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D01",
        "score": 0.031746031746031744
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q22_en",
    "text": "I work in Abu Dhabi. The rented property is in Dubai under the ordinary local tenancy system and utility service area. Which sources cover tenancy registration and electricity and water activation?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D06",
      "D08"
    ],
    "top3": [
      {
        "doc_id": "D07",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D08",
        "score": 0.032266458495966696
      },
      {
        "doc_id": "D06",
        "score": 0.03200204813108039
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q22_ar",
    "text": "أعمل في أبوظبي. العقار المستأجر في دبي ويخضع لنظام الإيجار المحلي العادي ومنطقة خدمة المرفق المحلي. ما المصادر التي تغطي تسجيل عقد الإيجار وتفعيل الكهرباء والمياه؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D06",
      "D08"
    ],
    "top3": [
      {
        "doc_id": "D05",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D06",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D08",
        "score": 0.031746031746031744
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q23_en",
    "text": "I live in Dubai. My travel takes place in Abu Dhabi, using its road toll gates and local public buses. Which sources identify the toll system and the bus fare card?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D11",
      "D15"
    ],
    "top3": [
      {
        "doc_id": "D16",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D15",
        "score": 0.032266458495966696
      },
      {
        "doc_id": "D11",
        "score": 0.03200204813108039
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q24_ar",
    "text": "أسكن في أبوظبي. تنقلاتي في دبي وتشمل بوابات التعرفة المرورية والحافلات العامة المحلية. ما المصادر التي تحدد نظام التعرفة وبطاقة أجرة الحافلة؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D12",
      "D16"
    ],
    "top3": [
      {
        "doc_id": "D11",
        "score": 0.03200204813108039
      },
      {
        "doc_id": "D12",
        "score": 0.031544957774465976
      },
      {
        "doc_id": "D05",
        "score": 0.030621785881252923
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q34_ar",
    "text": "لدى مستشارنا مشروع في سوق أبوظبي العالمي. ستعمل شركتنا في البر الرئيسي بأبوظبي. ما جهة ترخيص الأعمال المحلية ذات الصلة بشركتنا؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D01"
    ],
    "top3": [
      {
        "doc_id": "D03",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D09",
        "score": 0.03149801587301587
      },
      {
        "doc_id": "D07",
        "score": 0.03128054740957967
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q35_en",
    "text": "Our adviser has a Dubai mainland business. Our company will be incorporated in DIFC. Which registration authority is relevant to our company?",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D04"
    ],
    "top3": [
      {
        "doc_id": "D02",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D04",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D06",
        "score": 0.03149801587301587
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q37_en",
    "text": "I live in Abu Dhabi and want a business licence. I have not decided where the business will operate. Which local licensing authority should I choose?",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D01",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D07",
        "score": 0.031754032258064516
      },
      {
        "doc_id": "D20",
        "score": 0.031754032258064516
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q37_ar",
    "text": "أسكن في أبوظبي وأريد رخصة أعمال. لم أحدد أين سيعمل المشروع. ما جهة الترخيص المحلية التي أختارها؟",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D01",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D17",
        "score": 0.03125763125763126
      },
      {
        "doc_id": "D07",
        "score": 0.031024531024531024
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q38_en",
    "text": "I want to register a company in a free zone in the UAE. Which registrar applies?",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D04",
        "score": 0.031746031746031744
      },
      {
        "doc_id": "D02",
        "score": 0.030536130536130537
      },
      {
        "doc_id": "D10",
        "score": 0.030330882352941176
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q38_ar",
    "text": "أريد تسجيل شركة في منطقة حرة في الإمارات. ما جهة التسجيل المختصة؟",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D03",
        "score": 0.032266458495966696
      },
      {
        "doc_id": "D20",
        "score": 0.031754032258064516
      },
      {
        "doc_id": "D17",
        "score": 0.03131881575727918
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q39_en",
    "text": "My employer is in Dubai. I need to register a tenancy contract, but I have not given the location of the property. Which system should I use?",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D06",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D10",
        "score": 0.03200204813108039
      },
      {
        "doc_id": "D02",
        "score": 0.03149801587301587
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q39_ar",
    "text": "جهة عملي في دبي. أحتاج إلى تسجيل عقد إيجار لكنني لم أذكر موقع العقار. ما النظام الذي أستخدمه؟",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D06",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D10",
        "score": 0.031754032258064516
      },
      {
        "doc_id": "D08",
        "score": 0.0315136476426799
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q40_en",
    "text": "My landlord is in Abu Dhabi. Which rental dispute body should hear my case? I have not specified the rental property or its legal regime.",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D09",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D07",
        "score": 0.0315136476426799
      },
      {
        "doc_id": "D05",
        "score": 0.03128054740957967
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q40_ar",
    "text": "المؤجر في أبوظبي. ما جهة فض المنازعات الإيجارية المختصة بقضيتي؟ لم أحدد موقع العقار المؤجر أو نظامه القانوني.",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D05",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D09",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D17",
        "score": 0.031746031746031744
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q41_en",
    "text": "My car is registered in Dubai and I crossed a road toll gate. I have not specified where the gate is. Which toll system applies?",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D12",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D16",
        "score": 0.03200204813108039
      },
      {
        "doc_id": "D10",
        "score": 0.03149801587301587
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q41_ar",
    "text": "سيارتي مسجلة في دبي وعبرت بوابة تعرفة مرورية. لم أحدد موقع البوابة. ما نظام التعرفة المنطبق؟",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D12",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D18",
        "score": 0.03225806451612903
      },
      {
        "doc_id": "D14",
        "score": 0.031024531024531024
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q42_en",
    "text": "I live in Abu Dhabi and want a card for a local public bus trip. I have not specified the city of the trip. Which card do I need?",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D15",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D19",
        "score": 0.03225806451612903
      },
      {
        "doc_id": "D13",
        "score": 0.031024531024531024
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q42_ar",
    "text": "أسكن في أبوظبي وأريد بطاقة لرحلة حافلة عامة محلية. لم أحدد مدينة الرحلة. ما البطاقة التي أحتاجها؟",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D15",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D13",
        "score": 0.032018442622950824
      },
      {
        "doc_id": "D19",
        "score": 0.03200204813108039
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q43_en",
    "text": "I live in Abu Dhabi and need to check my residence visa validity. I do not know which emirate issued it. Which authority should I use?",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D17",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D20",
        "score": 0.03125763125763126
      },
      {
        "doc_id": "D01",
        "score": 0.031024531024531024
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q43_ar",
    "text": "أسكن في أبوظبي وأحتاج إلى التحقق من صلاحية تأشيرة إقامتي. لا أعرف الإمارة التي أصدرتها. ما الجهة التي أستخدمها؟",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D17",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D19",
        "score": 0.03125
      },
      {
        "doc_id": "D05",
        "score": 0.031054405392392875
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q44_en",
    "text": "Our employer is in Dubai. We need an overseas work permit, but have not said whether the employer is under MOHRE or a separate free-zone process. Which route applies?",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D21",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D10",
        "score": 0.03225806451612903
      },
      {
        "doc_id": "D20",
        "score": 0.031009615384615385
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q44_ar",
    "text": "جهة عملنا في دبي. نحتاج إلى تصريح عمل لاستقدام عامل من الخارج لكننا لم نحدد هل تخضع جهة العمل للوزارة أم لإجراءات منطقة حرة مستقلة. ما المسار المنطبق؟",
    "gold_action": "clarify",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D21",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D10",
        "score": 0.03225806451612903
      },
      {
        "doc_id": "D18",
        "score": 0.031746031746031744
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q45_en",
    "text": "What was the exact Abu Dhabi Darb toll tariff on 1 January 2021? Cite the rule effective on that date.",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D11",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D15",
        "score": 0.031754032258064516
      },
      {
        "doc_id": "D05",
        "score": 0.031746031746031744
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q45_ar",
    "text": "ما التعرفة الدقيقة لنظام درب في أبوظبي يوم 1 يناير 2021؟ استشهد بالقاعدة النافذة في ذلك التاريخ.",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D11",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D09",
        "score": 0.03200204813108039
      },
      {
        "doc_id": "D07",
        "score": 0.0315136476426799
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q46_en",
    "text": "What exact Dubai tenancy registration requirement was in force on 1 January 2018? Cite its historical version.",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D06",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D10",
        "score": 0.031754032258064516
      },
      {
        "doc_id": "D08",
        "score": 0.031009615384615385
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q46_ar",
    "text": "ما المتطلب الدقيق لتسجيل الإيجار في دبي الذي كان نافذاً يوم 1 يناير 2018؟ استشهد بنسخته التاريخية.",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D06",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D08",
        "score": 0.031746031746031744
      },
      {
        "doc_id": "D02",
        "score": 0.0315136476426799
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q47_en",
    "text": "What is the exact total fee today for licensing my unnamed mainland business activity in Abu Dhabi?",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D01",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D09",
        "score": 0.03128054740957967
      },
      {
        "doc_id": "D07",
        "score": 0.03125
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q47_ar",
    "text": "ما إجمالي الرسوم الدقيق اليوم لترخيص نشاط مشروعي غير المحدد في البر الرئيسي بأبوظبي؟",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D05",
        "score": 0.03225806451612903
      },
      {
        "doc_id": "D09",
        "score": 0.032018442622950824
      },
      {
        "doc_id": "D07",
        "score": 0.03177805800756621
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q48_en",
    "text": "What is the exact total charge today for my residence visa application in Dubai, including all category-specific fees?",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D18",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D06",
        "score": 0.03125763125763126
      },
      {
        "doc_id": "D16",
        "score": 0.03125763125763126
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q48_ar",
    "text": "ما التكلفة الإجمالية الدقيقة اليوم لطلب تأشيرة إقامتي في دبي، بما في ذلك الرسوم الخاصة بكل فئة؟",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D16",
        "score": 0.032266458495966696
      },
      {
        "doc_id": "D06",
        "score": 0.031754032258064516
      },
      {
        "doc_id": "D18",
        "score": 0.031099324975891997
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q49_en",
    "text": "My rented home is in Abu Dhabi. Based only on these service summaries, decide whether my landlord will win my individual rental dispute.",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D09",
        "score": 0.03278688524590164
      },
      {
        "doc_id": "D07",
        "score": 0.031746031746031744
      },
      {
        "doc_id": "D15",
        "score": 0.031054405392392875
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q49_ar",
    "text": "منزلي المستأجر في أبوظبي. قرر بالاستناد إلى ملخصات الخدمات هذه وحدها ما إذا كان المؤجر سيفوز في منازعتي الإيجارية الفردية.",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D05",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D09",
        "score": 0.032266458495966696
      },
      {
        "doc_id": "D07",
        "score": 0.03149801587301587
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q50_en",
    "text": "Which public bus fare card should I use for a local trip entirely within Sharjah?",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D15",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D16",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D19",
        "score": 0.031746031746031744
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "MentionRRF",
    "query_id": "Q50_ar",
    "text": "ما بطاقة أجرة الحافلة العامة التي أستخدمها لرحلة محلية تقع بالكامل داخل الشارقة؟",
    "gold_action": "abstain",
    "predicted_action": "answer",
    "gold_docs": [],
    "top3": [
      {
        "doc_id": "D16",
        "score": 0.03200204813108039
      },
      {
        "doc_id": "D13",
        "score": 0.031544957774465976
      },
      {
        "doc_id": "D14",
        "score": 0.030117753623188408
      }
    ],
    "reason": "unconditional_retrieval"
  },
  {
    "method": "RoleRRF",
    "query_id": "Q01_ar",
    "text": "أسكن في دبي. سيعمل مشروعي في البر الرئيسي في أبوظبي. ما خدمة ترخيص الأعمال المحلية التي ينبغي أن أراجعها؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D01"
    ],
    "top3": [
      {
        "doc_id": "D05",
        "score": 0.03177805800756621
      },
      {
        "doc_id": "D07",
        "score": 0.031754032258064516
      },
      {
        "doc_id": "D09",
        "score": 0.03149801587301587
      }
    ],
    "reason": "business_location"
  },
  {
    "method": "RoleRRF",
    "query_id": "Q07_ar",
    "text": "يسكن المؤجر في دبي. العقار المؤجر في أبوظبي ويخضع لقانون الإيجار المحلي العادي، خارج أي نظام مستقل لمنطقة حرة. ما جهة فض المنازعات الإيجارية التي يصفها المصدر المنطبق؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D09"
    ],
    "top3": [
      {
        "doc_id": "D05",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D09",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D17",
        "score": 0.03125763125763126
      }
    ],
    "reason": "property_location"
  },
  {
    "method": "RoleRRF",
    "query_id": "Q34_ar",
    "text": "لدى مستشارنا مشروع في سوق أبوظبي العالمي. ستعمل شركتنا في البر الرئيسي بأبوظبي. ما جهة ترخيص الأعمال المحلية ذات الصلة بشركتنا؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D01"
    ],
    "top3": [
      {
        "doc_id": "D09",
        "score": 0.03200204813108039
      },
      {
        "doc_id": "D07",
        "score": 0.03177805800756621
      },
      {
        "doc_id": "D05",
        "score": 0.031024531024531024
      }
    ],
    "reason": "business_location"
  },
  {
    "method": "OracleRRF",
    "query_id": "Q01_ar",
    "text": "أسكن في دبي. سيعمل مشروعي في البر الرئيسي في أبوظبي. ما خدمة ترخيص الأعمال المحلية التي ينبغي أن أراجعها؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D01"
    ],
    "top3": [
      {
        "doc_id": "D05",
        "score": 0.03177805800756621
      },
      {
        "doc_id": "D07",
        "score": 0.031754032258064516
      },
      {
        "doc_id": "D09",
        "score": 0.03149801587301587
      }
    ],
    "reason": "oracle_annotation"
  },
  {
    "method": "OracleRRF",
    "query_id": "Q07_ar",
    "text": "يسكن المؤجر في دبي. العقار المؤجر في أبوظبي ويخضع لقانون الإيجار المحلي العادي، خارج أي نظام مستقل لمنطقة حرة. ما جهة فض المنازعات الإيجارية التي يصفها المصدر المنطبق؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D09"
    ],
    "top3": [
      {
        "doc_id": "D05",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D09",
        "score": 0.03252247488101534
      },
      {
        "doc_id": "D17",
        "score": 0.03125763125763126
      }
    ],
    "reason": "oracle_annotation"
  },
  {
    "method": "OracleRRF",
    "query_id": "Q34_ar",
    "text": "لدى مستشارنا مشروع في سوق أبوظبي العالمي. ستعمل شركتنا في البر الرئيسي بأبوظبي. ما جهة ترخيص الأعمال المحلية ذات الصلة بشركتنا؟",
    "gold_action": "answer",
    "predicted_action": "answer",
    "gold_docs": [
      "D01"
    ],
    "top3": [
      {
        "doc_id": "D09",
        "score": 0.03200204813108039
      },
      {
        "doc_id": "D07",
        "score": 0.03177805800756621
      },
      {
        "doc_id": "D05",
        "score": 0.031024531024531024
      }
    ],
    "reason": "oracle_annotation"
  }
]

==> anc/reproducibility/results/pair_results.json <==
[
  {
    "track": "bilingual_cards",
    "method": "BM25",
    "language": "en",
    "family_id": "F01",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D02",
      "D02"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "BM25",
    "language": "en",
    "family_id": "F02",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D05",
      "D05"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "BM25",
    "language": "en",
    "family_id": "F03",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D07",
      "D07"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "BM25",
    "language": "en",
    "family_id": "F04",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D09",
      "D09"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "BM25",
    "language": "en",
    "family_id": "F05",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D12",
      "D12"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "BM25",
    "language": "en",
    "family_id": "F06",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D13",
      "D13"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "BM25",
    "language": "en",
    "family_id": "F07",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D15",
      "D15"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "BM25",
    "language": "en",
    "family_id": "F08",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D17",
      "D17"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "BM25",
    "language": "en",
    "family_id": "F09",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D04",
      "D04"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "BM25",
    "language": "en",
    "family_id": "F10",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D02",
      "D02"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "BM25",
    "language": "en",
    "family_id": "F11",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D07",
      "D07"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "BM25",
    "language": "en",
    "family_id": "F12",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D16",
      "D16"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "BM25",
    "language": "en",
    "family_id": "F13",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 1,
    "top1": [
      "D19",
      "D19"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "BM25",
    "language": "en",
    "family_id": "F14",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 1,
    "top1": [
      "D20",
      "D20"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "BM25",
    "language": "en",
    "family_id": "F15",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 1,
    "top1": [
      "D21",
      "D21"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "BM25",
    "language": "en",
    "family_id": "F16",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 1,
    "top1": [
      "D22",
      "D22"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "BM25",
    "language": "en",
    "family_id": "F17",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 0,
    "top1": [
      "D03",
      "D02"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "BM25",
    "language": "en",
    "family_id": "F18",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D02",
      "D02"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "BM25",
    "language": "ar",
    "family_id": "F01",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D02",
      "D02"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "BM25",
    "language": "ar",
    "family_id": "F02",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D06",
      "D06"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "BM25",
    "language": "ar",
    "family_id": "F03",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D07",
      "D07"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "BM25",
    "language": "ar",
    "family_id": "F04",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D10",
      "D10"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "BM25",
    "language": "ar",
    "family_id": "F05",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D11",
      "D11"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "BM25",
    "language": "ar",
    "family_id": "F06",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D13",
      "D13"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "BM25",
    "language": "ar",
    "family_id": "F07",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D14",
      "D14"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "BM25",
    "language": "ar",
    "family_id": "F08",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D17",
      "D17"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "BM25",
    "language": "ar",
    "family_id": "F09",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D03",
      "D03"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "BM25",
    "language": "ar",
    "family_id": "F10",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 0,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D20",
      "D20"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "BM25",
    "language": "ar",
    "family_id": "F11",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D06",
      "D06"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "BM25",
    "language": "ar",
    "family_id": "F12",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D12",
      "D12"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "BM25",
    "language": "ar",
    "family_id": "F13",
    "relation": "invariance",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 0,
    "top1": [
      "D19",
      "D06"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "BM25",
    "language": "ar",
    "family_id": "F14",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 1,
    "top1": [
      "D20",
      "D20"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "BM25",
    "language": "ar",
    "family_id": "F15",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 1,
    "top1": [
      "D21",
      "D21"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "BM25",
    "language": "ar",
    "family_id": "F16",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 1,
    "top1": [
      "D22",
      "D22"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "BM25",
    "language": "ar",
    "family_id": "F17",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "both_target_hit1": 0,
    "same_top1": 0,
    "top1": [
      "D03",
      "D02"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "BM25",
    "language": "ar",
    "family_id": "F18",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D04",
      "D02"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "E5",
    "language": "en",
    "family_id": "F01",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D02",
      "D02"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "E5",
    "language": "en",
    "family_id": "F02",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D06",
      "D06"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "E5",
    "language": "en",
    "family_id": "F03",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D07",
      "D07"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "E5",
    "language": "en",
    "family_id": "F04",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D09",
      "D09"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "E5",
    "language": "en",
    "family_id": "F05",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D11",
      "D11"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "E5",
    "language": "en",
    "family_id": "F06",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D14",
      "D14"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "E5",
    "language": "en",
    "family_id": "F07",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D16",
      "D16"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "E5",
    "language": "en",
    "family_id": "F08",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D17",
      "D17"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "E5",
    "language": "en",
    "family_id": "F09",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D03",
      "D04"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "E5",
    "language": "en",
    "family_id": "F10",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D20",
      "D20"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "E5",
    "language": "en",
    "family_id": "F11",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D08",
      "D08"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "E5",
    "language": "en",
    "family_id": "F12",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D15",
      "D16"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "E5",
    "language": "en",
    "family_id": "F13",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 1,
    "top1": [
      "D19",
      "D19"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "E5",
    "language": "en",
    "family_id": "F14",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 1,
    "top1": [
      "D20",
      "D20"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "E5",
    "language": "en",
    "family_id": "F15",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 1,
    "top1": [
      "D21",
      "D21"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "E5",
    "language": "en",
    "family_id": "F16",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 1,
    "top1": [
      "D22",
      "D22"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "E5",
    "language": "en",
    "family_id": "F17",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D03",
      "D01"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "E5",
    "language": "en",
    "family_id": "F18",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D04",
      "D02"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "E5",
    "language": "ar",
    "family_id": "F01",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D02",
      "D02"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "E5",
    "language": "ar",
    "family_id": "F02",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 0,
    "top1": [
      "D06",
      "D05"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "E5",
    "language": "ar",
    "family_id": "F03",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D07",
      "D07"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "E5",
    "language": "ar",
    "family_id": "F04",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D09",
      "D09"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "E5",
    "language": "ar",
    "family_id": "F05",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D11",
      "D11"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "E5",
    "language": "ar",
    "family_id": "F06",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D13",
      "D13"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "E5",
    "language": "ar",
    "family_id": "F07",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D15",
      "D15"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "E5",
    "language": "ar",
    "family_id": "F08",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D17",
      "D17"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "E5",
    "language": "ar",
    "family_id": "F09",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D03",
      "D03"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "E5",
    "language": "ar",
    "family_id": "F10",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D07",
      "D07"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "E5",
    "language": "ar",
    "family_id": "F11",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D05",
      "D05"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "E5",
    "language": "ar",
    "family_id": "F12",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D15",
      "D15"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "E5",
    "language": "ar",
    "family_id": "F13",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 1,
    "top1": [
      "D19",
      "D19"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "E5",
    "language": "ar",
    "family_id": "F14",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 1,
    "top1": [
      "D20",
      "D20"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "E5",
    "language": "ar",
    "family_id": "F15",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 1,
    "top1": [
      "D21",
      "D21"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "E5",
    "language": "ar",
    "family_id": "F16",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 1,
    "top1": [
      "D22",
      "D22"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "E5",
    "language": "ar",
    "family_id": "F17",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "both_target_hit1": 0,
    "same_top1": 0,
    "top1": [
      "D03",
      "D02"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "E5",
    "language": "ar",
    "family_id": "F18",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D04",
      "D02"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RRF",
    "language": "en",
    "family_id": "F01",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D02",
      "D02"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RRF",
    "language": "en",
    "family_id": "F02",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D05",
      "D05"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RRF",
    "language": "en",
    "family_id": "F03",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D07",
      "D07"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RRF",
    "language": "en",
    "family_id": "F04",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D09",
      "D09"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RRF",
    "language": "en",
    "family_id": "F05",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D11",
      "D11"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RRF",
    "language": "en",
    "family_id": "F06",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D13",
      "D13"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RRF",
    "language": "en",
    "family_id": "F07",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D15",
      "D15"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RRF",
    "language": "en",
    "family_id": "F08",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D17",
      "D17"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RRF",
    "language": "en",
    "family_id": "F09",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D03",
      "D04"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RRF",
    "language": "en",
    "family_id": "F10",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D02",
      "D02"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RRF",
    "language": "en",
    "family_id": "F11",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D07",
      "D07"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RRF",
    "language": "en",
    "family_id": "F12",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D16",
      "D16"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RRF",
    "language": "en",
    "family_id": "F13",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 1,
    "top1": [
      "D19",
      "D19"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RRF",
    "language": "en",
    "family_id": "F14",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 1,
    "top1": [
      "D20",
      "D20"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RRF",
    "language": "en",
    "family_id": "F15",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 1,
    "top1": [
      "D21",
      "D21"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RRF",
    "language": "en",
    "family_id": "F16",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 1,
    "top1": [
      "D22",
      "D22"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RRF",
    "language": "en",
    "family_id": "F17",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D03",
      "D01"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RRF",
    "language": "en",
    "family_id": "F18",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D02",
      "D02"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RRF",
    "language": "ar",
    "family_id": "F01",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D02",
      "D02"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RRF",
    "language": "ar",
    "family_id": "F02",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 0,
    "top1": [
      "D06",
      "D05"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RRF",
    "language": "ar",
    "family_id": "F03",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D07",
      "D07"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RRF",
    "language": "ar",
    "family_id": "F04",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D10",
      "D10"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RRF",
    "language": "ar",
    "family_id": "F05",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D11",
      "D11"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RRF",
    "language": "ar",
    "family_id": "F06",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D13",
      "D13"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RRF",
    "language": "ar",
    "family_id": "F07",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D16",
      "D16"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RRF",
    "language": "ar",
    "family_id": "F08",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D17",
      "D17"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RRF",
    "language": "ar",
    "family_id": "F09",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D03",
      "D03"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RRF",
    "language": "ar",
    "family_id": "F10",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 0,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D20",
      "D20"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RRF",
    "language": "ar",
    "family_id": "F11",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D05",
      "D05"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RRF",
    "language": "ar",
    "family_id": "F12",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D11",
      "D11"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RRF",
    "language": "ar",
    "family_id": "F13",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 1,
    "top1": [
      "D19",
      "D19"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RRF",
    "language": "ar",
    "family_id": "F14",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 1,
    "top1": [
      "D20",
      "D20"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RRF",
    "language": "ar",
    "family_id": "F15",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 1,
    "top1": [
      "D21",
      "D21"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RRF",
    "language": "ar",
    "family_id": "F16",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 1,
    "top1": [
      "D22",
      "D22"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RRF",
    "language": "ar",
    "family_id": "F17",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "both_target_hit1": 0,
    "same_top1": 0,
    "top1": [
      "D03",
      "D02"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RRF",
    "language": "ar",
    "family_id": "F18",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D04",
      "D02"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "MentionRRF",
    "language": "en",
    "family_id": "F01",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D02",
      "D02"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "MentionRRF",
    "language": "en",
    "family_id": "F02",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D05",
      "D05"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "MentionRRF",
    "language": "en",
    "family_id": "F03",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D07",
      "D07"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "MentionRRF",
    "language": "en",
    "family_id": "F04",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D09",
      "D09"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "MentionRRF",
    "language": "en",
    "family_id": "F05",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D11",
      "D11"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "MentionRRF",
    "language": "en",
    "family_id": "F06",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D13",
      "D13"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "MentionRRF",
    "language": "en",
    "family_id": "F07",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D15",
      "D15"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "MentionRRF",
    "language": "en",
    "family_id": "F08",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D17",
      "D17"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "MentionRRF",
    "language": "en",
    "family_id": "F09",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D03",
      "D04"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "MentionRRF",
    "language": "en",
    "family_id": "F10",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D02",
      "D02"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "MentionRRF",
    "language": "en",
    "family_id": "F11",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D07",
      "D07"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "MentionRRF",
    "language": "en",
    "family_id": "F12",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D16",
      "D16"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "MentionRRF",
    "language": "en",
    "family_id": "F13",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 1,
    "top1": [
      "D19",
      "D19"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "MentionRRF",
    "language": "en",
    "family_id": "F14",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 1,
    "top1": [
      "D20",
      "D20"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "MentionRRF",
    "language": "en",
    "family_id": "F15",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 1,
    "top1": [
      "D21",
      "D21"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "MentionRRF",
    "language": "en",
    "family_id": "F16",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 1,
    "top1": [
      "D22",
      "D22"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "MentionRRF",
    "language": "en",
    "family_id": "F17",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D03",
      "D01"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "MentionRRF",
    "language": "en",
    "family_id": "F18",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D02",
      "D02"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "MentionRRF",
    "language": "ar",
    "family_id": "F01",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D02",
      "D02"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "MentionRRF",
    "language": "ar",
    "family_id": "F02",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 0,
    "top1": [
      "D06",
      "D05"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "MentionRRF",
    "language": "ar",
    "family_id": "F03",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D07",
      "D07"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "MentionRRF",
    "language": "ar",
    "family_id": "F04",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D10",
      "D10"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "MentionRRF",
    "language": "ar",
    "family_id": "F05",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D11",
      "D11"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "MentionRRF",
    "language": "ar",
    "family_id": "F06",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D13",
      "D13"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "MentionRRF",
    "language": "ar",
    "family_id": "F07",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D15",
      "D15"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "MentionRRF",
    "language": "ar",
    "family_id": "F08",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D17",
      "D17"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "MentionRRF",
    "language": "ar",
    "family_id": "F09",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D03",
      "D03"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "MentionRRF",
    "language": "ar",
    "family_id": "F10",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 0,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D20",
      "D20"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "MentionRRF",
    "language": "ar",
    "family_id": "F11",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D05",
      "D05"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "MentionRRF",
    "language": "ar",
    "family_id": "F12",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D11",
      "D11"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "MentionRRF",
    "language": "ar",
    "family_id": "F13",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 1,
    "top1": [
      "D19",
      "D19"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "MentionRRF",
    "language": "ar",
    "family_id": "F14",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 1,
    "top1": [
      "D20",
      "D20"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "MentionRRF",
    "language": "ar",
    "family_id": "F15",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 1,
    "top1": [
      "D21",
      "D21"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "MentionRRF",
    "language": "ar",
    "family_id": "F16",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 1,
    "top1": [
      "D22",
      "D22"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "MentionRRF",
    "language": "ar",
    "family_id": "F17",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D03",
      "D03"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "MentionRRF",
    "language": "ar",
    "family_id": "F18",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D04",
      "D02"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RoleRRF",
    "language": "en",
    "family_id": "F01",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D01",
      "D02"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RoleRRF",
    "language": "en",
    "family_id": "F02",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D05",
      "D06"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RoleRRF",
    "language": "en",
    "family_id": "F03",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D07",
      "D08"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RoleRRF",
    "language": "en",
    "family_id": "F04",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D09",
      "D10"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RoleRRF",
    "language": "en",
    "family_id": "F05",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D11",
      "D12"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RoleRRF",
    "language": "en",
    "family_id": "F06",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D13",
      "D14"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RoleRRF",
    "language": "en",
    "family_id": "F07",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D15",
      "D16"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RoleRRF",
    "language": "en",
    "family_id": "F08",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D17",
      "D18"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RoleRRF",
    "language": "en",
    "family_id": "F09",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D03",
      "D04"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RoleRRF",
    "language": "en",
    "family_id": "F10",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 0,
    "top1": [
      "D20",
      "D02"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RoleRRF",
    "language": "en",
    "family_id": "F11",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D07",
      "D06"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RoleRRF",
    "language": "en",
    "family_id": "F12",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D11",
      "D16"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RoleRRF",
    "language": "en",
    "family_id": "F13",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 1,
    "top1": [
      "D19",
      "D19"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RoleRRF",
    "language": "en",
    "family_id": "F14",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 1,
    "top1": [
      "D20",
      "D20"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RoleRRF",
    "language": "en",
    "family_id": "F15",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 1,
    "top1": [
      "D21",
      "D21"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RoleRRF",
    "language": "en",
    "family_id": "F16",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 1,
    "top1": [
      "D22",
      "D22"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RoleRRF",
    "language": "en",
    "family_id": "F17",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D03",
      "D01"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RoleRRF",
    "language": "en",
    "family_id": "F18",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D04",
      "D02"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RoleRRF",
    "language": "ar",
    "family_id": "F01",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 0,
    "top1": [
      "D05",
      "D02"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RoleRRF",
    "language": "ar",
    "family_id": "F02",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D05",
      "D06"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RoleRRF",
    "language": "ar",
    "family_id": "F03",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D07",
      "D08"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RoleRRF",
    "language": "ar",
    "family_id": "F04",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 0,
    "top1": [
      "D05",
      "D10"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RoleRRF",
    "language": "ar",
    "family_id": "F05",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D11",
      "D12"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RoleRRF",
    "language": "ar",
    "family_id": "F06",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D13",
      "D14"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RoleRRF",
    "language": "ar",
    "family_id": "F07",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D15",
      "D16"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RoleRRF",
    "language": "ar",
    "family_id": "F08",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D17",
      "D18"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RoleRRF",
    "language": "ar",
    "family_id": "F09",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D03",
      "D04"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RoleRRF",
    "language": "ar",
    "family_id": "F10",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D20",
      "D20"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RoleRRF",
    "language": "ar",
    "family_id": "F11",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D05",
      "D06"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RoleRRF",
    "language": "ar",
    "family_id": "F12",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D11",
      "D12"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RoleRRF",
    "language": "ar",
    "family_id": "F13",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 1,
    "top1": [
      "D19",
      "D19"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RoleRRF",
    "language": "ar",
    "family_id": "F14",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 1,
    "top1": [
      "D20",
      "D20"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RoleRRF",
    "language": "ar",
    "family_id": "F15",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 1,
    "top1": [
      "D21",
      "D21"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RoleRRF",
    "language": "ar",
    "family_id": "F16",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 1,
    "top1": [
      "D22",
      "D22"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RoleRRF",
    "language": "ar",
    "family_id": "F17",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "both_target_hit1": 0,
    "same_top1": 0,
    "top1": [
      "D03",
      "D09"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "RoleRRF",
    "language": "ar",
    "family_id": "F18",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D04",
      "D02"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "OracleRRF",
    "language": "en",
    "family_id": "F01",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D01",
      "D02"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "OracleRRF",
    "language": "en",
    "family_id": "F02",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D05",
      "D06"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "OracleRRF",
    "language": "en",
    "family_id": "F03",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D07",
      "D08"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "OracleRRF",
    "language": "en",
    "family_id": "F04",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D09",
      "D10"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "OracleRRF",
    "language": "en",
    "family_id": "F05",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D11",
      "D12"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "OracleRRF",
    "language": "en",
    "family_id": "F06",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D13",
      "D14"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "OracleRRF",
    "language": "en",
    "family_id": "F07",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D15",
      "D16"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "OracleRRF",
    "language": "en",
    "family_id": "F08",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D17",
      "D18"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "OracleRRF",
    "language": "en",
    "family_id": "F09",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D03",
      "D04"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "OracleRRF",
    "language": "en",
    "family_id": "F10",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 0,
    "top1": [
      "D20",
      "D02"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "OracleRRF",
    "language": "en",
    "family_id": "F11",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D07",
      "D06"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "OracleRRF",
    "language": "en",
    "family_id": "F12",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D11",
      "D16"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "OracleRRF",
    "language": "en",
    "family_id": "F13",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 1,
    "top1": [
      "D19",
      "D19"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "OracleRRF",
    "language": "en",
    "family_id": "F14",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 1,
    "top1": [
      "D20",
      "D20"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "OracleRRF",
    "language": "en",
    "family_id": "F15",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 1,
    "top1": [
      "D21",
      "D21"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "OracleRRF",
    "language": "en",
    "family_id": "F16",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 1,
    "top1": [
      "D22",
      "D22"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "OracleRRF",
    "language": "en",
    "family_id": "F17",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D03",
      "D01"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "OracleRRF",
    "language": "en",
    "family_id": "F18",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D04",
      "D02"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "OracleRRF",
    "language": "ar",
    "family_id": "F01",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 0,
    "top1": [
      "D05",
      "D02"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "OracleRRF",
    "language": "ar",
    "family_id": "F02",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D05",
      "D06"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "OracleRRF",
    "language": "ar",
    "family_id": "F03",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D07",
      "D08"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "OracleRRF",
    "language": "ar",
    "family_id": "F04",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 0,
    "top1": [
      "D05",
      "D10"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "OracleRRF",
    "language": "ar",
    "family_id": "F05",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D11",
      "D12"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "OracleRRF",
    "language": "ar",
    "family_id": "F06",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D13",
      "D14"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "OracleRRF",
    "language": "ar",
    "family_id": "F07",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D15",
      "D16"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "OracleRRF",
    "language": "ar",
    "family_id": "F08",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D17",
      "D18"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "OracleRRF",
    "language": "ar",
    "family_id": "F09",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D03",
      "D04"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "OracleRRF",
    "language": "ar",
    "family_id": "F10",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D20",
      "D20"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "OracleRRF",
    "language": "ar",
    "family_id": "F11",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D05",
      "D06"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "OracleRRF",
    "language": "ar",
    "family_id": "F12",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D11",
      "D12"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "OracleRRF",
    "language": "ar",
    "family_id": "F13",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 1,
    "top1": [
      "D19",
      "D19"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "OracleRRF",
    "language": "ar",
    "family_id": "F14",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 1,
    "top1": [
      "D20",
      "D20"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "OracleRRF",
    "language": "ar",
    "family_id": "F15",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 1,
    "top1": [
      "D21",
      "D21"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "OracleRRF",
    "language": "ar",
    "family_id": "F16",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 1,
    "top1": [
      "D22",
      "D22"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "OracleRRF",
    "language": "ar",
    "family_id": "F17",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "both_target_hit1": 0,
    "same_top1": 0,
    "top1": [
      "D03",
      "D09"
    ]
  },
  {
    "track": "bilingual_cards",
    "method": "OracleRRF",
    "language": "ar",
    "family_id": "F18",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D04",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "BM25",
    "language": "en",
    "family_id": "F01",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D02",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "BM25",
    "language": "en",
    "family_id": "F02",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D05",
      "D05"
    ]
  },
  {
    "track": "english_cards",
    "method": "BM25",
    "language": "en",
    "family_id": "F03",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D07",
      "D07"
    ]
  },
  {
    "track": "english_cards",
    "method": "BM25",
    "language": "en",
    "family_id": "F04",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D09",
      "D09"
    ]
  },
  {
    "track": "english_cards",
    "method": "BM25",
    "language": "en",
    "family_id": "F05",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D12",
      "D12"
    ]
  },
  {
    "track": "english_cards",
    "method": "BM25",
    "language": "en",
    "family_id": "F06",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D13",
      "D13"
    ]
  },
  {
    "track": "english_cards",
    "method": "BM25",
    "language": "en",
    "family_id": "F07",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D15",
      "D15"
    ]
  },
  {
    "track": "english_cards",
    "method": "BM25",
    "language": "en",
    "family_id": "F08",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D17",
      "D17"
    ]
  },
  {
    "track": "english_cards",
    "method": "BM25",
    "language": "en",
    "family_id": "F09",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D04",
      "D04"
    ]
  },
  {
    "track": "english_cards",
    "method": "BM25",
    "language": "en",
    "family_id": "F10",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D02",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "BM25",
    "language": "en",
    "family_id": "F11",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D07",
      "D07"
    ]
  },
  {
    "track": "english_cards",
    "method": "BM25",
    "language": "en",
    "family_id": "F12",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D11",
      "D11"
    ]
  },
  {
    "track": "english_cards",
    "method": "BM25",
    "language": "en",
    "family_id": "F13",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 1,
    "top1": [
      "D19",
      "D19"
    ]
  },
  {
    "track": "english_cards",
    "method": "BM25",
    "language": "en",
    "family_id": "F14",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 1,
    "top1": [
      "D20",
      "D20"
    ]
  },
  {
    "track": "english_cards",
    "method": "BM25",
    "language": "en",
    "family_id": "F15",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 1,
    "top1": [
      "D21",
      "D21"
    ]
  },
  {
    "track": "english_cards",
    "method": "BM25",
    "language": "en",
    "family_id": "F16",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 1,
    "top1": [
      "D22",
      "D22"
    ]
  },
  {
    "track": "english_cards",
    "method": "BM25",
    "language": "en",
    "family_id": "F17",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 0,
    "top1": [
      "D03",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "BM25",
    "language": "en",
    "family_id": "F18",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D02",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "BM25",
    "language": "ar",
    "family_id": "F01",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D01",
      "D01"
    ]
  },
  {
    "track": "english_cards",
    "method": "BM25",
    "language": "ar",
    "family_id": "F02",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D01",
      "D01"
    ]
  },
  {
    "track": "english_cards",
    "method": "BM25",
    "language": "ar",
    "family_id": "F03",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D01",
      "D01"
    ]
  },
  {
    "track": "english_cards",
    "method": "BM25",
    "language": "ar",
    "family_id": "F04",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D01",
      "D01"
    ]
  },
  {
    "track": "english_cards",
    "method": "BM25",
    "language": "ar",
    "family_id": "F05",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D01",
      "D01"
    ]
  },
  {
    "track": "english_cards",
    "method": "BM25",
    "language": "ar",
    "family_id": "F06",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D01",
      "D01"
    ]
  },
  {
    "track": "english_cards",
    "method": "BM25",
    "language": "ar",
    "family_id": "F07",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D01",
      "D01"
    ]
  },
  {
    "track": "english_cards",
    "method": "BM25",
    "language": "ar",
    "family_id": "F08",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D01",
      "D01"
    ]
  },
  {
    "track": "english_cards",
    "method": "BM25",
    "language": "ar",
    "family_id": "F09",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D01",
      "D01"
    ]
  },
  {
    "track": "english_cards",
    "method": "BM25",
    "language": "ar",
    "family_id": "F10",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D01",
      "D01"
    ]
  },
  {
    "track": "english_cards",
    "method": "BM25",
    "language": "ar",
    "family_id": "F11",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D01",
      "D01"
    ]
  },
  {
    "track": "english_cards",
    "method": "BM25",
    "language": "ar",
    "family_id": "F12",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D01",
      "D01"
    ]
  },
  {
    "track": "english_cards",
    "method": "BM25",
    "language": "ar",
    "family_id": "F13",
    "relation": "invariance",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D01",
      "D01"
    ]
  },
  {
    "track": "english_cards",
    "method": "BM25",
    "language": "ar",
    "family_id": "F14",
    "relation": "invariance",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D01",
      "D01"
    ]
  },
  {
    "track": "english_cards",
    "method": "BM25",
    "language": "ar",
    "family_id": "F15",
    "relation": "invariance",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D01",
      "D01"
    ]
  },
  {
    "track": "english_cards",
    "method": "BM25",
    "language": "ar",
    "family_id": "F16",
    "relation": "invariance",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D01",
      "D01"
    ]
  },
  {
    "track": "english_cards",
    "method": "BM25",
    "language": "ar",
    "family_id": "F17",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D01",
      "D01"
    ]
  },
  {
    "track": "english_cards",
    "method": "BM25",
    "language": "ar",
    "family_id": "F18",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D01",
      "D01"
    ]
  },
  {
    "track": "english_cards",
    "method": "E5",
    "language": "en",
    "family_id": "F01",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D02",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "E5",
    "language": "en",
    "family_id": "F02",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D06",
      "D06"
    ]
  },
  {
    "track": "english_cards",
    "method": "E5",
    "language": "en",
    "family_id": "F03",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D07",
      "D07"
    ]
  },
  {
    "track": "english_cards",
    "method": "E5",
    "language": "en",
    "family_id": "F04",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D09",
      "D09"
    ]
  },
  {
    "track": "english_cards",
    "method": "E5",
    "language": "en",
    "family_id": "F05",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D11",
      "D11"
    ]
  },
  {
    "track": "english_cards",
    "method": "E5",
    "language": "en",
    "family_id": "F06",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D14",
      "D14"
    ]
  },
  {
    "track": "english_cards",
    "method": "E5",
    "language": "en",
    "family_id": "F07",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D15",
      "D15"
    ]
  },
  {
    "track": "english_cards",
    "method": "E5",
    "language": "en",
    "family_id": "F08",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D17",
      "D17"
    ]
  },
  {
    "track": "english_cards",
    "method": "E5",
    "language": "en",
    "family_id": "F09",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D03",
      "D04"
    ]
  },
  {
    "track": "english_cards",
    "method": "E5",
    "language": "en",
    "family_id": "F10",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 0,
    "top1": [
      "D20",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "E5",
    "language": "en",
    "family_id": "F11",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D08",
      "D08"
    ]
  },
  {
    "track": "english_cards",
    "method": "E5",
    "language": "en",
    "family_id": "F12",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D11",
      "D11"
    ]
  },
  {
    "track": "english_cards",
    "method": "E5",
    "language": "en",
    "family_id": "F13",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 1,
    "top1": [
      "D19",
      "D19"
    ]
  },
  {
    "track": "english_cards",
    "method": "E5",
    "language": "en",
    "family_id": "F14",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 1,
    "top1": [
      "D20",
      "D20"
    ]
  },
  {
    "track": "english_cards",
    "method": "E5",
    "language": "en",
    "family_id": "F15",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 1,
    "top1": [
      "D21",
      "D21"
    ]
  },
  {
    "track": "english_cards",
    "method": "E5",
    "language": "en",
    "family_id": "F16",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 1,
    "top1": [
      "D22",
      "D22"
    ]
  },
  {
    "track": "english_cards",
    "method": "E5",
    "language": "en",
    "family_id": "F17",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D03",
      "D01"
    ]
  },
  {
    "track": "english_cards",
    "method": "E5",
    "language": "en",
    "family_id": "F18",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D04",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "E5",
    "language": "ar",
    "family_id": "F01",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D02",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "E5",
    "language": "ar",
    "family_id": "F02",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D06",
      "D06"
    ]
  },
  {
    "track": "english_cards",
    "method": "E5",
    "language": "ar",
    "family_id": "F03",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D07",
      "D07"
    ]
  },
  {
    "track": "english_cards",
    "method": "E5",
    "language": "ar",
    "family_id": "F04",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D06",
      "D06"
    ]
  },
  {
    "track": "english_cards",
    "method": "E5",
    "language": "ar",
    "family_id": "F05",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D11",
      "D11"
    ]
  },
  {
    "track": "english_cards",
    "method": "E5",
    "language": "ar",
    "family_id": "F06",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D13",
      "D13"
    ]
  },
  {
    "track": "english_cards",
    "method": "E5",
    "language": "ar",
    "family_id": "F07",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D15",
      "D16"
    ]
  },
  {
    "track": "english_cards",
    "method": "E5",
    "language": "ar",
    "family_id": "F08",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D17",
      "D17"
    ]
  },
  {
    "track": "english_cards",
    "method": "E5",
    "language": "ar",
    "family_id": "F09",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D04",
      "D04"
    ]
  },
  {
    "track": "english_cards",
    "method": "E5",
    "language": "ar",
    "family_id": "F10",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D07",
      "D07"
    ]
  },
  {
    "track": "english_cards",
    "method": "E5",
    "language": "ar",
    "family_id": "F11",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D06",
      "D06"
    ]
  },
  {
    "track": "english_cards",
    "method": "E5",
    "language": "ar",
    "family_id": "F12",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D05",
      "D05"
    ]
  },
  {
    "track": "english_cards",
    "method": "E5",
    "language": "ar",
    "family_id": "F13",
    "relation": "invariance",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 0,
    "top1": [
      "D17",
      "D06"
    ]
  },
  {
    "track": "english_cards",
    "method": "E5",
    "language": "ar",
    "family_id": "F14",
    "relation": "invariance",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D07",
      "D07"
    ]
  },
  {
    "track": "english_cards",
    "method": "E5",
    "language": "ar",
    "family_id": "F15",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 1,
    "top1": [
      "D21",
      "D21"
    ]
  },
  {
    "track": "english_cards",
    "method": "E5",
    "language": "ar",
    "family_id": "F16",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 1,
    "top1": [
      "D22",
      "D22"
    ]
  },
  {
    "track": "english_cards",
    "method": "E5",
    "language": "ar",
    "family_id": "F17",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 0,
    "top1": [
      "D03",
      "D07"
    ]
  },
  {
    "track": "english_cards",
    "method": "E5",
    "language": "ar",
    "family_id": "F18",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D04",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "RRF",
    "language": "en",
    "family_id": "F01",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D02",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "RRF",
    "language": "en",
    "family_id": "F02",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D05",
      "D05"
    ]
  },
  {
    "track": "english_cards",
    "method": "RRF",
    "language": "en",
    "family_id": "F03",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D07",
      "D07"
    ]
  },
  {
    "track": "english_cards",
    "method": "RRF",
    "language": "en",
    "family_id": "F04",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D09",
      "D09"
    ]
  },
  {
    "track": "english_cards",
    "method": "RRF",
    "language": "en",
    "family_id": "F05",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D11",
      "D11"
    ]
  },
  {
    "track": "english_cards",
    "method": "RRF",
    "language": "en",
    "family_id": "F06",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D13",
      "D13"
    ]
  },
  {
    "track": "english_cards",
    "method": "RRF",
    "language": "en",
    "family_id": "F07",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D15",
      "D15"
    ]
  },
  {
    "track": "english_cards",
    "method": "RRF",
    "language": "en",
    "family_id": "F08",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D17",
      "D17"
    ]
  },
  {
    "track": "english_cards",
    "method": "RRF",
    "language": "en",
    "family_id": "F09",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D03",
      "D04"
    ]
  },
  {
    "track": "english_cards",
    "method": "RRF",
    "language": "en",
    "family_id": "F10",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D02",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "RRF",
    "language": "en",
    "family_id": "F11",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D07",
      "D07"
    ]
  },
  {
    "track": "english_cards",
    "method": "RRF",
    "language": "en",
    "family_id": "F12",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D11",
      "D11"
    ]
  },
  {
    "track": "english_cards",
    "method": "RRF",
    "language": "en",
    "family_id": "F13",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 1,
    "top1": [
      "D19",
      "D19"
    ]
  },
  {
    "track": "english_cards",
    "method": "RRF",
    "language": "en",
    "family_id": "F14",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 1,
    "top1": [
      "D20",
      "D20"
    ]
  },
  {
    "track": "english_cards",
    "method": "RRF",
    "language": "en",
    "family_id": "F15",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 1,
    "top1": [
      "D21",
      "D21"
    ]
  },
  {
    "track": "english_cards",
    "method": "RRF",
    "language": "en",
    "family_id": "F16",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 1,
    "top1": [
      "D22",
      "D22"
    ]
  },
  {
    "track": "english_cards",
    "method": "RRF",
    "language": "en",
    "family_id": "F17",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 0,
    "top1": [
      "D03",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "RRF",
    "language": "en",
    "family_id": "F18",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D04",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "RRF",
    "language": "ar",
    "family_id": "F01",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D02",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "RRF",
    "language": "ar",
    "family_id": "F02",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D03",
      "D03"
    ]
  },
  {
    "track": "english_cards",
    "method": "RRF",
    "language": "ar",
    "family_id": "F03",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D02",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "RRF",
    "language": "ar",
    "family_id": "F04",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D06",
      "D06"
    ]
  },
  {
    "track": "english_cards",
    "method": "RRF",
    "language": "ar",
    "family_id": "F05",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D05",
      "D05"
    ]
  },
  {
    "track": "english_cards",
    "method": "RRF",
    "language": "ar",
    "family_id": "F06",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D05",
      "D05"
    ]
  },
  {
    "track": "english_cards",
    "method": "RRF",
    "language": "ar",
    "family_id": "F07",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D05",
      "D05"
    ]
  },
  {
    "track": "english_cards",
    "method": "RRF",
    "language": "ar",
    "family_id": "F08",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D02",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "RRF",
    "language": "ar",
    "family_id": "F09",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D04",
      "D04"
    ]
  },
  {
    "track": "english_cards",
    "method": "RRF",
    "language": "ar",
    "family_id": "F10",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D01",
      "D01"
    ]
  },
  {
    "track": "english_cards",
    "method": "RRF",
    "language": "ar",
    "family_id": "F11",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D06",
      "D06"
    ]
  },
  {
    "track": "english_cards",
    "method": "RRF",
    "language": "ar",
    "family_id": "F12",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D05",
      "D05"
    ]
  },
  {
    "track": "english_cards",
    "method": "RRF",
    "language": "ar",
    "family_id": "F13",
    "relation": "invariance",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "both_target_hit1": 0,
    "same_top1": 0,
    "top1": [
      "D07",
      "D06"
    ]
  },
  {
    "track": "english_cards",
    "method": "RRF",
    "language": "ar",
    "family_id": "F14",
    "relation": "invariance",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D01",
      "D01"
    ]
  },
  {
    "track": "english_cards",
    "method": "RRF",
    "language": "ar",
    "family_id": "F15",
    "relation": "invariance",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "both_target_hit1": 0,
    "same_top1": 0,
    "top1": [
      "D05",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "RRF",
    "language": "ar",
    "family_id": "F16",
    "relation": "invariance",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "both_target_hit1": 0,
    "same_top1": 0,
    "top1": [
      "D01",
      "D06"
    ]
  },
  {
    "track": "english_cards",
    "method": "RRF",
    "language": "ar",
    "family_id": "F17",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 0,
    "top1": [
      "D03",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "RRF",
    "language": "ar",
    "family_id": "F18",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D04",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "MentionRRF",
    "language": "en",
    "family_id": "F01",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D02",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "MentionRRF",
    "language": "en",
    "family_id": "F02",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D05",
      "D05"
    ]
  },
  {
    "track": "english_cards",
    "method": "MentionRRF",
    "language": "en",
    "family_id": "F03",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D07",
      "D07"
    ]
  },
  {
    "track": "english_cards",
    "method": "MentionRRF",
    "language": "en",
    "family_id": "F04",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D09",
      "D09"
    ]
  },
  {
    "track": "english_cards",
    "method": "MentionRRF",
    "language": "en",
    "family_id": "F05",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D11",
      "D11"
    ]
  },
  {
    "track": "english_cards",
    "method": "MentionRRF",
    "language": "en",
    "family_id": "F06",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D13",
      "D13"
    ]
  },
  {
    "track": "english_cards",
    "method": "MentionRRF",
    "language": "en",
    "family_id": "F07",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D15",
      "D15"
    ]
  },
  {
    "track": "english_cards",
    "method": "MentionRRF",
    "language": "en",
    "family_id": "F08",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D17",
      "D17"
    ]
  },
  {
    "track": "english_cards",
    "method": "MentionRRF",
    "language": "en",
    "family_id": "F09",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D03",
      "D04"
    ]
  },
  {
    "track": "english_cards",
    "method": "MentionRRF",
    "language": "en",
    "family_id": "F10",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D02",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "MentionRRF",
    "language": "en",
    "family_id": "F11",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D07",
      "D07"
    ]
  },
  {
    "track": "english_cards",
    "method": "MentionRRF",
    "language": "en",
    "family_id": "F12",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D11",
      "D11"
    ]
  },
  {
    "track": "english_cards",
    "method": "MentionRRF",
    "language": "en",
    "family_id": "F13",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 1,
    "top1": [
      "D19",
      "D19"
    ]
  },
  {
    "track": "english_cards",
    "method": "MentionRRF",
    "language": "en",
    "family_id": "F14",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 1,
    "top1": [
      "D20",
      "D20"
    ]
  },
  {
    "track": "english_cards",
    "method": "MentionRRF",
    "language": "en",
    "family_id": "F15",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 1,
    "top1": [
      "D21",
      "D21"
    ]
  },
  {
    "track": "english_cards",
    "method": "MentionRRF",
    "language": "en",
    "family_id": "F16",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 1,
    "top1": [
      "D22",
      "D22"
    ]
  },
  {
    "track": "english_cards",
    "method": "MentionRRF",
    "language": "en",
    "family_id": "F17",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D03",
      "D01"
    ]
  },
  {
    "track": "english_cards",
    "method": "MentionRRF",
    "language": "en",
    "family_id": "F18",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D02",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "MentionRRF",
    "language": "ar",
    "family_id": "F01",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D02",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "MentionRRF",
    "language": "ar",
    "family_id": "F02",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D06",
      "D06"
    ]
  },
  {
    "track": "english_cards",
    "method": "MentionRRF",
    "language": "ar",
    "family_id": "F03",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D07",
      "D07"
    ]
  },
  {
    "track": "english_cards",
    "method": "MentionRRF",
    "language": "ar",
    "family_id": "F04",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D06",
      "D06"
    ]
  },
  {
    "track": "english_cards",
    "method": "MentionRRF",
    "language": "ar",
    "family_id": "F05",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D05",
      "D05"
    ]
  },
  {
    "track": "english_cards",
    "method": "MentionRRF",
    "language": "ar",
    "family_id": "F06",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D05",
      "D05"
    ]
  },
  {
    "track": "english_cards",
    "method": "MentionRRF",
    "language": "ar",
    "family_id": "F07",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D05",
      "D05"
    ]
  },
  {
    "track": "english_cards",
    "method": "MentionRRF",
    "language": "ar",
    "family_id": "F08",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D05",
      "D05"
    ]
  },
  {
    "track": "english_cards",
    "method": "MentionRRF",
    "language": "ar",
    "family_id": "F09",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D03",
      "D03"
    ]
  },
  {
    "track": "english_cards",
    "method": "MentionRRF",
    "language": "ar",
    "family_id": "F10",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D01",
      "D01"
    ]
  },
  {
    "track": "english_cards",
    "method": "MentionRRF",
    "language": "ar",
    "family_id": "F11",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D06",
      "D06"
    ]
  },
  {
    "track": "english_cards",
    "method": "MentionRRF",
    "language": "ar",
    "family_id": "F12",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D05",
      "D05"
    ]
  },
  {
    "track": "english_cards",
    "method": "MentionRRF",
    "language": "ar",
    "family_id": "F13",
    "relation": "invariance",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "both_target_hit1": 0,
    "same_top1": 0,
    "top1": [
      "D07",
      "D06"
    ]
  },
  {
    "track": "english_cards",
    "method": "MentionRRF",
    "language": "ar",
    "family_id": "F14",
    "relation": "invariance",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 0,
    "top1": [
      "D07",
      "D06"
    ]
  },
  {
    "track": "english_cards",
    "method": "MentionRRF",
    "language": "ar",
    "family_id": "F15",
    "relation": "invariance",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 0,
    "top1": [
      "D05",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "MentionRRF",
    "language": "ar",
    "family_id": "F16",
    "relation": "invariance",
    "both_hit1": 0,
    "both_all_evidence5": 0,
    "both_target_hit1": 0,
    "same_top1": 0,
    "top1": [
      "D01",
      "D06"
    ]
  },
  {
    "track": "english_cards",
    "method": "MentionRRF",
    "language": "ar",
    "family_id": "F17",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D03",
      "D01"
    ]
  },
  {
    "track": "english_cards",
    "method": "MentionRRF",
    "language": "ar",
    "family_id": "F18",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D02",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "RoleRRF",
    "language": "en",
    "family_id": "F01",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D01",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "RoleRRF",
    "language": "en",
    "family_id": "F02",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D05",
      "D06"
    ]
  },
  {
    "track": "english_cards",
    "method": "RoleRRF",
    "language": "en",
    "family_id": "F03",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D07",
      "D08"
    ]
  },
  {
    "track": "english_cards",
    "method": "RoleRRF",
    "language": "en",
    "family_id": "F04",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D09",
      "D10"
    ]
  },
  {
    "track": "english_cards",
    "method": "RoleRRF",
    "language": "en",
    "family_id": "F05",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D11",
      "D12"
    ]
  },
  {
    "track": "english_cards",
    "method": "RoleRRF",
    "language": "en",
    "family_id": "F06",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D13",
      "D14"
    ]
  },
  {
    "track": "english_cards",
    "method": "RoleRRF",
    "language": "en",
    "family_id": "F07",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D15",
      "D16"
    ]
  },
  {
    "track": "english_cards",
    "method": "RoleRRF",
    "language": "en",
    "family_id": "F08",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D17",
      "D18"
    ]
  },
  {
    "track": "english_cards",
    "method": "RoleRRF",
    "language": "en",
    "family_id": "F09",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D03",
      "D04"
    ]
  },
  {
    "track": "english_cards",
    "method": "RoleRRF",
    "language": "en",
    "family_id": "F10",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 0,
    "top1": [
      "D20",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "RoleRRF",
    "language": "en",
    "family_id": "F11",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D07",
      "D06"
    ]
  },
  {
    "track": "english_cards",
    "method": "RoleRRF",
    "language": "en",
    "family_id": "F12",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D11",
      "D16"
    ]
  },
  {
    "track": "english_cards",
    "method": "RoleRRF",
    "language": "en",
    "family_id": "F13",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 1,
    "top1": [
      "D19",
      "D19"
    ]
  },
  {
    "track": "english_cards",
    "method": "RoleRRF",
    "language": "en",
    "family_id": "F14",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 1,
    "top1": [
      "D20",
      "D20"
    ]
  },
  {
    "track": "english_cards",
    "method": "RoleRRF",
    "language": "en",
    "family_id": "F15",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 1,
    "top1": [
      "D21",
      "D21"
    ]
  },
  {
    "track": "english_cards",
    "method": "RoleRRF",
    "language": "en",
    "family_id": "F16",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 1,
    "top1": [
      "D22",
      "D22"
    ]
  },
  {
    "track": "english_cards",
    "method": "RoleRRF",
    "language": "en",
    "family_id": "F17",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D03",
      "D01"
    ]
  },
  {
    "track": "english_cards",
    "method": "RoleRRF",
    "language": "en",
    "family_id": "F18",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D04",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "RoleRRF",
    "language": "ar",
    "family_id": "F01",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 0,
    "top1": [
      "D05",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "RoleRRF",
    "language": "ar",
    "family_id": "F02",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D05",
      "D06"
    ]
  },
  {
    "track": "english_cards",
    "method": "RoleRRF",
    "language": "ar",
    "family_id": "F03",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 0,
    "top1": [
      "D01",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "RoleRRF",
    "language": "ar",
    "family_id": "F04",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 0,
    "top1": [
      "D05",
      "D06"
    ]
  },
  {
    "track": "english_cards",
    "method": "RoleRRF",
    "language": "ar",
    "family_id": "F05",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 0,
    "top1": [
      "D05",
      "D06"
    ]
  },
  {
    "track": "english_cards",
    "method": "RoleRRF",
    "language": "ar",
    "family_id": "F06",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 0,
    "top1": [
      "D05",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "RoleRRF",
    "language": "ar",
    "family_id": "F07",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 0,
    "top1": [
      "D05",
      "D06"
    ]
  },
  {
    "track": "english_cards",
    "method": "RoleRRF",
    "language": "ar",
    "family_id": "F08",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 0,
    "top1": [
      "D05",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "RoleRRF",
    "language": "ar",
    "family_id": "F09",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D03",
      "D04"
    ]
  },
  {
    "track": "english_cards",
    "method": "RoleRRF",
    "language": "ar",
    "family_id": "F10",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 0,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D01",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "RoleRRF",
    "language": "ar",
    "family_id": "F11",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D05",
      "D06"
    ]
  },
  {
    "track": "english_cards",
    "method": "RoleRRF",
    "language": "ar",
    "family_id": "F12",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 0,
    "top1": [
      "D05",
      "D06"
    ]
  },
  {
    "track": "english_cards",
    "method": "RoleRRF",
    "language": "ar",
    "family_id": "F13",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 1,
    "top1": [
      "D19",
      "D19"
    ]
  },
  {
    "track": "english_cards",
    "method": "RoleRRF",
    "language": "ar",
    "family_id": "F14",
    "relation": "invariance",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D19",
      "D19"
    ]
  },
  {
    "track": "english_cards",
    "method": "RoleRRF",
    "language": "ar",
    "family_id": "F15",
    "relation": "invariance",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 0,
    "top1": [
      "D19",
      "D21"
    ]
  },
  {
    "track": "english_cards",
    "method": "RoleRRF",
    "language": "ar",
    "family_id": "F16",
    "relation": "invariance",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D19",
      "D19"
    ]
  },
  {
    "track": "english_cards",
    "method": "RoleRRF",
    "language": "ar",
    "family_id": "F17",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D03",
      "D01"
    ]
  },
  {
    "track": "english_cards",
    "method": "RoleRRF",
    "language": "ar",
    "family_id": "F18",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D04",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "OracleRRF",
    "language": "en",
    "family_id": "F01",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D01",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "OracleRRF",
    "language": "en",
    "family_id": "F02",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D05",
      "D06"
    ]
  },
  {
    "track": "english_cards",
    "method": "OracleRRF",
    "language": "en",
    "family_id": "F03",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D07",
      "D08"
    ]
  },
  {
    "track": "english_cards",
    "method": "OracleRRF",
    "language": "en",
    "family_id": "F04",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D09",
      "D10"
    ]
  },
  {
    "track": "english_cards",
    "method": "OracleRRF",
    "language": "en",
    "family_id": "F05",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D11",
      "D12"
    ]
  },
  {
    "track": "english_cards",
    "method": "OracleRRF",
    "language": "en",
    "family_id": "F06",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D13",
      "D14"
    ]
  },
  {
    "track": "english_cards",
    "method": "OracleRRF",
    "language": "en",
    "family_id": "F07",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D15",
      "D16"
    ]
  },
  {
    "track": "english_cards",
    "method": "OracleRRF",
    "language": "en",
    "family_id": "F08",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D17",
      "D18"
    ]
  },
  {
    "track": "english_cards",
    "method": "OracleRRF",
    "language": "en",
    "family_id": "F09",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D03",
      "D04"
    ]
  },
  {
    "track": "english_cards",
    "method": "OracleRRF",
    "language": "en",
    "family_id": "F10",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 0,
    "top1": [
      "D20",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "OracleRRF",
    "language": "en",
    "family_id": "F11",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D07",
      "D06"
    ]
  },
  {
    "track": "english_cards",
    "method": "OracleRRF",
    "language": "en",
    "family_id": "F12",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D11",
      "D16"
    ]
  },
  {
    "track": "english_cards",
    "method": "OracleRRF",
    "language": "en",
    "family_id": "F13",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 1,
    "top1": [
      "D19",
      "D19"
    ]
  },
  {
    "track": "english_cards",
    "method": "OracleRRF",
    "language": "en",
    "family_id": "F14",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 1,
    "top1": [
      "D20",
      "D20"
    ]
  },
  {
    "track": "english_cards",
    "method": "OracleRRF",
    "language": "en",
    "family_id": "F15",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 1,
    "top1": [
      "D21",
      "D21"
    ]
  },
  {
    "track": "english_cards",
    "method": "OracleRRF",
    "language": "en",
    "family_id": "F16",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 1,
    "top1": [
      "D22",
      "D22"
    ]
  },
  {
    "track": "english_cards",
    "method": "OracleRRF",
    "language": "en",
    "family_id": "F17",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D03",
      "D01"
    ]
  },
  {
    "track": "english_cards",
    "method": "OracleRRF",
    "language": "en",
    "family_id": "F18",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D04",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "OracleRRF",
    "language": "ar",
    "family_id": "F01",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 0,
    "top1": [
      "D05",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "OracleRRF",
    "language": "ar",
    "family_id": "F02",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D05",
      "D06"
    ]
  },
  {
    "track": "english_cards",
    "method": "OracleRRF",
    "language": "ar",
    "family_id": "F03",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 0,
    "top1": [
      "D01",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "OracleRRF",
    "language": "ar",
    "family_id": "F04",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 0,
    "top1": [
      "D05",
      "D06"
    ]
  },
  {
    "track": "english_cards",
    "method": "OracleRRF",
    "language": "ar",
    "family_id": "F05",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 0,
    "top1": [
      "D05",
      "D06"
    ]
  },
  {
    "track": "english_cards",
    "method": "OracleRRF",
    "language": "ar",
    "family_id": "F06",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 0,
    "top1": [
      "D05",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "OracleRRF",
    "language": "ar",
    "family_id": "F07",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 0,
    "top1": [
      "D05",
      "D06"
    ]
  },
  {
    "track": "english_cards",
    "method": "OracleRRF",
    "language": "ar",
    "family_id": "F08",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 0,
    "top1": [
      "D05",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "OracleRRF",
    "language": "ar",
    "family_id": "F09",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D03",
      "D04"
    ]
  },
  {
    "track": "english_cards",
    "method": "OracleRRF",
    "language": "ar",
    "family_id": "F10",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 0,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D01",
      "D02"
    ]
  },
  {
    "track": "english_cards",
    "method": "OracleRRF",
    "language": "ar",
    "family_id": "F11",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D05",
      "D06"
    ]
  },
  {
    "track": "english_cards",
    "method": "OracleRRF",
    "language": "ar",
    "family_id": "F12",
    "relation": "scope_change",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 0,
    "top1": [
      "D05",
      "D06"
    ]
  },
  {
    "track": "english_cards",
    "method": "OracleRRF",
    "language": "ar",
    "family_id": "F13",
    "relation": "invariance",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 1,
    "top1": [
      "D19",
      "D19"
    ]
  },
  {
    "track": "english_cards",
    "method": "OracleRRF",
    "language": "ar",
    "family_id": "F14",
    "relation": "invariance",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D19",
      "D19"
    ]
  },
  {
    "track": "english_cards",
    "method": "OracleRRF",
    "language": "ar",
    "family_id": "F15",
    "relation": "invariance",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 0,
    "top1": [
      "D19",
      "D21"
    ]
  },
  {
    "track": "english_cards",
    "method": "OracleRRF",
    "language": "ar",
    "family_id": "F16",
    "relation": "invariance",
    "both_hit1": 0,
    "both_all_evidence5": 1,
    "both_target_hit1": 0,
    "same_top1": 1,
    "top1": [
      "D19",
      "D19"
    ]
  },
  {
    "track": "english_cards",
    "method": "OracleRRF",
    "language": "ar",
    "family_id": "F17",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D03",
      "D01"
    ]
  },
  {
    "track": "english_cards",
    "method": "OracleRRF",
    "language": "ar",
    "family_id": "F18",
    "relation": "scope_change",
    "both_hit1": 1,
    "both_all_evidence5": 1,
    "both_target_hit1": 1,
    "same_top1": 0,
    "top1": [
      "D04",
      "D02"
    ]
  }
]

==> anc/reproducibility/results/sparse_branch_ablation.json <==
{
  "status": "post_pilot_exploratory_untimed_ablation",
  "summary": [
    {
      "track": "bilingual_cards",
      "method": "PositiveRRF",
      "language": "paired",
      "hit1": {
        "mean": 0.6527777777777778,
        "ci95": [
          0.5555555555555556,
          0.7638888888888888
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 0.9513888888888888,
        "ci95": [
          0.9027777777777778,
          0.9861111111111112
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.8526844333442828,
        "ci95": [
          0.8103705827958354,
          0.8971862987034781
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 0.9305555555555556,
        "ci95": [
          0.8611111111111112,
          0.9861111111111112
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.3472222222222222,
        "ci95": [
          0.2361111111111111,
          0.4444444444444444
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "bilingual_cards",
      "method": "PositiveRRF",
      "language": "en",
      "hit1": {
        "mean": 0.6666666666666666,
        "ci95": [
          0.5555555555555556,
          0.7777777777777778
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.8753632673241953,
        "ci95": [
          0.8360914802222964,
          0.9179843896825461
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.3333333333333333,
        "ci95": [
          0.2222222222222222,
          0.4444444444444444
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "bilingual_cards",
      "method": "PositiveRRF",
      "language": "ar",
      "hit1": {
        "mean": 0.6388888888888888,
        "ci95": [
          0.5,
          0.7777777777777778
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 0.9027777777777778,
        "ci95": [
          0.8055555555555556,
          0.9722222222222222
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.8300055993643702,
        "ci95": [
          0.7700014361660263,
          0.8895319230416158
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 0.8611111111111112,
        "ci95": [
          0.7222222222222222,
          0.9722222222222222
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.3611111111111111,
        "ci95": [
          0.2222222222222222,
          0.5
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "bilingual_cards",
      "method": "PositiveRRF",
      "language": "mixed",
      "hit1": {
        "mean": 0.875,
        "ci95": [
          0.625,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.9538662191964322,
        "ci95": [
          0.8615986575892967,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.125,
        "ci95": [
          0.0,
          0.375
        ],
        "families": 8,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "english_cards",
      "method": "PositiveRRF",
      "language": "paired",
      "hit1": {
        "mean": 0.5694444444444444,
        "ci95": [
          0.4583333333333333,
          0.6805555555555556
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 0.9861111111111112,
        "ci95": [
          0.9583333333333334,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.8098182255111214,
        "ci95": [
          0.7590479249682194,
          0.8630003262236523
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 0.9722222222222222,
        "ci95": [
          0.9166666666666666,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.375,
        "ci95": [
          0.2777777777777778,
          0.4583333333333333
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "english_cards",
      "method": "PositiveRRF",
      "language": "en",
      "hit1": {
        "mean": 0.6666666666666666,
        "ci95": [
          0.5555555555555556,
          0.7777777777777778
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.8753632673241953,
        "ci95": [
          0.8344975599013287,
          0.9179843896825461
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.3333333333333333,
        "ci95": [
          0.2222222222222222,
          0.4444444444444444
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "english_cards",
      "method": "PositiveRRF",
      "language": "ar",
      "hit1": {
        "mean": 0.4722222222222222,
        "ci95": [
          0.3055555555555556,
          0.6388888888888888
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 0.9722222222222222,
        "ci95": [
          0.9166666666666666,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.7442731836980474,
        "ci95": [
          0.6576228774074067,
          0.8298464481981549
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 0.9444444444444444,
        "ci95": [
          0.8333333333333334,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.4166666666666667,
        "ci95": [
          0.2777777777777778,
          0.5555555555555556
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "english_cards",
      "method": "PositiveRRF",
      "language": "mixed",
      "hit1": {
        "mean": 0.625,
        "ci95": [
          0.25,
          0.875
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.8615986575892967,
        "ci95": [
          0.7231973151785931,
          0.9538662191964322
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.375,
        "ci95": [
          0.125,
          0.75
        ],
        "families": 8,
        "bootstrap_samples": 10000
      }
    }
  ],
  "comparisons": [
    {
      "track": "bilingual_cards",
      "left": "PositiveRRF",
      "right": "RRF",
      "hit1": {
        "mean": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "bilingual_cards",
      "left": "PositiveRRF",
      "right": "E5",
      "hit1": {
        "mean": -0.013888888888888888,
        "ci95": [
          -0.05590277777777746,
          0.027777777777777776
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": -0.006660250978529083,
        "ci95": [
          -0.025294516134645704,
          0.010897430595944625
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "bilingual_cards",
      "left": "PositiveRRF",
      "right": "RoleRRF",
      "hit1": {
        "mean": -0.3055555555555556,
        "ci95": [
          -0.4166666666666667,
          -0.19444444444444445
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": -0.1191423235217871,
        "ci95": [
          -0.16015012868051404,
          -0.07817729485032862
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "english_cards",
      "left": "PositiveRRF",
      "right": "RRF",
      "hit1": {
        "mean": 0.1388888888888889,
        "ci95": [
          0.041666666666666664,
          0.2361111111111111
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.1277712098560321,
        "ci95": [
          0.06238109773087641,
          0.19613149285097586
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "english_cards",
      "left": "PositiveRRF",
      "right": "E5",
      "hit1": {
        "mean": -0.027777777777777776,
        "ci95": [
          -0.06944444444444445,
          0.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": -0.009974296064186249,
        "ci95": [
          -0.02282386159695489,
          0.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "english_cards",
      "left": "PositiveRRF",
      "right": "RoleRRF",
      "hit1": {
        "mean": -0.1527777777777778,
        "ci95": [
          -0.2916666666666667,
          0.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": -0.06404685366547604,
        "ci95": [
          -0.13252118162647786,
          0.00754685425252435
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    }
  ]
}

==> anc/reproducibility/results/sparse_branch_predictions.jsonl <==
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q01_en", "scenario_id": "Q01", "family_id": "F01", "language": "en", "bm25_positive_candidates": 19, "ranking": [{"doc_id": "D02", "score": 0.03278688524590164}, {"doc_id": "D01", "score": 0.03225806451612903}, {"doc_id": "D06", "score": 0.03125763125763126}, {"doc_id": "D07", "score": 0.031024531024531024}, {"doc_id": "D20", "score": 0.02964426877470356}, {"doc_id": "D05", "score": 0.029513888888888888}, {"doc_id": "D08", "score": 0.028991596638655463}, {"doc_id": "D10", "score": 0.0288981288981289}, {"doc_id": "D17", "score": 0.028404512489927477}, {"doc_id": "D09", "score": 0.02797339593114241}, {"doc_id": "D13", "score": 0.02797067901234568}, {"doc_id": "D15", "score": 0.027912386121341344}, {"doc_id": "D14", "score": 0.02715098147128967}, {"doc_id": "D11", "score": 0.027106227106227107}, {"doc_id": "D18", "score": 0.026856524873828405}, {"doc_id": "D04", "score": 0.026742734890354787}, {"doc_id": "D12", "score": 0.026334026334026334}, {"doc_id": "D21", "score": 0.025528455284552845}, {"doc_id": "D16", "score": 0.02548701298701299}, {"doc_id": "D03", "score": 0.014925373134328358}, {"doc_id": "D22", "score": 0.013333333333333334}, {"doc_id": "D19", "score": 0.013157894736842105}], "metrics": {"hit1": 0, "recall5": 1.0, "ndcg10": 0.6309297535714575, "all_evidence5": 1, "wrong_scope1": 1}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q01_ar", "scenario_id": "Q01", "family_id": "F01", "language": "ar", "bm25_positive_candidates": 21, "ranking": [{"doc_id": "D02", "score": 0.03278688524590164}, {"doc_id": "D06", "score": 0.030798389007344232}, {"doc_id": "D03", "score": 0.030536130536130537}, {"doc_id": "D07", "score": 0.030158730158730156}, {"doc_id": "D08", "score": 0.03007688828584351}, {"doc_id": "D05", "score": 0.030017921146953404}, {"doc_id": "D01", "score": 0.0293236301369863}, {"doc_id": "D20", "score": 0.02928692699490662}, {"doc_id": "D09", "score": 0.02919863597612958}, {"doc_id": "D10", "score": 0.02919863597612958}, {"doc_id": "D14", "score": 0.029138513513513514}, {"doc_id": "D13", "score": 0.027884615384615386}, {"doc_id": "D04", "score": 0.027783137179239824}, {"doc_id": "D21", "score": 0.027242401779095628}, {"doc_id": "D18", "score": 0.02694394213381555}, {"doc_id": "D12", "score": 0.026334026334026334}, {"doc_id": "D17", "score": 0.026234567901234566}, {"doc_id": "D16", "score": 0.026153846153846153}, {"doc_id": "D15", "score": 0.0259915611814346}, {"doc_id": "D11", "score": 0.025974025974025976}, {"doc_id": "D22", "score": 0.02484567901234568}, {"doc_id": "D19", "score": 0.012195121951219513}], "metrics": {"hit1": 0, "recall5": 0.0, "ndcg10": 0.3333333333333333, "all_evidence5": 0, "wrong_scope1": 1}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q01_mixed", "scenario_id": "Q01", "family_id": "F01", "language": "mixed", "bm25_positive_candidates": 21, "ranking": [{"doc_id": "D02", "score": 0.03278688524590164}, {"doc_id": "D01", "score": 0.03225806451612903}, {"doc_id": "D06", "score": 0.03149801587301587}, {"doc_id": "D07", "score": 0.031009615384615385}, {"doc_id": "D10", "score": 0.030303030303030304}, {"doc_id": "D20", "score": 0.02967032967032967}, {"doc_id": "D08", "score": 0.029411764705882353}, {"doc_id": "D05", "score": 0.029030910609857977}, {"doc_id": "D03", "score": 0.027912386121341344}, {"doc_id": "D14", "score": 0.02782608695652174}, {"doc_id": "D12", "score": 0.027598020555767037}, {"doc_id": "D15", "score": 0.027443609022556388}, {"doc_id": "D09", "score": 0.0273972602739726}, {"doc_id": "D13", "score": 0.02712049508554787}, {"doc_id": "D17", "score": 0.026992753623188405}, {"doc_id": "D21", "score": 0.02690501986276634}, {"doc_id": "D04", "score": 0.02684684684684685}, {"doc_id": "D18", "score": 0.026709401709401708}, {"doc_id": "D16", "score": 0.026234567901234566}, {"doc_id": "D11", "score": 0.025645240835114255}, {"doc_id": "D22", "score": 0.025003906860446942}, {"doc_id": "D19", "score": 0.0125}], "metrics": {"hit1": 0, "recall5": 1.0, "ndcg10": 0.6309297535714575, "all_evidence5": 1, "wrong_scope1": 1}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q02_en", "scenario_id": "Q02", "family_id": "F01", "language": "en", "bm25_positive_candidates": 19, "ranking": [{"doc_id": "D02", "score": 0.03278688524590164}, {"doc_id": "D01", "score": 0.03225806451612903}, {"doc_id": "D06", "score": 0.03125763125763126}, {"doc_id": "D07", "score": 0.031024531024531024}, {"doc_id": "D20", "score": 0.02964426877470356}, {"doc_id": "D05", "score": 0.029513888888888888}, {"doc_id": "D08", "score": 0.028991596638655463}, {"doc_id": "D10", "score": 0.0288981288981289}, {"doc_id": "D17", "score": 0.028404512489927477}, {"doc_id": "D13", "score": 0.028125}, {"doc_id": "D09", "score": 0.02797339593114241}, {"doc_id": "D15", "score": 0.027912386121341344}, {"doc_id": "D14", "score": 0.02715098147128967}, {"doc_id": "D11", "score": 0.027106227106227107}, {"doc_id": "D18", "score": 0.026856524873828405}, {"doc_id": "D04", "score": 0.026742734890354787}, {"doc_id": "D12", "score": 0.026334026334026334}, {"doc_id": "D21", "score": 0.025528455284552845}, {"doc_id": "D16", "score": 0.025332691999358666}, {"doc_id": "D03", "score": 0.014925373134328358}, {"doc_id": "D22", "score": 0.013333333333333334}, {"doc_id": "D19", "score": 0.013157894736842105}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q02_ar", "scenario_id": "Q02", "family_id": "F01", "language": "ar", "bm25_positive_candidates": 21, "ranking": [{"doc_id": "D02", "score": 0.03278688524590164}, {"doc_id": "D06", "score": 0.03057889822595705}, {"doc_id": "D03", "score": 0.030536130536130537}, {"doc_id": "D07", "score": 0.030158730158730156}, {"doc_id": "D05", "score": 0.030017921146953404}, {"doc_id": "D08", "score": 0.029850746268656716}, {"doc_id": "D10", "score": 0.02964426877470356}, {"doc_id": "D01", "score": 0.0293236301369863}, {"doc_id": "D20", "score": 0.02928692699490662}, {"doc_id": "D09", "score": 0.02919863597612958}, {"doc_id": "D14", "score": 0.028958333333333336}, {"doc_id": "D13", "score": 0.02804284323271665}, {"doc_id": "D04", "score": 0.027598020555767037}, {"doc_id": "D21", "score": 0.027242401779095628}, {"doc_id": "D18", "score": 0.02694394213381555}, {"doc_id": "D16", "score": 0.02651914295749912}, {"doc_id": "D17", "score": 0.026234567901234566}, {"doc_id": "D15", "score": 0.026153846153846153}, {"doc_id": "D12", "score": 0.026013513513513515}, {"doc_id": "D11", "score": 0.025974025974025976}, {"doc_id": "D22", "score": 0.02484567901234568}, {"doc_id": "D19", "score": 0.012195121951219513}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q03_en", "scenario_id": "Q03", "family_id": "F02", "language": "en", "bm25_positive_candidates": 22, "ranking": [{"doc_id": "D05", "score": 0.03252247488101534}, {"doc_id": "D06", "score": 0.03252247488101534}, {"doc_id": "D09", "score": 0.03055037313432836}, {"doc_id": "D07", "score": 0.030309988518943745}, {"doc_id": "D10", "score": 0.029571646010002173}, {"doc_id": "D01", "score": 0.02946912242686891}, {"doc_id": "D20", "score": 0.029411764705882353}, {"doc_id": "D11", "score": 0.02904040404040404}, {"doc_id": "D21", "score": 0.028531243721117136}, {"doc_id": "D03", "score": 0.028381642512077296}, {"doc_id": "D02", "score": 0.028309409888357256}, {"doc_id": "D04", "score": 0.028006267136701922}, {"doc_id": "D13", "score": 0.027820121951219513}, {"doc_id": "D15", "score": 0.027106227106227107}, {"doc_id": "D08", "score": 0.027071520029266508}, {"doc_id": "D19", "score": 0.0264808362369338}, {"doc_id": "D18", "score": 0.02604430914933198}, {"doc_id": "D14", "score": 0.025978407557354925}, {"doc_id": "D12", "score": 0.025859192525859193}, {"doc_id": "D16", "score": 0.025833333333333333}, {"doc_id": "D17", "score": 0.025833333333333333}, {"doc_id": "D22", "score": 0.025645240835114255}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q03_ar", "scenario_id": "Q03", "family_id": "F02", "language": "ar", "bm25_positive_candidates": 21, "ranking": [{"doc_id": "D06", "score": 0.03278688524590164}, {"doc_id": "D05", "score": 0.03225806451612903}, {"doc_id": "D01", "score": 0.03057889822595705}, {"doc_id": "D08", "score": 0.03055037313432836}, {"doc_id": "D09", "score": 0.03055037313432836}, {"doc_id": "D20", "score": 0.030536130536130537}, {"doc_id": "D10", "score": 0.030158730158730156}, {"doc_id": "D02", "score": 0.028850145288501453}, {"doc_id": "D04", "score": 0.02877846790890269}, {"doc_id": "D03", "score": 0.02871794871794872}, {"doc_id": "D07", "score": 0.028577260665441927}, {"doc_id": "D13", "score": 0.02690100430416069}, {"doc_id": "D15", "score": 0.02684684684684685}, {"doc_id": "D17", "score": 0.026742734890354787}, {"doc_id": "D12", "score": 0.02668564312399929}, {"doc_id": "D11", "score": 0.026500526500526502}, {"doc_id": "D14", "score": 0.02638888888888889}, {"doc_id": "D18", "score": 0.025978407557354925}, {"doc_id": "D21", "score": 0.02581612258494337}, {"doc_id": "D22", "score": 0.0251661918328585}, {"doc_id": "D16", "score": 0.02484567901234568}, {"doc_id": "D19", "score": 0.013888888888888888}], "metrics": {"hit1": 0, "recall5": 1.0, "ndcg10": 0.6309297535714575, "all_evidence5": 1, "wrong_scope1": 1}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q03_mixed", "scenario_id": "Q03", "family_id": "F02", "language": "mixed", "bm25_positive_candidates": 21, "ranking": [{"doc_id": "D05", "score": 0.03252247488101534}, {"doc_id": "D06", "score": 0.03252247488101534}, {"doc_id": "D10", "score": 0.03149801587301587}, {"doc_id": "D03", "score": 0.030309988518943745}, {"doc_id": "D20", "score": 0.030303030303030304}, {"doc_id": "D07", "score": 0.030090497737556562}, {"doc_id": "D09", "score": 0.029910714285714284}, {"doc_id": "D21", "score": 0.029206349206349208}, {"doc_id": "D08", "score": 0.028814262023217248}, {"doc_id": "D02", "score": 0.028577260665441927}, {"doc_id": "D04", "score": 0.028404512489927477}, {"doc_id": "D01", "score": 0.028006267136701922}, {"doc_id": "D17", "score": 0.026785714285714288}, {"doc_id": "D18", "score": 0.026709401709401708}, {"doc_id": "D14", "score": 0.02668564312399929}, {"doc_id": "D13", "score": 0.026279628993473032}, {"doc_id": "D15", "score": 0.0259915611814346}, {"doc_id": "D16", "score": 0.025978407557354925}, {"doc_id": "D11", "score": 0.02581612258494337}, {"doc_id": "D12", "score": 0.02548701298701299}, {"doc_id": "D22", "score": 0.024691358024691357}, {"doc_id": "D19", "score": 0.013513513513513514}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q04_en", "scenario_id": "Q04", "family_id": "F02", "language": "en", "bm25_positive_candidates": 22, "ranking": [{"doc_id": "D05", "score": 0.03252247488101534}, {"doc_id": "D06", "score": 0.03252247488101534}, {"doc_id": "D09", "score": 0.03055037313432836}, {"doc_id": "D07", "score": 0.030309988518943745}, {"doc_id": "D10", "score": 0.029571646010002173}, {"doc_id": "D01", "score": 0.02946912242686891}, {"doc_id": "D20", "score": 0.02919863597612958}, {"doc_id": "D11", "score": 0.02904040404040404}, {"doc_id": "D03", "score": 0.028594771241830064}, {"doc_id": "D02", "score": 0.028309409888357256}, {"doc_id": "D21", "score": 0.02821869488536155}, {"doc_id": "D04", "score": 0.028006267136701922}, {"doc_id": "D13", "score": 0.027820121951219513}, {"doc_id": "D15", "score": 0.027106227106227107}, {"doc_id": "D08", "score": 0.027071520029266508}, {"doc_id": "D19", "score": 0.0264808362369338}, {"doc_id": "D18", "score": 0.02604430914933198}, {"doc_id": "D12", "score": 0.026013513513513515}, {"doc_id": "D16", "score": 0.0259915611814346}, {"doc_id": "D14", "score": 0.025978407557354925}, {"doc_id": "D17", "score": 0.025833333333333333}, {"doc_id": "D22", "score": 0.025645240835114255}], "metrics": {"hit1": 0, "recall5": 1.0, "ndcg10": 0.6309297535714575, "all_evidence5": 1, "wrong_scope1": 1}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q04_ar", "scenario_id": "Q04", "family_id": "F02", "language": "ar", "bm25_positive_candidates": 21, "ranking": [{"doc_id": "D05", "score": 0.03252247488101534}, {"doc_id": "D06", "score": 0.03252247488101534}, {"doc_id": "D09", "score": 0.030798389007344232}, {"doc_id": "D01", "score": 0.03057889822595705}, {"doc_id": "D08", "score": 0.03055037313432836}, {"doc_id": "D20", "score": 0.030536130536130537}, {"doc_id": "D10", "score": 0.029910714285714284}, {"doc_id": "D02", "score": 0.028850145288501453}, {"doc_id": "D03", "score": 0.02871794871794872}, {"doc_id": "D04", "score": 0.028577260665441927}, {"doc_id": "D07", "score": 0.028577260665441927}, {"doc_id": "D17", "score": 0.02694394213381555}, {"doc_id": "D13", "score": 0.02690100430416069}, {"doc_id": "D15", "score": 0.02684684684684685}, {"doc_id": "D12", "score": 0.02668564312399929}, {"doc_id": "D11", "score": 0.026500526500526502}, {"doc_id": "D14", "score": 0.02638888888888889}, {"doc_id": "D18", "score": 0.025978407557354925}, {"doc_id": "D21", "score": 0.02581612258494337}, {"doc_id": "D22", "score": 0.0251661918328585}, {"doc_id": "D16", "score": 0.02484567901234568}, {"doc_id": "D19", "score": 0.013888888888888888}], "metrics": {"hit1": 0, "recall5": 1.0, "ndcg10": 0.6309297535714575, "all_evidence5": 1, "wrong_scope1": 1}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q05_en", "scenario_id": "Q05", "family_id": "F03", "language": "en", "bm25_positive_candidates": 22, "ranking": [{"doc_id": "D07", "score": 0.03278688524590164}, {"doc_id": "D08", "score": 0.03225806451612903}, {"doc_id": "D10", "score": 0.031024531024531024}, {"doc_id": "D06", "score": 0.031009615384615385}, {"doc_id": "D05", "score": 0.030117753623188408}, {"doc_id": "D01", "score": 0.029877369007803793}, {"doc_id": "D15", "score": 0.029631255487269532}, {"doc_id": "D02", "score": 0.028814262023217248}, {"doc_id": "D13", "score": 0.028373015873015873}, {"doc_id": "D09", "score": 0.02817460317460317}, {"doc_id": "D17", "score": 0.02813852813852814}, {"doc_id": "D11", "score": 0.027783137179239824}, {"doc_id": "D14", "score": 0.027692895339954164}, {"doc_id": "D12", "score": 0.026856524873828405}, {"doc_id": "D18", "score": 0.026785714285714288}, {"doc_id": "D20", "score": 0.026742734890354787}, {"doc_id": "D16", "score": 0.02666666666666667}, {"doc_id": "D04", "score": 0.025859192525859193}, {"doc_id": "D19", "score": 0.025859192525859193}, {"doc_id": "D22", "score": 0.02581612258494337}, {"doc_id": "D21", "score": 0.02564102564102564}, {"doc_id": "D03", "score": 0.024390243902439025}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q05_ar", "scenario_id": "Q05", "family_id": "F03", "language": "ar", "bm25_positive_candidates": 22, "ranking": [{"doc_id": "D07", "score": 0.03278688524590164}, {"doc_id": "D08", "score": 0.03225806451612903}, {"doc_id": "D17", "score": 0.03036576949620428}, {"doc_id": "D05", "score": 0.030158730158730156}, {"doc_id": "D10", "score": 0.030117753623188408}, {"doc_id": "D11", "score": 0.02967032967032967}, {"doc_id": "D06", "score": 0.029138513513513514}, {"doc_id": "D21", "score": 0.02904040404040404}, {"doc_id": "D13", "score": 0.02900988017658188}, {"doc_id": "D09", "score": 0.028484848484848488}, {"doc_id": "D02", "score": 0.028404512489927477}, {"doc_id": "D15", "score": 0.028205128205128206}, {"doc_id": "D14", "score": 0.02786377708978328}, {"doc_id": "D01", "score": 0.027583600982429624}, {"doc_id": "D18", "score": 0.027417840375586856}, {"doc_id": "D20", "score": 0.026547116736990152}, {"doc_id": "D16", "score": 0.025893752088205813}, {"doc_id": "D12", "score": 0.025807525807525808}, {"doc_id": "D22", "score": 0.025708635464733027}, {"doc_id": "D04", "score": 0.025657894736842105}, {"doc_id": "D03", "score": 0.02548701298701299}, {"doc_id": "D19", "score": 0.024691358024691357}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q05_mixed", "scenario_id": "Q05", "family_id": "F03", "language": "mixed", "bm25_positive_candidates": 22, "ranking": [{"doc_id": "D07", "score": 0.03278688524590164}, {"doc_id": "D08", "score": 0.03225806451612903}, {"doc_id": "D10", "score": 0.030330882352941176}, {"doc_id": "D02", "score": 0.03007688828584351}, {"doc_id": "D06", "score": 0.029877369007803793}, {"doc_id": "D05", "score": 0.02976190476190476}, {"doc_id": "D14", "score": 0.028782894736842105}, {"doc_id": "D18", "score": 0.02877846790890269}, {"doc_id": "D13", "score": 0.028531243721117136}, {"doc_id": "D01", "score": 0.02821939586645469}, {"doc_id": "D17", "score": 0.028205128205128206}, {"doc_id": "D16", "score": 0.02817460317460317}, {"doc_id": "D15", "score": 0.02813852813852814}, {"doc_id": "D21", "score": 0.027783137179239824}, {"doc_id": "D12", "score": 0.027745885954841176}, {"doc_id": "D09", "score": 0.02684684684684685}, {"doc_id": "D11", "score": 0.02649122807017544}, {"doc_id": "D22", "score": 0.026279628993473032}, {"doc_id": "D20", "score": 0.02604430914933198}, {"doc_id": "D19", "score": 0.025645240835114255}, {"doc_id": "D04", "score": 0.02484567901234568}, {"doc_id": "D03", "score": 0.024695121951219513}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q06_en", "scenario_id": "Q06", "family_id": "F03", "language": "en", "bm25_positive_candidates": 22, "ranking": [{"doc_id": "D07", "score": 0.03278688524590164}, {"doc_id": "D08", "score": 0.03225806451612903}, {"doc_id": "D10", "score": 0.031024531024531024}, {"doc_id": "D06", "score": 0.031009615384615385}, {"doc_id": "D05", "score": 0.030117753623188408}, {"doc_id": "D01", "score": 0.029877369007803793}, {"doc_id": "D15", "score": 0.029631255487269532}, {"doc_id": "D02", "score": 0.028814262023217248}, {"doc_id": "D13", "score": 0.028373015873015873}, {"doc_id": "D09", "score": 0.02817460317460317}, {"doc_id": "D17", "score": 0.02813852813852814}, {"doc_id": "D11", "score": 0.027783137179239824}, {"doc_id": "D14", "score": 0.027692895339954164}, {"doc_id": "D12", "score": 0.026856524873828405}, {"doc_id": "D16", "score": 0.02684684684684685}, {"doc_id": "D18", "score": 0.026785714285714288}, {"doc_id": "D20", "score": 0.026742734890354787}, {"doc_id": "D22", "score": 0.025978407557354925}, {"doc_id": "D04", "score": 0.025859192525859193}, {"doc_id": "D19", "score": 0.025679012345679014}, {"doc_id": "D21", "score": 0.025478740668614087}, {"doc_id": "D03", "score": 0.024390243902439025}], "metrics": {"hit1": 0, "recall5": 1.0, "ndcg10": 0.6309297535714575, "all_evidence5": 1, "wrong_scope1": 1}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q06_ar", "scenario_id": "Q06", "family_id": "F03", "language": "ar", "bm25_positive_candidates": 22, "ranking": [{"doc_id": "D07", "score": 0.03278688524590164}, {"doc_id": "D08", "score": 0.03225806451612903}, {"doc_id": "D10", "score": 0.03036576949620428}, {"doc_id": "D17", "score": 0.03036576949620428}, {"doc_id": "D05", "score": 0.029910714285714284}, {"doc_id": "D06", "score": 0.029910714285714284}, {"doc_id": "D11", "score": 0.029273504273504274}, {"doc_id": "D02", "score": 0.029083245521601686}, {"doc_id": "D21", "score": 0.028665028665028666}, {"doc_id": "D13", "score": 0.02862400327131466}, {"doc_id": "D09", "score": 0.028258706467661692}, {"doc_id": "D15", "score": 0.027972027972027972}, {"doc_id": "D14", "score": 0.02786377708978328}, {"doc_id": "D18", "score": 0.027417840375586856}, {"doc_id": "D01", "score": 0.027364110201042444}, {"doc_id": "D20", "score": 0.026547116736990152}, {"doc_id": "D16", "score": 0.026279628993473032}, {"doc_id": "D12", "score": 0.025974025974025976}, {"doc_id": "D22", "score": 0.025708635464733027}, {"doc_id": "D04", "score": 0.025657894736842105}, {"doc_id": "D03", "score": 0.02532051282051282}, {"doc_id": "D19", "score": 0.024691358024691357}], "metrics": {"hit1": 0, "recall5": 1.0, "ndcg10": 0.6309297535714575, "all_evidence5": 1, "wrong_scope1": 1}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q07_en", "scenario_id": "Q07", "family_id": "F04", "language": "en", "bm25_positive_candidates": 22, "ranking": [{"doc_id": "D09", "score": 0.03278688524590164}, {"doc_id": "D10", "score": 0.03225806451612903}, {"doc_id": "D05", "score": 0.030798389007344232}, {"doc_id": "D01", "score": 0.03076923076923077}, {"doc_id": "D07", "score": 0.030330882352941176}, {"doc_id": "D06", "score": 0.030117753623188408}, {"doc_id": "D13", "score": 0.029957522915269395}, {"doc_id": "D11", "score": 0.028991596638655463}, {"doc_id": "D02", "score": 0.027650648360030512}, {"doc_id": "D12", "score": 0.027598020555767037}, {"doc_id": "D17", "score": 0.027583600982429624}, {"doc_id": "D18", "score": 0.02749719416386083}, {"doc_id": "D21", "score": 0.02749719416386083}, {"doc_id": "D15", "score": 0.027106227106227107}, {"doc_id": "D04", "score": 0.027046783625730993}, {"doc_id": "D16", "score": 0.02684684684684685}, {"doc_id": "D19", "score": 0.02651914295749912}, {"doc_id": "D14", "score": 0.0261986301369863}, {"doc_id": "D03", "score": 0.0260840108401084}, {"doc_id": "D08", "score": 0.0259915611814346}, {"doc_id": "D20", "score": 0.02548701298701299}, {"doc_id": "D22", "score": 0.0251821349382325}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q07_ar", "scenario_id": "Q07", "family_id": "F04", "language": "ar", "bm25_positive_candidates": 21, "ranking": [{"doc_id": "D10", "score": 0.03252247488101534}, {"doc_id": "D09", "score": 0.032266458495966696}, {"doc_id": "D05", "score": 0.03200204813108039}, {"doc_id": "D06", "score": 0.03125}, {"doc_id": "D17", "score": 0.030090497737556562}, {"doc_id": "D13", "score": 0.029273504273504274}, {"doc_id": "D21", "score": 0.029236022193768675}, {"doc_id": "D08", "score": 0.02904040404040404}, {"doc_id": "D11", "score": 0.028991596638655463}, {"doc_id": "D07", "score": 0.028438886647841874}, {"doc_id": "D12", "score": 0.02782608695652174}, {"doc_id": "D18", "score": 0.027313266443701224}, {"doc_id": "D14", "score": 0.027271052146674038}, {"doc_id": "D02", "score": 0.02690501986276634}, {"doc_id": "D03", "score": 0.02668564312399929}, {"doc_id": "D01", "score": 0.02667140825035562}, {"doc_id": "D20", "score": 0.026631393298059962}, {"doc_id": "D15", "score": 0.02649122807017544}, {"doc_id": "D04", "score": 0.0261986301369863}, {"doc_id": "D22", "score": 0.025158227848101268}, {"doc_id": "D16", "score": 0.02485334979932078}, {"doc_id": "D19", "score": 0.012987012987012988}], "metrics": {"hit1": 0, "recall5": 1.0, "ndcg10": 0.6309297535714575, "all_evidence5": 1, "wrong_scope1": 1}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q08_en", "scenario_id": "Q08", "family_id": "F04", "language": "en", "bm25_positive_candidates": 22, "ranking": [{"doc_id": "D09", "score": 0.03278688524590164}, {"doc_id": "D10", "score": 0.03225806451612903}, {"doc_id": "D05", "score": 0.030798389007344232}, {"doc_id": "D01", "score": 0.03076923076923077}, {"doc_id": "D07", "score": 0.030330882352941176}, {"doc_id": "D06", "score": 0.030117753623188408}, {"doc_id": "D13", "score": 0.029957522915269395}, {"doc_id": "D11", "score": 0.028991596638655463}, {"doc_id": "D02", "score": 0.027650648360030512}, {"doc_id": "D12", "score": 0.027598020555767037}, {"doc_id": "D17", "score": 0.027583600982429624}, {"doc_id": "D18", "score": 0.02749719416386083}, {"doc_id": "D21", "score": 0.02749719416386083}, {"doc_id": "D15", "score": 0.027106227106227107}, {"doc_id": "D04", "score": 0.027046783625730993}, {"doc_id": "D16", "score": 0.02684684684684685}, {"doc_id": "D19", "score": 0.02651914295749912}, {"doc_id": "D14", "score": 0.0261986301369863}, {"doc_id": "D03", "score": 0.0260840108401084}, {"doc_id": "D08", "score": 0.0259915611814346}, {"doc_id": "D20", "score": 0.02548701298701299}, {"doc_id": "D22", "score": 0.0251821349382325}], "metrics": {"hit1": 0, "recall5": 1.0, "ndcg10": 0.6309297535714575, "all_evidence5": 1, "wrong_scope1": 1}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q08_ar", "scenario_id": "Q08", "family_id": "F04", "language": "ar", "bm25_positive_candidates": 21, "ranking": [{"doc_id": "D10", "score": 0.03252247488101534}, {"doc_id": "D09", "score": 0.032266458495966696}, {"doc_id": "D05", "score": 0.03200204813108039}, {"doc_id": "D06", "score": 0.03125}, {"doc_id": "D17", "score": 0.030090497737556562}, {"doc_id": "D13", "score": 0.02946912242686891}, {"doc_id": "D08", "score": 0.02904040404040404}, {"doc_id": "D11", "score": 0.028991596638655463}, {"doc_id": "D21", "score": 0.028850145288501453}, {"doc_id": "D07", "score": 0.028438886647841874}, {"doc_id": "D12", "score": 0.02782608695652174}, {"doc_id": "D18", "score": 0.027313266443701224}, {"doc_id": "D14", "score": 0.027271052146674038}, {"doc_id": "D02", "score": 0.02690501986276634}, {"doc_id": "D03", "score": 0.026875901875901876}, {"doc_id": "D01", "score": 0.02667140825035562}, {"doc_id": "D20", "score": 0.026631393298059962}, {"doc_id": "D15", "score": 0.02649122807017544}, {"doc_id": "D04", "score": 0.0261986301369863}, {"doc_id": "D22", "score": 0.025158227848101268}, {"doc_id": "D16", "score": 0.02485334979932078}, {"doc_id": "D19", "score": 0.012987012987012988}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q09_en", "scenario_id": "Q09", "family_id": "F05", "language": "en", "bm25_positive_candidates": 22, "ranking": [{"doc_id": "D11", "score": 0.03252247488101534}, {"doc_id": "D12", "score": 0.03252247488101534}, {"doc_id": "D13", "score": 0.031024531024531024}, {"doc_id": "D15", "score": 0.030776515151515152}, {"doc_id": "D16", "score": 0.029957522915269395}, {"doc_id": "D05", "score": 0.029877369007803793}, {"doc_id": "D01", "score": 0.02946912242686891}, {"doc_id": "D06", "score": 0.0293236301369863}, {"doc_id": "D07", "score": 0.028438886647841874}, {"doc_id": "D17", "score": 0.02821939586645469}, {"doc_id": "D22", "score": 0.028083267871170464}, {"doc_id": "D09", "score": 0.02786377708978328}, {"doc_id": "D14", "score": 0.02758751902587519}, {"doc_id": "D18", "score": 0.027479766610201392}, {"doc_id": "D02", "score": 0.02694394213381555}, {"doc_id": "D08", "score": 0.026709401709401708}, {"doc_id": "D19", "score": 0.0264808362369338}, {"doc_id": "D20", "score": 0.02632034632034632}, {"doc_id": "D10", "score": 0.025833333333333333}, {"doc_id": "D21", "score": 0.0251661918328585}, {"doc_id": "D04", "score": 0.02485334979932078}, {"doc_id": "D03", "score": 0.02484567901234568}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q09_ar", "scenario_id": "Q09", "family_id": "F05", "language": "ar", "bm25_positive_candidates": 20, "ranking": [{"doc_id": "D11", "score": 0.03278688524590164}, {"doc_id": "D12", "score": 0.03225806451612903}, {"doc_id": "D05", "score": 0.030798389007344232}, {"doc_id": "D13", "score": 0.03057889822595705}, {"doc_id": "D14", "score": 0.03055037313432836}, {"doc_id": "D18", "score": 0.030536130536130537}, {"doc_id": "D17", "score": 0.030330882352941176}, {"doc_id": "D06", "score": 0.02967032967032967}, {"doc_id": "D15", "score": 0.028484848484848488}, {"doc_id": "D10", "score": 0.027783137179239824}, {"doc_id": "D01", "score": 0.027650648360030512}, {"doc_id": "D02", "score": 0.027650648360030512}, {"doc_id": "D09", "score": 0.027598020555767037}, {"doc_id": "D08", "score": 0.027106227106227107}, {"doc_id": "D16", "score": 0.026709401709401708}, {"doc_id": "D04", "score": 0.026547116736990152}, {"doc_id": "D07", "score": 0.026500526500526502}, {"doc_id": "D22", "score": 0.026356857985087564}, {"doc_id": "D03", "score": 0.02632034632034632}, {"doc_id": "D20", "score": 0.025}, {"doc_id": "D19", "score": 0.012345679012345678}, {"doc_id": "D21", "score": 0.012195121951219513}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q09_mixed", "scenario_id": "Q09", "family_id": "F05", "language": "mixed", "bm25_positive_candidates": 21, "ranking": [{"doc_id": "D11", "score": 0.03252247488101534}, {"doc_id": "D12", "score": 0.03252247488101534}, {"doc_id": "D13", "score": 0.030798389007344232}, {"doc_id": "D14", "score": 0.030330882352941176}, {"doc_id": "D16", "score": 0.030117753623188408}, {"doc_id": "D17", "score": 0.030090497737556562}, {"doc_id": "D18", "score": 0.02964426877470356}, {"doc_id": "D06", "score": 0.029273504273504274}, {"doc_id": "D15", "score": 0.029206349206349208}, {"doc_id": "D05", "score": 0.02904040404040404}, {"doc_id": "D07", "score": 0.02857142857142857}, {"doc_id": "D01", "score": 0.027783137179239824}, {"doc_id": "D02", "score": 0.027745885954841176}, {"doc_id": "D08", "score": 0.027242401779095628}, {"doc_id": "D10", "score": 0.02649122807017544}, {"doc_id": "D09", "score": 0.026171741361614778}, {"doc_id": "D20", "score": 0.026013513513513515}, {"doc_id": "D22", "score": 0.025645240835114255}, {"doc_id": "D21", "score": 0.025332691999358666}, {"doc_id": "D04", "score": 0.025015634771732333}, {"doc_id": "D03", "score": 0.02484567901234568}, {"doc_id": "D19", "score": 0.0136986301369863}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q10_en", "scenario_id": "Q10", "family_id": "F05", "language": "en", "bm25_positive_candidates": 22, "ranking": [{"doc_id": "D11", "score": 0.03252247488101534}, {"doc_id": "D12", "score": 0.03252247488101534}, {"doc_id": "D13", "score": 0.030798389007344232}, {"doc_id": "D15", "score": 0.030776515151515152}, {"doc_id": "D16", "score": 0.029957522915269395}, {"doc_id": "D05", "score": 0.029877369007803793}, {"doc_id": "D06", "score": 0.029513888888888888}, {"doc_id": "D01", "score": 0.029083245521601686}, {"doc_id": "D07", "score": 0.028438886647841874}, {"doc_id": "D22", "score": 0.028309409888357256}, {"doc_id": "D17", "score": 0.02821939586645469}, {"doc_id": "D14", "score": 0.027783137179239824}, {"doc_id": "D09", "score": 0.027692895339954164}, {"doc_id": "D18", "score": 0.027479766610201392}, {"doc_id": "D02", "score": 0.02694394213381555}, {"doc_id": "D08", "score": 0.026709401709401708}, {"doc_id": "D20", "score": 0.02649122807017544}, {"doc_id": "D19", "score": 0.0264808362369338}, {"doc_id": "D10", "score": 0.025833333333333333}, {"doc_id": "D21", "score": 0.0251661918328585}, {"doc_id": "D04", "score": 0.02485334979932078}, {"doc_id": "D03", "score": 0.02484567901234568}], "metrics": {"hit1": 0, "recall5": 1.0, "ndcg10": 0.6309297535714575, "all_evidence5": 1, "wrong_scope1": 1}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q10_ar", "scenario_id": "Q10", "family_id": "F05", "language": "ar", "bm25_positive_candidates": 20, "ranking": [{"doc_id": "D11", "score": 0.03278688524590164}, {"doc_id": "D12", "score": 0.03225806451612903}, {"doc_id": "D05", "score": 0.030798389007344232}, {"doc_id": "D13", "score": 0.030798389007344232}, {"doc_id": "D18", "score": 0.030536130536130537}, {"doc_id": "D14", "score": 0.030330882352941176}, {"doc_id": "D17", "score": 0.030330882352941176}, {"doc_id": "D06", "score": 0.02967032967032967}, {"doc_id": "D15", "score": 0.028484848484848488}, {"doc_id": "D10", "score": 0.027783137179239824}, {"doc_id": "D01", "score": 0.027650648360030512}, {"doc_id": "D02", "score": 0.027650648360030512}, {"doc_id": "D09", "score": 0.027598020555767037}, {"doc_id": "D08", "score": 0.027106227106227107}, {"doc_id": "D16", "score": 0.026709401709401708}, {"doc_id": "D03", "score": 0.02668564312399929}, {"doc_id": "D04", "score": 0.026547116736990152}, {"doc_id": "D07", "score": 0.026500526500526502}, {"doc_id": "D22", "score": 0.0259915611814346}, {"doc_id": "D20", "score": 0.025}, {"doc_id": "D19", "score": 0.012345679012345678}, {"doc_id": "D21", "score": 0.012195121951219513}], "metrics": {"hit1": 0, "recall5": 1.0, "ndcg10": 0.6309297535714575, "all_evidence5": 1, "wrong_scope1": 1}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q11_en", "scenario_id": "Q11", "family_id": "F06", "language": "en", "bm25_positive_candidates": 22, "ranking": [{"doc_id": "D13", "score": 0.03252247488101534}, {"doc_id": "D14", "score": 0.03252247488101534}, {"doc_id": "D15", "score": 0.03125}, {"doc_id": "D07", "score": 0.030798389007344232}, {"doc_id": "D06", "score": 0.030536130536130537}, {"doc_id": "D05", "score": 0.030090497737556562}, {"doc_id": "D10", "score": 0.029206349206349208}, {"doc_id": "D16", "score": 0.02904040404040404}, {"doc_id": "D11", "score": 0.02877846790890269}, {"doc_id": "D02", "score": 0.02797339593114241}, {"doc_id": "D01", "score": 0.027912386121341344}, {"doc_id": "D09", "score": 0.027799227799227798}, {"doc_id": "D17", "score": 0.027242401779095628}, {"doc_id": "D21", "score": 0.027205882352941177}, {"doc_id": "D19", "score": 0.02715098147128967}, {"doc_id": "D12", "score": 0.027031963470319637}, {"doc_id": "D08", "score": 0.02667140825035562}, {"doc_id": "D18", "score": 0.0261986301369863}, {"doc_id": "D20", "score": 0.025807525807525808}, {"doc_id": "D22", "score": 0.025478740668614087}, {"doc_id": "D03", "score": 0.02454080096356519}, {"doc_id": "D04", "score": 0.02454080096356519}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q11_ar", "scenario_id": "Q11", "family_id": "F06", "language": "ar", "bm25_positive_candidates": 21, "ranking": [{"doc_id": "D13", "score": 0.03278688524590164}, {"doc_id": "D14", "score": 0.03200204813108039}, {"doc_id": "D10", "score": 0.030834914611005692}, {"doc_id": "D09", "score": 0.03055037313432836}, {"doc_id": "D07", "score": 0.029877369007803793}, {"doc_id": "D02", "score": 0.02967032967032967}, {"doc_id": "D05", "score": 0.029236022193768675}, {"doc_id": "D08", "score": 0.028958333333333336}, {"doc_id": "D06", "score": 0.028531243721117136}, {"doc_id": "D15", "score": 0.028006267136701922}, {"doc_id": "D11", "score": 0.027912386121341344}, {"doc_id": "D16", "score": 0.027526395173453996}, {"doc_id": "D12", "score": 0.0273972602739726}, {"doc_id": "D20", "score": 0.027346637102734665}, {"doc_id": "D21", "score": 0.027242401779095628}, {"doc_id": "D04", "score": 0.027106227106227107}, {"doc_id": "D01", "score": 0.026875901875901876}, {"doc_id": "D03", "score": 0.02649122807017544}, {"doc_id": "D17", "score": 0.026234567901234566}, {"doc_id": "D18", "score": 0.026171741361614778}, {"doc_id": "D22", "score": 0.02484567901234568}, {"doc_id": "D19", "score": 0.0125}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q11_mixed", "scenario_id": "Q11", "family_id": "F06", "language": "mixed", "bm25_positive_candidates": 21, "ranking": [{"doc_id": "D13", "score": 0.03252247488101534}, {"doc_id": "D14", "score": 0.03252247488101534}, {"doc_id": "D07", "score": 0.03125}, {"doc_id": "D10", "score": 0.031024531024531024}, {"doc_id": "D06", "score": 0.030158730158730156}, {"doc_id": "D16", "score": 0.029411764705882353}, {"doc_id": "D02", "score": 0.029083245521601686}, {"doc_id": "D15", "score": 0.029083245521601686}, {"doc_id": "D09", "score": 0.02904040404040404}, {"doc_id": "D12", "score": 0.028083267871170464}, {"doc_id": "D05", "score": 0.027912386121341344}, {"doc_id": "D01", "score": 0.027417840375586856}, {"doc_id": "D21", "score": 0.027417840375586856}, {"doc_id": "D11", "score": 0.027402402402402402}, {"doc_id": "D08", "score": 0.02715098147128967}, {"doc_id": "D17", "score": 0.026838432635534086}, {"doc_id": "D20", "score": 0.026785714285714288}, {"doc_id": "D18", "score": 0.026013513513513515}, {"doc_id": "D04", "score": 0.025503573749187783}, {"doc_id": "D03", "score": 0.025478740668614087}, {"doc_id": "D22", "score": 0.025015634771732333}, {"doc_id": "D19", "score": 0.012987012987012988}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q12_en", "scenario_id": "Q12", "family_id": "F06", "language": "en", "bm25_positive_candidates": 22, "ranking": [{"doc_id": "D13", "score": 0.03252247488101534}, {"doc_id": "D14", "score": 0.03252247488101534}, {"doc_id": "D15", "score": 0.03149801587301587}, {"doc_id": "D07", "score": 0.030798389007344232}, {"doc_id": "D06", "score": 0.030536130536130537}, {"doc_id": "D05", "score": 0.030090497737556562}, {"doc_id": "D16", "score": 0.02904040404040404}, {"doc_id": "D11", "score": 0.028985507246376812}, {"doc_id": "D10", "score": 0.028958333333333336}, {"doc_id": "D02", "score": 0.02797339593114241}, {"doc_id": "D01", "score": 0.027912386121341344}, {"doc_id": "D09", "score": 0.027799227799227798}, {"doc_id": "D17", "score": 0.027242401779095628}, {"doc_id": "D21", "score": 0.027205882352941177}, {"doc_id": "D12", "score": 0.027031963470319637}, {"doc_id": "D19", "score": 0.02694394213381555}, {"doc_id": "D08", "score": 0.02667140825035562}, {"doc_id": "D18", "score": 0.0261986301369863}, {"doc_id": "D20", "score": 0.025807525807525808}, {"doc_id": "D22", "score": 0.025478740668614087}, {"doc_id": "D03", "score": 0.02454080096356519}, {"doc_id": "D04", "score": 0.02454080096356519}], "metrics": {"hit1": 0, "recall5": 1.0, "ndcg10": 0.6309297535714575, "all_evidence5": 1, "wrong_scope1": 1}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q12_ar", "scenario_id": "Q12", "family_id": "F06", "language": "ar", "bm25_positive_candidates": 21, "ranking": [{"doc_id": "D13", "score": 0.03278688524590164}, {"doc_id": "D14", "score": 0.03200204813108039}, {"doc_id": "D10", "score": 0.030834914611005692}, {"doc_id": "D09", "score": 0.03055037313432836}, {"doc_id": "D02", "score": 0.029877369007803793}, {"doc_id": "D07", "score": 0.029877369007803793}, {"doc_id": "D05", "score": 0.029236022193768675}, {"doc_id": "D08", "score": 0.028958333333333336}, {"doc_id": "D06", "score": 0.028531243721117136}, {"doc_id": "D11", "score": 0.027912386121341344}, {"doc_id": "D15", "score": 0.027799227799227798}, {"doc_id": "D12", "score": 0.02758751902587519}, {"doc_id": "D16", "score": 0.027526395173453996}, {"doc_id": "D20", "score": 0.027346637102734665}, {"doc_id": "D21", "score": 0.027242401779095628}, {"doc_id": "D04", "score": 0.027106227106227107}, {"doc_id": "D01", "score": 0.026875901875901876}, {"doc_id": "D03", "score": 0.02649122807017544}, {"doc_id": "D18", "score": 0.026171741361614778}, {"doc_id": "D17", "score": 0.02604430914933198}, {"doc_id": "D22", "score": 0.02484567901234568}, {"doc_id": "D19", "score": 0.0125}], "metrics": {"hit1": 0, "recall5": 1.0, "ndcg10": 0.6309297535714575, "all_evidence5": 1, "wrong_scope1": 1}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q13_en", "scenario_id": "Q13", "family_id": "F07", "language": "en", "bm25_positive_candidates": 22, "ranking": [{"doc_id": "D15", "score": 0.03252247488101534}, {"doc_id": "D16", "score": 0.03252247488101534}, {"doc_id": "D11", "score": 0.03125763125763126}, {"doc_id": "D13", "score": 0.029957522915269395}, {"doc_id": "D14", "score": 0.029910714285714284}, {"doc_id": "D01", "score": 0.02904040404040404}, {"doc_id": "D06", "score": 0.028404512489927477}, {"doc_id": "D05", "score": 0.028258706467661692}, {"doc_id": "D19", "score": 0.02821939586645469}, {"doc_id": "D18", "score": 0.02804284323271665}, {"doc_id": "D12", "score": 0.027972027972027972}, {"doc_id": "D22", "score": 0.02797067901234568}, {"doc_id": "D10", "score": 0.027912386121341344}, {"doc_id": "D17", "score": 0.027650648360030512}, {"doc_id": "D07", "score": 0.027443609022556388}, {"doc_id": "D20", "score": 0.027222222222222224}, {"doc_id": "D09", "score": 0.027212143650499815}, {"doc_id": "D04", "score": 0.026687875574407917}, {"doc_id": "D21", "score": 0.02658450704225352}, {"doc_id": "D02", "score": 0.025807525807525808}, {"doc_id": "D08", "score": 0.025158227848101268}, {"doc_id": "D03", "score": 0.02454080096356519}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q13_ar", "scenario_id": "Q13", "family_id": "F07", "language": "ar", "bm25_positive_candidates": 20, "ranking": [{"doc_id": "D16", "score": 0.03200204813108039}, {"doc_id": "D15", "score": 0.03177805800756621}, {"doc_id": "D18", "score": 0.030303030303030304}, {"doc_id": "D14", "score": 0.03028233151183971}, {"doc_id": "D13", "score": 0.029827662395050816}, {"doc_id": "D06", "score": 0.029411764705882353}, {"doc_id": "D12", "score": 0.0293236301369863}, {"doc_id": "D11", "score": 0.029206349206349208}, {"doc_id": "D20", "score": 0.028438886647841874}, {"doc_id": "D05", "score": 0.028371628371628373}, {"doc_id": "D09", "score": 0.028370221327967807}, {"doc_id": "D04", "score": 0.027820121951219513}, {"doc_id": "D08", "score": 0.02761904761904762}, {"doc_id": "D07", "score": 0.027598020555767037}, {"doc_id": "D17", "score": 0.027583600982429624}, {"doc_id": "D10", "score": 0.026875901875901876}, {"doc_id": "D02", "score": 0.026838432635534086}, {"doc_id": "D01", "score": 0.025978407557354925}, {"doc_id": "D03", "score": 0.02581612258494337}, {"doc_id": "D22", "score": 0.02532051282051282}, {"doc_id": "D19", "score": 0.014492753623188406}, {"doc_id": "D21", "score": 0.0125}], "metrics": {"hit1": 0, "recall5": 1.0, "ndcg10": 0.6309297535714575, "all_evidence5": 1, "wrong_scope1": 1}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q13_mixed", "scenario_id": "Q13", "family_id": "F07", "language": "mixed", "bm25_positive_candidates": 21, "ranking": [{"doc_id": "D15", "score": 0.03252247488101534}, {"doc_id": "D16", "score": 0.03252247488101534}, {"doc_id": "D18", "score": 0.03076923076923077}, {"doc_id": "D19", "score": 0.03057889822595705}, {"doc_id": "D13", "score": 0.03036576949620428}, {"doc_id": "D08", "score": 0.028370221327967807}, {"doc_id": "D11", "score": 0.028258706467661692}, {"doc_id": "D20", "score": 0.028258706467661692}, {"doc_id": "D05", "score": 0.028125}, {"doc_id": "D14", "score": 0.02797339593114241}, {"doc_id": "D12", "score": 0.02786377708978328}, {"doc_id": "D04", "score": 0.027820121951219513}, {"doc_id": "D02", "score": 0.027809742999616416}, {"doc_id": "D07", "score": 0.02758751902587519}, {"doc_id": "D17", "score": 0.02749719416386083}, {"doc_id": "D06", "score": 0.027479766610201392}, {"doc_id": "D01", "score": 0.027212143650499815}, {"doc_id": "D10", "score": 0.026144907723855092}, {"doc_id": "D21", "score": 0.025859192525859193}, {"doc_id": "D09", "score": 0.02564102564102564}, {"doc_id": "D03", "score": 0.025158227848101268}, {"doc_id": "D22", "score": 0.014285714285714285}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q14_en", "scenario_id": "Q14", "family_id": "F07", "language": "en", "bm25_positive_candidates": 22, "ranking": [{"doc_id": "D15", "score": 0.03252247488101534}, {"doc_id": "D16", "score": 0.03252247488101534}, {"doc_id": "D11", "score": 0.03125763125763126}, {"doc_id": "D13", "score": 0.030158730158730156}, {"doc_id": "D14", "score": 0.029709507042253523}, {"doc_id": "D01", "score": 0.02904040404040404}, {"doc_id": "D05", "score": 0.028258706467661692}, {"doc_id": "D10", "score": 0.028258706467661692}, {"doc_id": "D06", "score": 0.02821939586645469}, {"doc_id": "D19", "score": 0.02821939586645469}, {"doc_id": "D18", "score": 0.02804284323271665}, {"doc_id": "D12", "score": 0.027972027972027972}, {"doc_id": "D22", "score": 0.02797067901234568}, {"doc_id": "D17", "score": 0.027650648360030512}, {"doc_id": "D07", "score": 0.027443609022556388}, {"doc_id": "D09", "score": 0.0273972602739726}, {"doc_id": "D20", "score": 0.026875901875901876}, {"doc_id": "D04", "score": 0.026687875574407917}, {"doc_id": "D21", "score": 0.02658450704225352}, {"doc_id": "D02", "score": 0.025807525807525808}, {"doc_id": "D08", "score": 0.025158227848101268}, {"doc_id": "D03", "score": 0.02454080096356519}], "metrics": {"hit1": 0, "recall5": 1.0, "ndcg10": 0.6309297535714575, "all_evidence5": 1, "wrong_scope1": 1}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q14_ar", "scenario_id": "Q14", "family_id": "F07", "language": "ar", "bm25_positive_candidates": 20, "ranking": [{"doc_id": "D16", "score": 0.03200204813108039}, {"doc_id": "D15", "score": 0.03177805800756621}, {"doc_id": "D14", "score": 0.030679156908665108}, {"doc_id": "D18", "score": 0.030303030303030304}, {"doc_id": "D13", "score": 0.029827662395050816}, {"doc_id": "D06", "score": 0.029631255487269532}, {"doc_id": "D12", "score": 0.0293236301369863}, {"doc_id": "D11", "score": 0.029206349206349208}, {"doc_id": "D05", "score": 0.028371628371628373}, {"doc_id": "D20", "score": 0.028258706467661692}, {"doc_id": "D09", "score": 0.028169014084507043}, {"doc_id": "D04", "score": 0.027820121951219513}, {"doc_id": "D08", "score": 0.027799227799227798}, {"doc_id": "D07", "score": 0.027402402402402402}, {"doc_id": "D17", "score": 0.027364110201042444}, {"doc_id": "D10", "score": 0.026875901875901876}, {"doc_id": "D02", "score": 0.026838432635534086}, {"doc_id": "D01", "score": 0.025978407557354925}, {"doc_id": "D03", "score": 0.02581612258494337}, {"doc_id": "D22", "score": 0.02532051282051282}, {"doc_id": "D19", "score": 0.014492753623188406}, {"doc_id": "D21", "score": 0.0125}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q15_en", "scenario_id": "Q15", "family_id": "F08", "language": "en", "bm25_positive_candidates": 22, "ranking": [{"doc_id": "D17", "score": 0.03278688524590164}, {"doc_id": "D18", "score": 0.03225806451612903}, {"doc_id": "D19", "score": 0.03057889822595705}, {"doc_id": "D07", "score": 0.030158730158730156}, {"doc_id": "D02", "score": 0.02964426877470356}, {"doc_id": "D06", "score": 0.02964426877470356}, {"doc_id": "D01", "score": 0.029513888888888888}, {"doc_id": "D05", "score": 0.029138513513513514}, {"doc_id": "D08", "score": 0.028991596638655463}, {"doc_id": "D15", "score": 0.02862400327131466}, {"doc_id": "D20", "score": 0.028083267871170464}, {"doc_id": "D13", "score": 0.027884615384615386}, {"doc_id": "D22", "score": 0.027884615384615386}, {"doc_id": "D14", "score": 0.027417840375586856}, {"doc_id": "D09", "score": 0.027212143650499815}, {"doc_id": "D11", "score": 0.027046783625730993}, {"doc_id": "D10", "score": 0.026742734890354787}, {"doc_id": "D16", "score": 0.025974025974025976}, {"doc_id": "D03", "score": 0.025679012345679014}, {"doc_id": "D12", "score": 0.02564102564102564}, {"doc_id": "D04", "score": 0.02485334979932078}, {"doc_id": "D21", "score": 0.02454080096356519}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q15_ar", "scenario_id": "Q15", "family_id": "F08", "language": "ar", "bm25_positive_candidates": 22, "ranking": [{"doc_id": "D17", "score": 0.03278688524590164}, {"doc_id": "D18", "score": 0.03225806451612903}, {"doc_id": "D19", "score": 0.030309988518943745}, {"doc_id": "D06", "score": 0.030117753623188408}, {"doc_id": "D10", "score": 0.029877369007803793}, {"doc_id": "D05", "score": 0.029206349206349208}, {"doc_id": "D09", "score": 0.028814262023217248}, {"doc_id": "D08", "score": 0.028790389395194696}, {"doc_id": "D07", "score": 0.028665028665028666}, {"doc_id": "D11", "score": 0.028594771241830064}, {"doc_id": "D02", "score": 0.02857142857142857}, {"doc_id": "D12", "score": 0.028484848484848488}, {"doc_id": "D14", "score": 0.028373015873015873}, {"doc_id": "D13", "score": 0.027820121951219513}, {"doc_id": "D15", "score": 0.026856524873828405}, {"doc_id": "D01", "score": 0.026500526500526502}, {"doc_id": "D20", "score": 0.026279628993473032}, {"doc_id": "D04", "score": 0.02604430914933198}, {"doc_id": "D22", "score": 0.025503573749187783}, {"doc_id": "D16", "score": 0.02548701298701299}, {"doc_id": "D03", "score": 0.025478740668614087}, {"doc_id": "D21", "score": 0.025478740668614087}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q15_mixed", "scenario_id": "Q15", "family_id": "F08", "language": "mixed", "bm25_positive_candidates": 21, "ranking": [{"doc_id": "D17", "score": 0.03252247488101534}, {"doc_id": "D18", "score": 0.03252247488101534}, {"doc_id": "D06", "score": 0.031009615384615385}, {"doc_id": "D02", "score": 0.030798389007344232}, {"doc_id": "D19", "score": 0.029957522915269395}, {"doc_id": "D15", "score": 0.029437229437229435}, {"doc_id": "D07", "score": 0.028665028665028666}, {"doc_id": "D08", "score": 0.02862400327131466}, {"doc_id": "D05", "score": 0.028283227848101264}, {"doc_id": "D13", "score": 0.02804284323271665}, {"doc_id": "D09", "score": 0.02803921568627451}, {"doc_id": "D12", "score": 0.028006267136701922}, {"doc_id": "D10", "score": 0.027984344422700584}, {"doc_id": "D16", "score": 0.02797339593114241}, {"doc_id": "D01", "score": 0.027650648360030512}, {"doc_id": "D14", "score": 0.027526395173453996}, {"doc_id": "D22", "score": 0.02638888888888889}, {"doc_id": "D11", "score": 0.025974025974025976}, {"doc_id": "D20", "score": 0.025679012345679014}, {"doc_id": "D04", "score": 0.025657894736842105}, {"doc_id": "D03", "score": 0.0251661918328585}, {"doc_id": "D21", "score": 0.012195121951219513}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q16_en", "scenario_id": "Q16", "family_id": "F08", "language": "en", "bm25_positive_candidates": 22, "ranking": [{"doc_id": "D17", "score": 0.03278688524590164}, {"doc_id": "D18", "score": 0.03225806451612903}, {"doc_id": "D19", "score": 0.03057889822595705}, {"doc_id": "D01", "score": 0.029910714285714284}, {"doc_id": "D07", "score": 0.02976190476190476}, {"doc_id": "D02", "score": 0.02964426877470356}, {"doc_id": "D06", "score": 0.02964426877470356}, {"doc_id": "D05", "score": 0.029138513513513514}, {"doc_id": "D08", "score": 0.028991596638655463}, {"doc_id": "D15", "score": 0.02862400327131466}, {"doc_id": "D20", "score": 0.028083267871170464}, {"doc_id": "D13", "score": 0.027884615384615386}, {"doc_id": "D22", "score": 0.027884615384615386}, {"doc_id": "D14", "score": 0.027417840375586856}, {"doc_id": "D09", "score": 0.027212143650499815}, {"doc_id": "D11", "score": 0.027046783625730993}, {"doc_id": "D10", "score": 0.026742734890354787}, {"doc_id": "D16", "score": 0.025974025974025976}, {"doc_id": "D03", "score": 0.025679012345679014}, {"doc_id": "D12", "score": 0.02564102564102564}, {"doc_id": "D04", "score": 0.02485334979932078}, {"doc_id": "D21", "score": 0.02454080096356519}], "metrics": {"hit1": 0, "recall5": 1.0, "ndcg10": 0.6309297535714575, "all_evidence5": 1, "wrong_scope1": 1}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q16_ar", "scenario_id": "Q16", "family_id": "F08", "language": "ar", "bm25_positive_candidates": 22, "ranking": [{"doc_id": "D17", "score": 0.03278688524590164}, {"doc_id": "D18", "score": 0.03225806451612903}, {"doc_id": "D19", "score": 0.030309988518943745}, {"doc_id": "D06", "score": 0.030117753623188408}, {"doc_id": "D10", "score": 0.030090497737556562}, {"doc_id": "D08", "score": 0.029236022193768675}, {"doc_id": "D05", "score": 0.029206349206349208}, {"doc_id": "D14", "score": 0.028693528693528692}, {"doc_id": "D11", "score": 0.028594771241830064}, {"doc_id": "D02", "score": 0.02857142857142857}, {"doc_id": "D12", "score": 0.028484848484848488}, {"doc_id": "D07", "score": 0.028438886647841874}, {"doc_id": "D09", "score": 0.028381642512077296}, {"doc_id": "D13", "score": 0.027820121951219513}, {"doc_id": "D15", "score": 0.026856524873828405}, {"doc_id": "D01", "score": 0.026500526500526502}, {"doc_id": "D20", "score": 0.026279628993473032}, {"doc_id": "D04", "score": 0.02604430914933198}, {"doc_id": "D16", "score": 0.025657894736842105}, {"doc_id": "D22", "score": 0.025332691999358666}, {"doc_id": "D03", "score": 0.02532051282051282}, {"doc_id": "D21", "score": 0.02531645569620253}], "metrics": {"hit1": 0, "recall5": 1.0, "ndcg10": 0.6309297535714575, "all_evidence5": 1, "wrong_scope1": 1}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q17_en", "scenario_id": "Q17", "family_id": "F09", "language": "en", "bm25_positive_candidates": 20, "ranking": [{"doc_id": "D03", "score": 0.03252247488101534}, {"doc_id": "D04", "score": 0.03252247488101534}, {"doc_id": "D01", "score": 0.03076923076923077}, {"doc_id": "D02", "score": 0.03057889822595705}, {"doc_id": "D06", "score": 0.03055037313432836}, {"doc_id": "D05", "score": 0.02976190476190476}, {"doc_id": "D20", "score": 0.029709507042253523}, {"doc_id": "D07", "score": 0.028850145288501453}, {"doc_id": "D13", "score": 0.028083267871170464}, {"doc_id": "D08", "score": 0.028006267136701922}, {"doc_id": "D19", "score": 0.027783137179239824}, {"doc_id": "D14", "score": 0.027364110201042444}, {"doc_id": "D18", "score": 0.027313266443701224}, {"doc_id": "D10", "score": 0.027222222222222224}, {"doc_id": "D21", "score": 0.02684684684684685}, {"doc_id": "D15", "score": 0.026785714285714288}, {"doc_id": "D17", "score": 0.026785714285714288}, {"doc_id": "D11", "score": 0.025807525807525808}, {"doc_id": "D16", "score": 0.025503573749187783}, {"doc_id": "D22", "score": 0.02485334979932078}, {"doc_id": "D09", "score": 0.015151515151515152}, {"doc_id": "D12", "score": 0.012987012987012988}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q17_ar", "scenario_id": "Q17", "family_id": "F09", "language": "ar", "bm25_positive_candidates": 20, "ranking": [{"doc_id": "D03", "score": 0.03278688524590164}, {"doc_id": "D04", "score": 0.03225806451612903}, {"doc_id": "D02", "score": 0.030798389007344232}, {"doc_id": "D20", "score": 0.030776515151515152}, {"doc_id": "D06", "score": 0.03007688828584351}, {"doc_id": "D10", "score": 0.029957522915269395}, {"doc_id": "D17", "score": 0.02967032967032967}, {"doc_id": "D09", "score": 0.02919863597612958}, {"doc_id": "D05", "score": 0.029138513513513514}, {"doc_id": "D07", "score": 0.028577260665441927}, {"doc_id": "D01", "score": 0.02854251012145749}, {"doc_id": "D08", "score": 0.02786377708978328}, {"doc_id": "D12", "score": 0.0273972602739726}, {"doc_id": "D13", "score": 0.026785714285714288}, {"doc_id": "D18", "score": 0.026709401709401708}, {"doc_id": "D15", "score": 0.02666666666666667}, {"doc_id": "D14", "score": 0.026547116736990152}, {"doc_id": "D11", "score": 0.026500526500526502}, {"doc_id": "D16", "score": 0.02485334979932078}, {"doc_id": "D22", "score": 0.02484567901234568}, {"doc_id": "D21", "score": 0.012987012987012988}, {"doc_id": "D19", "score": 0.01282051282051282}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q18_en", "scenario_id": "Q18", "family_id": "F09", "language": "en", "bm25_positive_candidates": 20, "ranking": [{"doc_id": "D04", "score": 0.03278688524590164}, {"doc_id": "D03", "score": 0.03225806451612903}, {"doc_id": "D06", "score": 0.031009615384615385}, {"doc_id": "D02", "score": 0.030798389007344232}, {"doc_id": "D01", "score": 0.030090497737556562}, {"doc_id": "D05", "score": 0.02976190476190476}, {"doc_id": "D20", "score": 0.029709507042253523}, {"doc_id": "D07", "score": 0.028850145288501453}, {"doc_id": "D13", "score": 0.028083267871170464}, {"doc_id": "D08", "score": 0.028006267136701922}, {"doc_id": "D19", "score": 0.027783137179239824}, {"doc_id": "D14", "score": 0.027364110201042444}, {"doc_id": "D18", "score": 0.027313266443701224}, {"doc_id": "D10", "score": 0.027222222222222224}, {"doc_id": "D21", "score": 0.02684684684684685}, {"doc_id": "D15", "score": 0.026785714285714288}, {"doc_id": "D17", "score": 0.026785714285714288}, {"doc_id": "D11", "score": 0.025807525807525808}, {"doc_id": "D16", "score": 0.025503573749187783}, {"doc_id": "D22", "score": 0.02485334979932078}, {"doc_id": "D09", "score": 0.015151515151515152}, {"doc_id": "D12", "score": 0.012987012987012988}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q18_ar", "scenario_id": "Q18", "family_id": "F09", "language": "ar", "bm25_positive_candidates": 20, "ranking": [{"doc_id": "D03", "score": 0.03278688524590164}, {"doc_id": "D04", "score": 0.03225806451612903}, {"doc_id": "D02", "score": 0.030798389007344232}, {"doc_id": "D20", "score": 0.030776515151515152}, {"doc_id": "D06", "score": 0.03007688828584351}, {"doc_id": "D10", "score": 0.029957522915269395}, {"doc_id": "D17", "score": 0.02967032967032967}, {"doc_id": "D09", "score": 0.02919863597612958}, {"doc_id": "D05", "score": 0.029138513513513514}, {"doc_id": "D07", "score": 0.028577260665441927}, {"doc_id": "D01", "score": 0.02854251012145749}, {"doc_id": "D08", "score": 0.02821939586645469}, {"doc_id": "D12", "score": 0.0273972602739726}, {"doc_id": "D13", "score": 0.026785714285714288}, {"doc_id": "D18", "score": 0.026709401709401708}, {"doc_id": "D14", "score": 0.026547116736990152}, {"doc_id": "D15", "score": 0.02649122807017544}, {"doc_id": "D11", "score": 0.02632034632034632}, {"doc_id": "D16", "score": 0.025003906860446942}, {"doc_id": "D22", "score": 0.024695121951219513}, {"doc_id": "D21", "score": 0.012987012987012988}, {"doc_id": "D19", "score": 0.01282051282051282}], "metrics": {"hit1": 0, "recall5": 1.0, "ndcg10": 0.6309297535714575, "all_evidence5": 1, "wrong_scope1": 1}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q19_en", "scenario_id": "Q19", "family_id": "F10", "language": "en", "bm25_positive_candidates": 22, "ranking": [{"doc_id": "D02", "score": 0.03252247488101534}, {"doc_id": "D20", "score": 0.03252247488101534}, {"doc_id": "D01", "score": 0.031746031746031744}, {"doc_id": "D07", "score": 0.03076923076923077}, {"doc_id": "D06", "score": 0.03055037313432836}, {"doc_id": "D05", "score": 0.029910714285714284}, {"doc_id": "D03", "score": 0.02964426877470356}, {"doc_id": "D15", "score": 0.02821939586645469}, {"doc_id": "D04", "score": 0.028169014084507043}, {"doc_id": "D17", "score": 0.02786377708978328}, {"doc_id": "D10", "score": 0.02758751902587519}, {"doc_id": "D13", "score": 0.02749719416386083}, {"doc_id": "D21", "score": 0.027425373134328357}, {"doc_id": "D08", "score": 0.027212143650499815}, {"doc_id": "D18", "score": 0.02715098147128967}, {"doc_id": "D11", "score": 0.026875901875901876}, {"doc_id": "D19", "score": 0.026631393298059962}, {"doc_id": "D16", "score": 0.02632034632034632}, {"doc_id": "D14", "score": 0.025528455284552845}, {"doc_id": "D09", "score": 0.025478740668614087}, {"doc_id": "D12", "score": 0.025353016688061617}, {"doc_id": "D22", "score": 0.02532051282051282}], "metrics": {"hit1": 0, "recall5": 1.0, "ndcg10": 0.6934264036172708, "all_evidence5": 1, "wrong_scope1": 1}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q19_ar", "scenario_id": "Q19", "family_id": "F10", "language": "ar", "bm25_positive_candidates": 22, "ranking": [{"doc_id": "D20", "score": 0.03252247488101534}, {"doc_id": "D02", "score": 0.0315136476426799}, {"doc_id": "D03", "score": 0.03149801587301587}, {"doc_id": "D07", "score": 0.03131881575727918}, {"doc_id": "D05", "score": 0.03057889822595705}, {"doc_id": "D17", "score": 0.030303030303030304}, {"doc_id": "D08", "score": 0.02946912242686891}, {"doc_id": "D18", "score": 0.028985507246376812}, {"doc_id": "D06", "score": 0.028958333333333336}, {"doc_id": "D01", "score": 0.027912386121341344}, {"doc_id": "D04", "score": 0.027799227799227798}, {"doc_id": "D09", "score": 0.027598020555767037}, {"doc_id": "D10", "score": 0.0273972602739726}, {"doc_id": "D21", "score": 0.027205882352941177}, {"doc_id": "D22", "score": 0.0264808362369338}, {"doc_id": "D11", "score": 0.026234567901234566}, {"doc_id": "D13", "score": 0.026234567901234566}, {"doc_id": "D14", "score": 0.026153846153846153}, {"doc_id": "D15", "score": 0.02581612258494337}, {"doc_id": "D19", "score": 0.025657894736842105}, {"doc_id": "D12", "score": 0.025478740668614087}, {"doc_id": "D16", "score": 0.0251821349382325}], "metrics": {"hit1": 1, "recall5": 0.5, "ndcg10": 0.7903864795495061, "all_evidence5": 0, "wrong_scope1": 0}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q20_en", "scenario_id": "Q20", "family_id": "F10", "language": "en", "bm25_positive_candidates": 22, "ranking": [{"doc_id": "D02", "score": 0.03252247488101534}, {"doc_id": "D20", "score": 0.03252247488101534}, {"doc_id": "D01", "score": 0.031746031746031744}, {"doc_id": "D07", "score": 0.03076923076923077}, {"doc_id": "D06", "score": 0.03055037313432836}, {"doc_id": "D05", "score": 0.029910714285714284}, {"doc_id": "D03", "score": 0.02964426877470356}, {"doc_id": "D15", "score": 0.02821939586645469}, {"doc_id": "D04", "score": 0.028169014084507043}, {"doc_id": "D17", "score": 0.02786377708978328}, {"doc_id": "D10", "score": 0.02758751902587519}, {"doc_id": "D13", "score": 0.02749719416386083}, {"doc_id": "D21", "score": 0.027425373134328357}, {"doc_id": "D08", "score": 0.027212143650499815}, {"doc_id": "D18", "score": 0.02715098147128967}, {"doc_id": "D11", "score": 0.027046783625730993}, {"doc_id": "D19", "score": 0.026631393298059962}, {"doc_id": "D16", "score": 0.02632034632034632}, {"doc_id": "D14", "score": 0.025528455284552845}, {"doc_id": "D22", "score": 0.02548701298701299}, {"doc_id": "D09", "score": 0.025478740668614087}, {"doc_id": "D12", "score": 0.025015634771732333}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q20_ar", "scenario_id": "Q20", "family_id": "F10", "language": "ar", "bm25_positive_candidates": 22, "ranking": [{"doc_id": "D20", "score": 0.03252247488101534}, {"doc_id": "D02", "score": 0.0315136476426799}, {"doc_id": "D03", "score": 0.03149801587301587}, {"doc_id": "D07", "score": 0.03131881575727918}, {"doc_id": "D05", "score": 0.03057889822595705}, {"doc_id": "D17", "score": 0.030303030303030304}, {"doc_id": "D08", "score": 0.02946912242686891}, {"doc_id": "D18", "score": 0.028985507246376812}, {"doc_id": "D06", "score": 0.028958333333333336}, {"doc_id": "D01", "score": 0.027912386121341344}, {"doc_id": "D04", "score": 0.027799227799227798}, {"doc_id": "D09", "score": 0.027783137179239824}, {"doc_id": "D10", "score": 0.027212143650499815}, {"doc_id": "D21", "score": 0.027205882352941177}, {"doc_id": "D22", "score": 0.0264808362369338}, {"doc_id": "D11", "score": 0.026234567901234566}, {"doc_id": "D13", "score": 0.026234567901234566}, {"doc_id": "D14", "score": 0.026153846153846153}, {"doc_id": "D15", "score": 0.02581612258494337}, {"doc_id": "D19", "score": 0.025657894736842105}, {"doc_id": "D12", "score": 0.025478740668614087}, {"doc_id": "D16", "score": 0.0251821349382325}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q21_en", "scenario_id": "Q21", "family_id": "F11", "language": "en", "bm25_positive_candidates": 22, "ranking": [{"doc_id": "D07", "score": 0.03252247488101534}, {"doc_id": "D08", "score": 0.032266458495966696}, {"doc_id": "D06", "score": 0.031754032258064516}, {"doc_id": "D05", "score": 0.03149801587301587}, {"doc_id": "D10", "score": 0.02946912242686891}, {"doc_id": "D01", "score": 0.029418126757516764}, {"doc_id": "D04", "score": 0.02904040404040404}, {"doc_id": "D09", "score": 0.02904040404040404}, {"doc_id": "D02", "score": 0.028404512489927477}, {"doc_id": "D15", "score": 0.02803921568627451}, {"doc_id": "D03", "score": 0.028006267136701922}, {"doc_id": "D13", "score": 0.027884615384615386}, {"doc_id": "D11", "score": 0.027799227799227798}, {"doc_id": "D20", "score": 0.027417840375586856}, {"doc_id": "D21", "score": 0.02712049508554787}, {"doc_id": "D17", "score": 0.026785714285714288}, {"doc_id": "D14", "score": 0.026144907723855092}, {"doc_id": "D18", "score": 0.02604430914933198}, {"doc_id": "D16", "score": 0.025645240835114255}, {"doc_id": "D22", "score": 0.025478740668614087}, {"doc_id": "D19", "score": 0.025353016688061617}, {"doc_id": "D12", "score": 0.0251661918328585}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 0.8772153153380493, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q21_ar", "scenario_id": "Q21", "family_id": "F11", "language": "ar", "bm25_positive_candidates": 21, "ranking": [{"doc_id": "D05", "score": 0.03252247488101534}, {"doc_id": "D06", "score": 0.03252247488101534}, {"doc_id": "D08", "score": 0.031746031746031744}, {"doc_id": "D07", "score": 0.03125}, {"doc_id": "D09", "score": 0.02967032967032967}, {"doc_id": "D01", "score": 0.029437229437229435}, {"doc_id": "D20", "score": 0.029411764705882353}, {"doc_id": "D10", "score": 0.028814262023217248}, {"doc_id": "D03", "score": 0.028484848484848488}, {"doc_id": "D14", "score": 0.027884615384615386}, {"doc_id": "D02", "score": 0.02782608695652174}, {"doc_id": "D04", "score": 0.027598020555767037}, {"doc_id": "D15", "score": 0.027598020555767037}, {"doc_id": "D13", "score": 0.027271052146674038}, {"doc_id": "D17", "score": 0.02715098147128967}, {"doc_id": "D18", "score": 0.026709401709401708}, {"doc_id": "D11", "score": 0.02668564312399929}, {"doc_id": "D12", "score": 0.02651914295749912}, {"doc_id": "D21", "score": 0.026144907723855092}, {"doc_id": "D16", "score": 0.025158227848101268}, {"doc_id": "D22", "score": 0.02454080096356519}, {"doc_id": "D19", "score": 0.013157894736842105}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 0.8772153153380493, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q22_en", "scenario_id": "Q22", "family_id": "F11", "language": "en", "bm25_positive_candidates": 22, "ranking": [{"doc_id": "D07", "score": 0.03252247488101534}, {"doc_id": "D08", "score": 0.032266458495966696}, {"doc_id": "D06", "score": 0.03200204813108039}, {"doc_id": "D05", "score": 0.03125}, {"doc_id": "D10", "score": 0.02946912242686891}, {"doc_id": "D04", "score": 0.029437229437229435}, {"doc_id": "D01", "score": 0.02919863597612958}, {"doc_id": "D02", "score": 0.028850145288501453}, {"doc_id": "D09", "score": 0.028814262023217248}, {"doc_id": "D03", "score": 0.028006267136701922}, {"doc_id": "D15", "score": 0.02786377708978328}, {"doc_id": "D11", "score": 0.027799227799227798}, {"doc_id": "D13", "score": 0.027730294396961064}, {"doc_id": "D20", "score": 0.027222222222222224}, {"doc_id": "D21", "score": 0.02712049508554787}, {"doc_id": "D17", "score": 0.02658450704225352}, {"doc_id": "D14", "score": 0.02649122807017544}, {"doc_id": "D18", "score": 0.02604430914933198}, {"doc_id": "D16", "score": 0.025807525807525808}, {"doc_id": "D12", "score": 0.02532051282051282}, {"doc_id": "D22", "score": 0.02531645569620253}, {"doc_id": "D19", "score": 0.0251821349382325}], "metrics": {"hit1": 0, "recall5": 1.0, "ndcg10": 0.6934264036172708, "all_evidence5": 1, "wrong_scope1": 1}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q22_ar", "scenario_id": "Q22", "family_id": "F11", "language": "ar", "bm25_positive_candidates": 21, "ranking": [{"doc_id": "D05", "score": 0.03252247488101534}, {"doc_id": "D06", "score": 0.03252247488101534}, {"doc_id": "D08", "score": 0.031746031746031744}, {"doc_id": "D07", "score": 0.03125}, {"doc_id": "D09", "score": 0.02967032967032967}, {"doc_id": "D01", "score": 0.029437229437229435}, {"doc_id": "D20", "score": 0.029411764705882353}, {"doc_id": "D10", "score": 0.028814262023217248}, {"doc_id": "D03", "score": 0.028484848484848488}, {"doc_id": "D14", "score": 0.027884615384615386}, {"doc_id": "D02", "score": 0.02782608695652174}, {"doc_id": "D04", "score": 0.027598020555767037}, {"doc_id": "D15", "score": 0.027598020555767037}, {"doc_id": "D13", "score": 0.027271052146674038}, {"doc_id": "D17", "score": 0.02715098147128967}, {"doc_id": "D11", "score": 0.026875901875901876}, {"doc_id": "D12", "score": 0.02651914295749912}, {"doc_id": "D18", "score": 0.02651914295749912}, {"doc_id": "D21", "score": 0.026144907723855092}, {"doc_id": "D16", "score": 0.025158227848101268}, {"doc_id": "D22", "score": 0.02454080096356519}, {"doc_id": "D19", "score": 0.013157894736842105}], "metrics": {"hit1": 0, "recall5": 1.0, "ndcg10": 0.6934264036172708, "all_evidence5": 1, "wrong_scope1": 1}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q23_en", "scenario_id": "Q23", "family_id": "F12", "language": "en", "bm25_positive_candidates": 22, "ranking": [{"doc_id": "D16", "score": 0.03252247488101534}, {"doc_id": "D15", "score": 0.032266458495966696}, {"doc_id": "D11", "score": 0.03200204813108039}, {"doc_id": "D12", "score": 0.03125}, {"doc_id": "D13", "score": 0.02967032967032967}, {"doc_id": "D14", "score": 0.02904040404040404}, {"doc_id": "D01", "score": 0.02900988017658188}, {"doc_id": "D05", "score": 0.028985507246376812}, {"doc_id": "D19", "score": 0.028850145288501453}, {"doc_id": "D07", "score": 0.028404512489927477}, {"doc_id": "D17", "score": 0.028258706467661692}, {"doc_id": "D22", "score": 0.027730294396961064}, {"doc_id": "D06", "score": 0.027417840375586856}, {"doc_id": "D18", "score": 0.027205882352941177}, {"doc_id": "D08", "score": 0.027106227106227107}, {"doc_id": "D02", "score": 0.026875901875901876}, {"doc_id": "D09", "score": 0.025978407557354925}, {"doc_id": "D21", "score": 0.025859192525859193}, {"doc_id": "D20", "score": 0.025708635464733027}, {"doc_id": "D10", "score": 0.02548701298701299}, {"doc_id": "D04", "score": 0.025353016688061617}, {"doc_id": "D03", "score": 0.02531645569620253}], "metrics": {"hit1": 0, "recall5": 1.0, "ndcg10": 0.6934264036172708, "all_evidence5": 1, "wrong_scope1": 1}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q23_ar", "scenario_id": "Q23", "family_id": "F12", "language": "ar", "bm25_positive_candidates": 20, "ranking": [{"doc_id": "D11", "score": 0.03200204813108039}, {"doc_id": "D12", "score": 0.03131881575727918}, {"doc_id": "D05", "score": 0.030621785881252923}, {"doc_id": "D14", "score": 0.029877369007803793}, {"doc_id": "D18", "score": 0.029857397504456328}, {"doc_id": "D15", "score": 0.029726775956284153}, {"doc_id": "D13", "score": 0.029571646010002173}, {"doc_id": "D10", "score": 0.029437229437229435}, {"doc_id": "D06", "score": 0.02900988017658188}, {"doc_id": "D17", "score": 0.02844551282051282}, {"doc_id": "D07", "score": 0.02821939586645469}, {"doc_id": "D20", "score": 0.028125}, {"doc_id": "D16", "score": 0.02804284323271665}, {"doc_id": "D09", "score": 0.027777777777777776}, {"doc_id": "D08", "score": 0.027598020555767037}, {"doc_id": "D02", "score": 0.027106227106227107}, {"doc_id": "D01", "score": 0.02649122807017544}, {"doc_id": "D04", "score": 0.025893752088205813}, {"doc_id": "D22", "score": 0.025657894736842105}, {"doc_id": "D03", "score": 0.025645240835114255}, {"doc_id": "D19", "score": 0.012987012987012988}, {"doc_id": "D21", "score": 0.012345679012345678}], "metrics": {"hit1": 1, "recall5": 0.5, "ndcg10": 0.8315546295836225, "all_evidence5": 0, "wrong_scope1": 0}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q24_en", "scenario_id": "Q24", "family_id": "F12", "language": "en", "bm25_positive_candidates": 22, "ranking": [{"doc_id": "D16", "score": 0.03278688524590164}, {"doc_id": "D11", "score": 0.03200204813108039}, {"doc_id": "D15", "score": 0.03200204813108039}, {"doc_id": "D12", "score": 0.03125}, {"doc_id": "D13", "score": 0.02967032967032967}, {"doc_id": "D14", "score": 0.029236022193768675}, {"doc_id": "D05", "score": 0.028985507246376812}, {"doc_id": "D19", "score": 0.028850145288501453}, {"doc_id": "D01", "score": 0.028814262023217248}, {"doc_id": "D07", "score": 0.028404512489927477}, {"doc_id": "D17", "score": 0.02803921568627451}, {"doc_id": "D22", "score": 0.027730294396961064}, {"doc_id": "D06", "score": 0.027598020555767037}, {"doc_id": "D18", "score": 0.027425373134328357}, {"doc_id": "D02", "score": 0.027222222222222224}, {"doc_id": "D08", "score": 0.027106227106227107}, {"doc_id": "D09", "score": 0.025978407557354925}, {"doc_id": "D21", "score": 0.025859192525859193}, {"doc_id": "D10", "score": 0.02548701298701299}, {"doc_id": "D04", "score": 0.025353016688061617}, {"doc_id": "D03", "score": 0.02531645569620253}, {"doc_id": "D20", "score": 0.0251821349382325}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 0.8772153153380493, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q24_ar", "scenario_id": "Q24", "family_id": "F12", "language": "ar", "bm25_positive_candidates": 20, "ranking": [{"doc_id": "D11", "score": 0.03200204813108039}, {"doc_id": "D12", "score": 0.031544957774465976}, {"doc_id": "D05", "score": 0.030621785881252923}, {"doc_id": "D13", "score": 0.030158730158730156}, {"doc_id": "D15", "score": 0.029726775956284153}, {"doc_id": "D10", "score": 0.02964426877470356}, {"doc_id": "D18", "score": 0.029631255487269532}, {"doc_id": "D14", "score": 0.02946912242686891}, {"doc_id": "D06", "score": 0.02862400327131466}, {"doc_id": "D17", "score": 0.02844551282051282}, {"doc_id": "D20", "score": 0.028283227848101264}, {"doc_id": "D07", "score": 0.02821939586645469}, {"doc_id": "D16", "score": 0.02804284323271665}, {"doc_id": "D09", "score": 0.027777777777777776}, {"doc_id": "D08", "score": 0.027417840375586856}, {"doc_id": "D02", "score": 0.026785714285714288}, {"doc_id": "D01", "score": 0.02667140825035562}, {"doc_id": "D04", "score": 0.025893752088205813}, {"doc_id": "D03", "score": 0.025807525807525808}, {"doc_id": "D22", "score": 0.02548701298701299}, {"doc_id": "D19", "score": 0.013157894736842105}, {"doc_id": "D21", "score": 0.012345679012345678}], "metrics": {"hit1": 0, "recall5": 0.5, "ndcg10": 0.38685280723454163, "all_evidence5": 0, "wrong_scope1": 1}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q25_en", "scenario_id": "Q25", "family_id": "F13", "language": "en", "bm25_positive_candidates": 21, "ranking": [{"doc_id": "D19", "score": 0.03278688524590164}, {"doc_id": "D07", "score": 0.0315136476426799}, {"doc_id": "D15", "score": 0.03149801587301587}, {"doc_id": "D22", "score": 0.030158730158730156}, {"doc_id": "D17", "score": 0.029827662395050816}, {"doc_id": "D01", "score": 0.02964426877470356}, {"doc_id": "D06", "score": 0.02964426877470356}, {"doc_id": "D05", "score": 0.029411764705882353}, {"doc_id": "D11", "score": 0.02900988017658188}, {"doc_id": "D20", "score": 0.02900988017658188}, {"doc_id": "D13", "score": 0.02854251012145749}, {"doc_id": "D21", "score": 0.028283227848101264}, {"doc_id": "D09", "score": 0.027222222222222224}, {"doc_id": "D18", "score": 0.026631393298059962}, {"doc_id": "D10", "score": 0.02651914295749912}, {"doc_id": "D03", "score": 0.02638888888888889}, {"doc_id": "D02", "score": 0.026334026334026334}, {"doc_id": "D08", "score": 0.026171741361614778}, {"doc_id": "D16", "score": 0.026144907723855092}, {"doc_id": "D14", "score": 0.025332691999358666}, {"doc_id": "D04", "score": 0.024695121951219513}, {"doc_id": "D12", "score": 0.013333333333333334}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q25_ar", "scenario_id": "Q25", "family_id": "F13", "language": "ar", "bm25_positive_candidates": 21, "ranking": [{"doc_id": "D19", "score": 0.03278688524590164}, {"doc_id": "D17", "score": 0.030834914611005692}, {"doc_id": "D07", "score": 0.029957522915269395}, {"doc_id": "D06", "score": 0.029910714285714284}, {"doc_id": "D22", "score": 0.029850746268656716}, {"doc_id": "D05", "score": 0.029513888888888888}, {"doc_id": "D16", "score": 0.029273504273504274}, {"doc_id": "D20", "score": 0.02919863597612958}, {"doc_id": "D13", "score": 0.028693528693528692}, {"doc_id": "D14", "score": 0.028629032258064516}, {"doc_id": "D15", "score": 0.02854251012145749}, {"doc_id": "D21", "score": 0.027984344422700584}, {"doc_id": "D11", "score": 0.02782608695652174}, {"doc_id": "D08", "score": 0.027809742999616416}, {"doc_id": "D09", "score": 0.027783137179239824}, {"doc_id": "D10", "score": 0.026171741361614778}, {"doc_id": "D01", "score": 0.026153846153846153}, {"doc_id": "D03", "score": 0.026144907723855092}, {"doc_id": "D02", "score": 0.025859192525859193}, {"doc_id": "D12", "score": 0.025332691999358666}, {"doc_id": "D04", "score": 0.024695121951219513}, {"doc_id": "D18", "score": 0.015151515151515152}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q25_mixed", "scenario_id": "Q25", "family_id": "F13", "language": "mixed", "bm25_positive_candidates": 15, "ranking": [{"doc_id": "D19", "score": 0.03278688524590164}, {"doc_id": "D15", "score": 0.03125}, {"doc_id": "D17", "score": 0.030621785881252923}, {"doc_id": "D07", "score": 0.03057889822595705}, {"doc_id": "D05", "score": 0.030090497737556562}, {"doc_id": "D09", "score": 0.03007688828584351}, {"doc_id": "D11", "score": 0.02964426877470356}, {"doc_id": "D13", "score": 0.02946236559139785}, {"doc_id": "D01", "score": 0.029273504273504274}, {"doc_id": "D20", "score": 0.028370221327967807}, {"doc_id": "D06", "score": 0.027417840375586856}, {"doc_id": "D08", "score": 0.027212143650499815}, {"doc_id": "D03", "score": 0.026785714285714288}, {"doc_id": "D02", "score": 0.026709401709401708}, {"doc_id": "D14", "score": 0.025859192525859193}, {"doc_id": "D22", "score": 0.015873015873015872}, {"doc_id": "D18", "score": 0.014925373134328358}, {"doc_id": "D10", "score": 0.0136986301369863}, {"doc_id": "D12", "score": 0.013157894736842105}, {"doc_id": "D16", "score": 0.012987012987012988}, {"doc_id": "D21", "score": 0.012658227848101266}, {"doc_id": "D04", "score": 0.012195121951219513}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q26_en", "scenario_id": "Q26", "family_id": "F13", "language": "en", "bm25_positive_candidates": 21, "ranking": [{"doc_id": "D19", "score": 0.03278688524590164}, {"doc_id": "D06", "score": 0.03225806451612903}, {"doc_id": "D22", "score": 0.03057889822595705}, {"doc_id": "D20", "score": 0.029709507042253523}, {"doc_id": "D15", "score": 0.029211087420042643}, {"doc_id": "D08", "score": 0.028850145288501453}, {"doc_id": "D16", "score": 0.028814262023217248}, {"doc_id": "D07", "score": 0.028665028665028666}, {"doc_id": "D10", "score": 0.028577260665441927}, {"doc_id": "D02", "score": 0.02854251012145749}, {"doc_id": "D21", "score": 0.028531243721117136}, {"doc_id": "D18", "score": 0.028371628371628373}, {"doc_id": "D17", "score": 0.02797067901234568}, {"doc_id": "D14", "score": 0.027479766610201392}, {"doc_id": "D05", "score": 0.027443609022556388}, {"doc_id": "D12", "score": 0.027364110201042444}, {"doc_id": "D01", "score": 0.02684684684684685}, {"doc_id": "D11", "score": 0.0261986301369863}, {"doc_id": "D03", "score": 0.0260840108401084}, {"doc_id": "D04", "score": 0.025833333333333333}, {"doc_id": "D13", "score": 0.0251661918328585}, {"doc_id": "D09", "score": 0.01282051282051282}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q26_ar", "scenario_id": "Q26", "family_id": "F13", "language": "ar", "bm25_positive_candidates": 21, "ranking": [{"doc_id": "D19", "score": 0.03252247488101534}, {"doc_id": "D06", "score": 0.032018442622950824}, {"doc_id": "D17", "score": 0.03021353930031804}, {"doc_id": "D22", "score": 0.03007688828584351}, {"doc_id": "D16", "score": 0.02946912242686891}, {"doc_id": "D20", "score": 0.029418126757516764}, {"doc_id": "D08", "score": 0.0293236301369863}, {"doc_id": "D14", "score": 0.029030910609857977}, {"doc_id": "D05", "score": 0.0288981288981289}, {"doc_id": "D18", "score": 0.02886002886002886}, {"doc_id": "D07", "score": 0.028850145288501453}, {"doc_id": "D10", "score": 0.02761904761904762}, {"doc_id": "D21", "score": 0.02761904761904762}, {"doc_id": "D02", "score": 0.027526395173453996}, {"doc_id": "D15", "score": 0.027205882352941177}, {"doc_id": "D12", "score": 0.027046783625730993}, {"doc_id": "D13", "score": 0.026687875574407917}, {"doc_id": "D04", "score": 0.02638888888888889}, {"doc_id": "D09", "score": 0.025645240835114255}, {"doc_id": "D01", "score": 0.025478740668614087}, {"doc_id": "D03", "score": 0.024691358024691357}, {"doc_id": "D11", "score": 0.013513513513513514}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q27_en", "scenario_id": "Q27", "family_id": "F14", "language": "en", "bm25_positive_candidates": 22, "ranking": [{"doc_id": "D20", "score": 0.03278688524590164}, {"doc_id": "D05", "score": 0.03200204813108039}, {"doc_id": "D01", "score": 0.031009615384615385}, {"doc_id": "D06", "score": 0.030834914611005692}, {"doc_id": "D03", "score": 0.03057889822595705}, {"doc_id": "D07", "score": 0.030309988518943745}, {"doc_id": "D11", "score": 0.029236022193768675}, {"doc_id": "D17", "score": 0.028850145288501453}, {"doc_id": "D13", "score": 0.02844551282051282}, {"doc_id": "D04", "score": 0.028381642512077296}, {"doc_id": "D15", "score": 0.028370221327967807}, {"doc_id": "D09", "score": 0.027984344422700584}, {"doc_id": "D19", "score": 0.027271052146674038}, {"doc_id": "D02", "score": 0.027222222222222224}, {"doc_id": "D18", "score": 0.026687875574407917}, {"doc_id": "D16", "score": 0.026500526500526502}, {"doc_id": "D10", "score": 0.026334026334026334}, {"doc_id": "D22", "score": 0.026144907723855092}, {"doc_id": "D12", "score": 0.025679012345679014}, {"doc_id": "D21", "score": 0.025657894736842105}, {"doc_id": "D08", "score": 0.02531645569620253}, {"doc_id": "D14", "score": 0.024695121951219513}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q27_ar", "scenario_id": "Q27", "family_id": "F14", "language": "ar", "bm25_positive_candidates": 21, "ranking": [{"doc_id": "D20", "score": 0.03278688524590164}, {"doc_id": "D03", "score": 0.03225806451612903}, {"doc_id": "D17", "score": 0.031024531024531024}, {"doc_id": "D07", "score": 0.03057889822595705}, {"doc_id": "D05", "score": 0.030117753623188408}, {"doc_id": "D19", "score": 0.029877369007803793}, {"doc_id": "D09", "score": 0.029857397504456328}, {"doc_id": "D21", "score": 0.029709507042253523}, {"doc_id": "D15", "score": 0.02967032967032967}, {"doc_id": "D01", "score": 0.02900988017658188}, {"doc_id": "D11", "score": 0.02817460317460317}, {"doc_id": "D13", "score": 0.027745885954841176}, {"doc_id": "D10", "score": 0.026856524873828405}, {"doc_id": "D06", "score": 0.02684684684684685}, {"doc_id": "D04", "score": 0.026500526500526502}, {"doc_id": "D02", "score": 0.02632034632034632}, {"doc_id": "D16", "score": 0.0261986301369863}, {"doc_id": "D12", "score": 0.025657894736842105}, {"doc_id": "D08", "score": 0.025478740668614087}, {"doc_id": "D14", "score": 0.02485334979932078}, {"doc_id": "D22", "score": 0.024691358024691357}, {"doc_id": "D18", "score": 0.013888888888888888}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q28_en", "scenario_id": "Q28", "family_id": "F14", "language": "en", "bm25_positive_candidates": 22, "ranking": [{"doc_id": "D20", "score": 0.03278688524590164}, {"doc_id": "D06", "score": 0.03225806451612903}, {"doc_id": "D04", "score": 0.03125763125763126}, {"doc_id": "D05", "score": 0.030776515151515152}, {"doc_id": "D02", "score": 0.03055037313432836}, {"doc_id": "D03", "score": 0.030536130536130537}, {"doc_id": "D18", "score": 0.028693528693528692}, {"doc_id": "D16", "score": 0.02862400327131466}, {"doc_id": "D01", "score": 0.028381642512077296}, {"doc_id": "D07", "score": 0.028169014084507043}, {"doc_id": "D12", "score": 0.02786377708978328}, {"doc_id": "D10", "score": 0.027799227799227798}, {"doc_id": "D19", "score": 0.027051561365286855}, {"doc_id": "D11", "score": 0.026875901875901876}, {"doc_id": "D17", "score": 0.026687875574407917}, {"doc_id": "D08", "score": 0.02667140825035562}, {"doc_id": "D21", "score": 0.02651914295749912}, {"doc_id": "D13", "score": 0.0264808362369338}, {"doc_id": "D15", "score": 0.025833333333333333}, {"doc_id": "D22", "score": 0.025833333333333333}, {"doc_id": "D14", "score": 0.025645240835114255}, {"doc_id": "D09", "score": 0.025003906860446942}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q28_ar", "scenario_id": "Q28", "family_id": "F14", "language": "ar", "bm25_positive_candidates": 21, "ranking": [{"doc_id": "D20", "score": 0.03278688524590164}, {"doc_id": "D03", "score": 0.03225806451612903}, {"doc_id": "D17", "score": 0.029631255487269532}, {"doc_id": "D19", "score": 0.029631255487269532}, {"doc_id": "D21", "score": 0.029386529386529386}, {"doc_id": "D06", "score": 0.0293236301369863}, {"doc_id": "D05", "score": 0.029030910609857977}, {"doc_id": "D07", "score": 0.028958333333333336}, {"doc_id": "D04", "score": 0.02877846790890269}, {"doc_id": "D10", "score": 0.028370221327967807}, {"doc_id": "D02", "score": 0.028205128205128206}, {"doc_id": "D18", "score": 0.02819138376017471}, {"doc_id": "D01", "score": 0.02813852813852814}, {"doc_id": "D08", "score": 0.02813852813852814}, {"doc_id": "D15", "score": 0.02804284323271665}, {"doc_id": "D12", "score": 0.027777777777777776}, {"doc_id": "D14", "score": 0.02658450704225352}, {"doc_id": "D16", "score": 0.026171741361614778}, {"doc_id": "D09", "score": 0.026153846153846153}, {"doc_id": "D13", "score": 0.024695121951219513}, {"doc_id": "D22", "score": 0.024691358024691357}, {"doc_id": "D11", "score": 0.013157894736842105}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q29_en", "scenario_id": "Q29", "family_id": "F15", "language": "en", "bm25_positive_candidates": 21, "ranking": [{"doc_id": "D21", "score": 0.03278688524590164}, {"doc_id": "D10", "score": 0.03076923076923077}, {"doc_id": "D09", "score": 0.03055037313432836}, {"doc_id": "D01", "score": 0.03021353930031804}, {"doc_id": "D05", "score": 0.029857397504456328}, {"doc_id": "D07", "score": 0.029827662395050816}, {"doc_id": "D06", "score": 0.029631255487269532}, {"doc_id": "D13", "score": 0.029386529386529386}, {"doc_id": "D11", "score": 0.02904040404040404}, {"doc_id": "D17", "score": 0.028693528693528692}, {"doc_id": "D20", "score": 0.02761904761904762}, {"doc_id": "D15", "score": 0.027272727272727275}, {"doc_id": "D08", "score": 0.027046783625730993}, {"doc_id": "D12", "score": 0.026992753623188405}, {"doc_id": "D19", "score": 0.026838432635534086}, {"doc_id": "D02", "score": 0.026742734890354787}, {"doc_id": "D22", "score": 0.02651914295749912}, {"doc_id": "D03", "score": 0.02649122807017544}, {"doc_id": "D04", "score": 0.026171741361614778}, {"doc_id": "D16", "score": 0.025332691999358666}, {"doc_id": "D14", "score": 0.024695121951219513}, {"doc_id": "D18", "score": 0.015625}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q29_ar", "scenario_id": "Q29", "family_id": "F15", "language": "ar", "bm25_positive_candidates": 21, "ranking": [{"doc_id": "D21", "score": 0.03278688524590164}, {"doc_id": "D17", "score": 0.03200204813108039}, {"doc_id": "D07", "score": 0.03125}, {"doc_id": "D10", "score": 0.031054405392392875}, {"doc_id": "D05", "score": 0.03036576949620428}, {"doc_id": "D20", "score": 0.029236022193768675}, {"doc_id": "D06", "score": 0.02904040404040404}, {"doc_id": "D03", "score": 0.028790389395194696}, {"doc_id": "D01", "score": 0.02877846790890269}, {"doc_id": "D11", "score": 0.02862400327131466}, {"doc_id": "D18", "score": 0.028594771241830064}, {"doc_id": "D08", "score": 0.02854251012145749}, {"doc_id": "D09", "score": 0.02854251012145749}, {"doc_id": "D15", "score": 0.02632034632034632}, {"doc_id": "D02", "score": 0.026171741361614778}, {"doc_id": "D04", "score": 0.02604430914933198}, {"doc_id": "D13", "score": 0.0259915611814346}, {"doc_id": "D12", "score": 0.025708635464733027}, {"doc_id": "D16", "score": 0.02564102564102564}, {"doc_id": "D22", "score": 0.025332691999358666}, {"doc_id": "D14", "score": 0.025}, {"doc_id": "D19", "score": 0.014285714285714285}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q30_en", "scenario_id": "Q30", "family_id": "F15", "language": "en", "bm25_positive_candidates": 21, "ranking": [{"doc_id": "D21", "score": 0.03278688524590164}, {"doc_id": "D10", "score": 0.03200204813108039}, {"doc_id": "D06", "score": 0.03125}, {"doc_id": "D08", "score": 0.029631255487269532}, {"doc_id": "D02", "score": 0.029273504273504274}, {"doc_id": "D09", "score": 0.029273504273504274}, {"doc_id": "D07", "score": 0.029030910609857977}, {"doc_id": "D18", "score": 0.028474711270410194}, {"doc_id": "D04", "score": 0.02819138376017471}, {"doc_id": "D20", "score": 0.027984344422700584}, {"doc_id": "D12", "score": 0.027745885954841176}, {"doc_id": "D13", "score": 0.027651515151515153}, {"doc_id": "D05", "score": 0.027650648360030512}, {"doc_id": "D01", "score": 0.027526395173453996}, {"doc_id": "D16", "score": 0.02694394213381555}, {"doc_id": "D03", "score": 0.02684684684684685}, {"doc_id": "D19", "score": 0.02658450704225352}, {"doc_id": "D14", "score": 0.026500526500526502}, {"doc_id": "D22", "score": 0.0264301860545992}, {"doc_id": "D11", "score": 0.02632034632034632}, {"doc_id": "D15", "score": 0.02485334979932078}, {"doc_id": "D17", "score": 0.015151515151515152}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q30_ar", "scenario_id": "Q30", "family_id": "F15", "language": "ar", "bm25_positive_candidates": 21, "ranking": [{"doc_id": "D21", "score": 0.03278688524590164}, {"doc_id": "D10", "score": 0.03225806451612903}, {"doc_id": "D08", "score": 0.031024531024531024}, {"doc_id": "D06", "score": 0.031009615384615385}, {"doc_id": "D18", "score": 0.03057889822595705}, {"doc_id": "D17", "score": 0.030117753623188408}, {"doc_id": "D02", "score": 0.02946912242686891}, {"doc_id": "D07", "score": 0.029236022193768675}, {"doc_id": "D20", "score": 0.028991596638655463}, {"doc_id": "D04", "score": 0.02862400327131466}, {"doc_id": "D05", "score": 0.02862400327131466}, {"doc_id": "D12", "score": 0.02715098147128967}, {"doc_id": "D01", "score": 0.02702702702702703}, {"doc_id": "D03", "score": 0.026875901875901876}, {"doc_id": "D09", "score": 0.026709401709401708}, {"doc_id": "D14", "score": 0.02666666666666667}, {"doc_id": "D16", "score": 0.026144907723855092}, {"doc_id": "D11", "score": 0.025657894736842105}, {"doc_id": "D22", "score": 0.0251661918328585}, {"doc_id": "D15", "score": 0.025003906860446942}, {"doc_id": "D13", "score": 0.024695121951219513}, {"doc_id": "D19", "score": 0.014285714285714285}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q31_en", "scenario_id": "Q31", "family_id": "F16", "language": "en", "bm25_positive_candidates": 21, "ranking": [{"doc_id": "D22", "score": 0.03278688524590164}, {"doc_id": "D01", "score": 0.03149801587301587}, {"doc_id": "D05", "score": 0.030536130536130537}, {"doc_id": "D07", "score": 0.0304147465437788}, {"doc_id": "D17", "score": 0.030017921146953404}, {"doc_id": "D19", "score": 0.029957522915269395}, {"doc_id": "D11", "score": 0.029418126757516764}, {"doc_id": "D15", "score": 0.029411764705882353}, {"doc_id": "D02", "score": 0.029138513513513514}, {"doc_id": "D08", "score": 0.02862400327131466}, {"doc_id": "D13", "score": 0.028205128205128206}, {"doc_id": "D06", "score": 0.02782608695652174}, {"doc_id": "D18", "score": 0.027651515151515153}, {"doc_id": "D09", "score": 0.027443609022556388}, {"doc_id": "D03", "score": 0.026742734890354787}, {"doc_id": "D10", "score": 0.026356857985087564}, {"doc_id": "D20", "score": 0.026153846153846153}, {"doc_id": "D14", "score": 0.025708635464733027}, {"doc_id": "D21", "score": 0.025503573749187783}, {"doc_id": "D16", "score": 0.02548701298701299}, {"doc_id": "D04", "score": 0.025332691999358666}, {"doc_id": "D12", "score": 0.013888888888888888}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q31_ar", "scenario_id": "Q31", "family_id": "F16", "language": "ar", "bm25_positive_candidates": 22, "ranking": [{"doc_id": "D22", "score": 0.03278688524590164}, {"doc_id": "D17", "score": 0.0315136476426799}, {"doc_id": "D08", "score": 0.031054405392392875}, {"doc_id": "D07", "score": 0.031024531024531024}, {"doc_id": "D05", "score": 0.030330882352941176}, {"doc_id": "D18", "score": 0.02919863597612958}, {"doc_id": "D20", "score": 0.028665028665028666}, {"doc_id": "D19", "score": 0.02862400327131466}, {"doc_id": "D01", "score": 0.028371628371628373}, {"doc_id": "D06", "score": 0.028169014084507043}, {"doc_id": "D13", "score": 0.028125}, {"doc_id": "D14", "score": 0.028068137824235385}, {"doc_id": "D11", "score": 0.027984344422700584}, {"doc_id": "D15", "score": 0.02782608695652174}, {"doc_id": "D09", "score": 0.027799227799227798}, {"doc_id": "D02", "score": 0.027222222222222224}, {"doc_id": "D03", "score": 0.027046783625730993}, {"doc_id": "D16", "score": 0.02581612258494337}, {"doc_id": "D21", "score": 0.025807525807525808}, {"doc_id": "D10", "score": 0.02532051282051282}, {"doc_id": "D12", "score": 0.02485334979932078}, {"doc_id": "D04", "score": 0.024691358024691357}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q32_en", "scenario_id": "Q32", "family_id": "F16", "language": "en", "bm25_positive_candidates": 22, "ranking": [{"doc_id": "D22", "score": 0.03278688524590164}, {"doc_id": "D08", "score": 0.03125763125763126}, {"doc_id": "D02", "score": 0.031054405392392875}, {"doc_id": "D06", "score": 0.031054405392392875}, {"doc_id": "D18", "score": 0.02976190476190476}, {"doc_id": "D10", "score": 0.02946912242686891}, {"doc_id": "D19", "score": 0.029411764705882353}, {"doc_id": "D12", "score": 0.028612012987012988}, {"doc_id": "D14", "score": 0.028484848484848488}, {"doc_id": "D05", "score": 0.028370221327967807}, {"doc_id": "D07", "score": 0.028283227848101264}, {"doc_id": "D01", "score": 0.02819138376017471}, {"doc_id": "D16", "score": 0.02817460317460317}, {"doc_id": "D04", "score": 0.02782608695652174}, {"doc_id": "D17", "score": 0.027809742999616416}, {"doc_id": "D15", "score": 0.02667140825035562}, {"doc_id": "D13", "score": 0.025893752088205813}, {"doc_id": "D11", "score": 0.025708635464733027}, {"doc_id": "D21", "score": 0.025657894736842105}, {"doc_id": "D20", "score": 0.02564102564102564}, {"doc_id": "D03", "score": 0.025332691999358666}, {"doc_id": "D09", "score": 0.02484567901234568}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q32_ar", "scenario_id": "Q32", "family_id": "F16", "language": "ar", "bm25_positive_candidates": 21, "ranking": [{"doc_id": "D22", "score": 0.03278688524590164}, {"doc_id": "D08", "score": 0.03225806451612903}, {"doc_id": "D18", "score": 0.03149801587301587}, {"doc_id": "D06", "score": 0.031009615384615385}, {"doc_id": "D17", "score": 0.029877369007803793}, {"doc_id": "D02", "score": 0.029857397504456328}, {"doc_id": "D07", "score": 0.029236022193768675}, {"doc_id": "D14", "score": 0.029206349206349208}, {"doc_id": "D05", "score": 0.028814262023217248}, {"doc_id": "D04", "score": 0.028370221327967807}, {"doc_id": "D20", "score": 0.02782608695652174}, {"doc_id": "D12", "score": 0.027799227799227798}, {"doc_id": "D19", "score": 0.027692895339954164}, {"doc_id": "D10", "score": 0.0273972602739726}, {"doc_id": "D13", "score": 0.02712049508554787}, {"doc_id": "D16", "score": 0.026875901875901876}, {"doc_id": "D01", "score": 0.026334026334026334}, {"doc_id": "D21", "score": 0.02581612258494337}, {"doc_id": "D15", "score": 0.025657894736842105}, {"doc_id": "D09", "score": 0.025003906860446942}, {"doc_id": "D03", "score": 0.02484567901234568}, {"doc_id": "D11", "score": 0.01282051282051282}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q33_en", "scenario_id": "Q33", "family_id": "F17", "language": "en", "bm25_positive_candidates": 21, "ranking": [{"doc_id": "D03", "score": 0.03278688524590164}, {"doc_id": "D01", "score": 0.031754032258064516}, {"doc_id": "D02", "score": 0.03128054740957967}, {"doc_id": "D04", "score": 0.03125763125763126}, {"doc_id": "D20", "score": 0.03125763125763126}, {"doc_id": "D05", "score": 0.030330882352941176}, {"doc_id": "D07", "score": 0.029631255487269532}, {"doc_id": "D06", "score": 0.028985507246376812}, {"doc_id": "D09", "score": 0.02862400327131466}, {"doc_id": "D17", "score": 0.028370221327967807}, {"doc_id": "D13", "score": 0.028309409888357256}, {"doc_id": "D11", "score": 0.027799227799227798}, {"doc_id": "D19", "score": 0.027071520029266508}, {"doc_id": "D08", "score": 0.02684684684684685}, {"doc_id": "D18", "score": 0.026709401709401708}, {"doc_id": "D15", "score": 0.02638888888888889}, {"doc_id": "D21", "score": 0.02632034632034632}, {"doc_id": "D22", "score": 0.02581612258494337}, {"doc_id": "D12", "score": 0.025478740668614087}, {"doc_id": "D16", "score": 0.024695121951219513}, {"doc_id": "D14", "score": 0.024691358024691357}, {"doc_id": "D10", "score": 0.0136986301369863}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q33_ar", "scenario_id": "Q33", "family_id": "F17", "language": "ar", "bm25_positive_candidates": 19, "ranking": [{"doc_id": "D03", "score": 0.03278688524590164}, {"doc_id": "D02", "score": 0.031754032258064516}, {"doc_id": "D04", "score": 0.03149801587301587}, {"doc_id": "D20", "score": 0.031024531024531024}, {"doc_id": "D05", "score": 0.030834914611005692}, {"doc_id": "D09", "score": 0.03076923076923077}, {"doc_id": "D07", "score": 0.029850746268656716}, {"doc_id": "D01", "score": 0.028991596638655463}, {"doc_id": "D17", "score": 0.02817460317460317}, {"doc_id": "D13", "score": 0.02813852813852814}, {"doc_id": "D06", "score": 0.027598020555767037}, {"doc_id": "D11", "score": 0.027598020555767037}, {"doc_id": "D15", "score": 0.027313266443701224}, {"doc_id": "D10", "score": 0.027222222222222224}, {"doc_id": "D08", "score": 0.02649122807017544}, {"doc_id": "D22", "score": 0.026356857985087564}, {"doc_id": "D16", "score": 0.025893752088205813}, {"doc_id": "D14", "score": 0.025645240835114255}, {"doc_id": "D12", "score": 0.02532051282051282}, {"doc_id": "D21", "score": 0.014492753623188406}, {"doc_id": "D18", "score": 0.013157894736842105}, {"doc_id": "D19", "score": 0.012345679012345678}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q34_en", "scenario_id": "Q34", "family_id": "F17", "language": "en", "bm25_positive_candidates": 20, "ranking": [{"doc_id": "D01", "score": 0.032266458495966696}, {"doc_id": "D02", "score": 0.032266458495966696}, {"doc_id": "D03", "score": 0.03225806451612903}, {"doc_id": "D20", "score": 0.03055037313432836}, {"doc_id": "D07", "score": 0.029709507042253523}, {"doc_id": "D04", "score": 0.029631255487269532}, {"doc_id": "D09", "score": 0.029273504273504274}, {"doc_id": "D17", "score": 0.02919863597612958}, {"doc_id": "D11", "score": 0.02904040404040404}, {"doc_id": "D05", "score": 0.028665028665028666}, {"doc_id": "D15", "score": 0.028371628371628373}, {"doc_id": "D13", "score": 0.02761904761904762}, {"doc_id": "D06", "score": 0.02694394213381555}, {"doc_id": "D19", "score": 0.026856524873828405}, {"doc_id": "D16", "score": 0.026687875574407917}, {"doc_id": "D08", "score": 0.026334026334026334}, {"doc_id": "D21", "score": 0.0261986301369863}, {"doc_id": "D22", "score": 0.0259915611814346}, {"doc_id": "D18", "score": 0.025807525807525808}, {"doc_id": "D12", "score": 0.025657894736842105}, {"doc_id": "D10", "score": 0.014084507042253521}, {"doc_id": "D14", "score": 0.012345679012345678}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q34_ar", "scenario_id": "Q34", "family_id": "F17", "language": "ar", "bm25_positive_candidates": 19, "ranking": [{"doc_id": "D02", "score": 0.03278688524590164}, {"doc_id": "D03", "score": 0.03225806451612903}, {"doc_id": "D09", "score": 0.030776515151515152}, {"doc_id": "D07", "score": 0.03057889822595705}, {"doc_id": "D05", "score": 0.029877369007803793}, {"doc_id": "D17", "score": 0.029571646010002173}, {"doc_id": "D20", "score": 0.029513888888888888}, {"doc_id": "D04", "score": 0.02946912242686891}, {"doc_id": "D13", "score": 0.029418126757516764}, {"doc_id": "D01", "score": 0.029236022193768675}, {"doc_id": "D11", "score": 0.02817460317460317}, {"doc_id": "D10", "score": 0.02803921568627451}, {"doc_id": "D15", "score": 0.027106227106227107}, {"doc_id": "D16", "score": 0.026856524873828405}, {"doc_id": "D06", "score": 0.02684684684684685}, {"doc_id": "D08", "score": 0.02667140825035562}, {"doc_id": "D14", "score": 0.025974025974025976}, {"doc_id": "D12", "score": 0.0251661918328585}, {"doc_id": "D22", "score": 0.025158227848101268}, {"doc_id": "D21", "score": 0.014925373134328358}, {"doc_id": "D18", "score": 0.012658227848101266}, {"doc_id": "D19", "score": 0.012195121951219513}], "metrics": {"hit1": 0, "recall5": 0.0, "ndcg10": 0.2890648263178879, "all_evidence5": 0, "wrong_scope1": 1}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q35_en", "scenario_id": "Q35", "family_id": "F18", "language": "en", "bm25_positive_candidates": 22, "ranking": [{"doc_id": "D02", "score": 0.03252247488101534}, {"doc_id": "D04", "score": 0.03252247488101534}, {"doc_id": "D03", "score": 0.031746031746031744}, {"doc_id": "D06", "score": 0.031009615384615385}, {"doc_id": "D20", "score": 0.030330882352941176}, {"doc_id": "D01", "score": 0.029850746268656716}, {"doc_id": "D05", "score": 0.02967032967032967}, {"doc_id": "D18", "score": 0.02904040404040404}, {"doc_id": "D07", "score": 0.028404512489927477}, {"doc_id": "D12", "score": 0.028309409888357256}, {"doc_id": "D19", "score": 0.028006267136701922}, {"doc_id": "D08", "score": 0.02782608695652174}, {"doc_id": "D10", "score": 0.027272727272727275}, {"doc_id": "D09", "score": 0.02690501986276634}, {"doc_id": "D22", "score": 0.026742734890354787}, {"doc_id": "D16", "score": 0.02668564312399929}, {"doc_id": "D17", "score": 0.026547116736990152}, {"doc_id": "D14", "score": 0.02649122807017544}, {"doc_id": "D13", "score": 0.025708635464733027}, {"doc_id": "D11", "score": 0.0251661918328585}, {"doc_id": "D15", "score": 0.02484567901234568}, {"doc_id": "D21", "score": 0.024695121951219513}], "metrics": {"hit1": 0, "recall5": 1.0, "ndcg10": 0.6309297535714575, "all_evidence5": 1, "wrong_scope1": 1}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q35_ar", "scenario_id": "Q35", "family_id": "F18", "language": "ar", "bm25_positive_candidates": 18, "ranking": [{"doc_id": "D04", "score": 0.03278688524590164}, {"doc_id": "D02", "score": 0.03200204813108039}, {"doc_id": "D03", "score": 0.03200204813108039}, {"doc_id": "D06", "score": 0.031009615384615385}, {"doc_id": "D10", "score": 0.030309988518943745}, {"doc_id": "D20", "score": 0.030303030303030304}, {"doc_id": "D18", "score": 0.029418126757516764}, {"doc_id": "D05", "score": 0.0293236301369863}, {"doc_id": "D08", "score": 0.02919863597612958}, {"doc_id": "D14", "score": 0.02817460317460317}, {"doc_id": "D07", "score": 0.02797339593114241}, {"doc_id": "D01", "score": 0.027799227799227798}, {"doc_id": "D12", "score": 0.027783137179239824}, {"doc_id": "D16", "score": 0.027364110201042444}, {"doc_id": "D09", "score": 0.02684684684684685}, {"doc_id": "D22", "score": 0.025978407557354925}, {"doc_id": "D15", "score": 0.025503573749187783}, {"doc_id": "D13", "score": 0.02548701298701299}, {"doc_id": "D21", "score": 0.013333333333333334}, {"doc_id": "D11", "score": 0.012987012987012988}, {"doc_id": "D17", "score": 0.01282051282051282}, {"doc_id": "D19", "score": 0.012195121951219513}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q36_en", "scenario_id": "Q36", "family_id": "F18", "language": "en", "bm25_positive_candidates": 22, "ranking": [{"doc_id": "D02", "score": 0.03278688524590164}, {"doc_id": "D04", "score": 0.03225806451612903}, {"doc_id": "D01", "score": 0.031746031746031744}, {"doc_id": "D03", "score": 0.030776515151515152}, {"doc_id": "D06", "score": 0.029709507042253523}, {"doc_id": "D12", "score": 0.02900988017658188}, {"doc_id": "D18", "score": 0.028991596638655463}, {"doc_id": "D10", "score": 0.0288981288981289}, {"doc_id": "D20", "score": 0.0288981288981289}, {"doc_id": "D16", "score": 0.02813852813852814}, {"doc_id": "D07", "score": 0.027984344422700584}, {"doc_id": "D19", "score": 0.02786377708978328}, {"doc_id": "D05", "score": 0.02782608695652174}, {"doc_id": "D08", "score": 0.027425373134328357}, {"doc_id": "D22", "score": 0.02715098147128967}, {"doc_id": "D09", "score": 0.027046783625730993}, {"doc_id": "D17", "score": 0.02668564312399929}, {"doc_id": "D15", "score": 0.02638888888888889}, {"doc_id": "D14", "score": 0.025679012345679014}, {"doc_id": "D11", "score": 0.02564102564102564}, {"doc_id": "D21", "score": 0.02485334979932078}, {"doc_id": "D13", "score": 0.02454080096356519}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q36_ar", "scenario_id": "Q36", "family_id": "F18", "language": "ar", "bm25_positive_candidates": 19, "ranking": [{"doc_id": "D02", "score": 0.03278688524590164}, {"doc_id": "D04", "score": 0.03225806451612903}, {"doc_id": "D03", "score": 0.03125763125763126}, {"doc_id": "D10", "score": 0.03125763125763126}, {"doc_id": "D06", "score": 0.029709507042253523}, {"doc_id": "D07", "score": 0.0293236301369863}, {"doc_id": "D08", "score": 0.029211087420042643}, {"doc_id": "D05", "score": 0.028665028665028666}, {"doc_id": "D20", "score": 0.028665028665028666}, {"doc_id": "D14", "score": 0.028577260665441927}, {"doc_id": "D18", "score": 0.028083267871170464}, {"doc_id": "D01", "score": 0.02803921568627451}, {"doc_id": "D16", "score": 0.02803921568627451}, {"doc_id": "D12", "score": 0.027777777777777776}, {"doc_id": "D09", "score": 0.027443609022556388}, {"doc_id": "D17", "score": 0.026992753623188405}, {"doc_id": "D13", "score": 0.025807525807525808}, {"doc_id": "D15", "score": 0.025332691999358666}, {"doc_id": "D22", "score": 0.02531645569620253}, {"doc_id": "D21", "score": 0.0136986301369863}, {"doc_id": "D11", "score": 0.01282051282051282}, {"doc_id": "D19", "score": 0.012195121951219513}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q37_en", "scenario_id": "Q37", "family_id": "F19", "language": "en", "bm25_positive_candidates": 22, "ranking": [{"doc_id": "D01", "score": 0.03278688524590164}, {"doc_id": "D02", "score": 0.03225806451612903}, {"doc_id": "D07", "score": 0.03125763125763126}, {"doc_id": "D20", "score": 0.031024531024531024}, {"doc_id": "D05", "score": 0.03055037313432836}, {"doc_id": "D09", "score": 0.029857397504456328}, {"doc_id": "D03", "score": 0.02946912242686891}, {"doc_id": "D19", "score": 0.02877846790890269}, {"doc_id": "D17", "score": 0.02862400327131466}, {"doc_id": "D13", "score": 0.028612012987012988}, {"doc_id": "D15", "score": 0.02821939586645469}, {"doc_id": "D06", "score": 0.02782608695652174}, {"doc_id": "D11", "score": 0.02761904761904762}, {"doc_id": "D10", "score": 0.02758751902587519}, {"doc_id": "D22", "score": 0.027402402402402402}, {"doc_id": "D08", "score": 0.02690501986276634}, {"doc_id": "D12", "score": 0.025645240835114255}, {"doc_id": "D18", "score": 0.025353016688061617}, {"doc_id": "D21", "score": 0.025353016688061617}, {"doc_id": "D04", "score": 0.02532051282051282}, {"doc_id": "D14", "score": 0.025003906860446942}, {"doc_id": "D16", "score": 0.02484567901234568}], "metrics": {}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q37_ar", "scenario_id": "Q37", "family_id": "F19", "language": "ar", "bm25_positive_candidates": 19, "ranking": [{"doc_id": "D01", "score": 0.03252247488101534}, {"doc_id": "D17", "score": 0.030798389007344232}, {"doc_id": "D07", "score": 0.03055037313432836}, {"doc_id": "D09", "score": 0.030536130536130537}, {"doc_id": "D05", "score": 0.03047794966520434}, {"doc_id": "D20", "score": 0.030330882352941176}, {"doc_id": "D03", "score": 0.030158730158730156}, {"doc_id": "D13", "score": 0.029827662395050816}, {"doc_id": "D11", "score": 0.028790389395194696}, {"doc_id": "D02", "score": 0.028665028665028666}, {"doc_id": "D06", "score": 0.02819138376017471}, {"doc_id": "D15", "score": 0.027650648360030512}, {"doc_id": "D10", "score": 0.02761904761904762}, {"doc_id": "D14", "score": 0.027579737335834898}, {"doc_id": "D08", "score": 0.02632034632034632}, {"doc_id": "D16", "score": 0.026234567901234566}, {"doc_id": "D04", "score": 0.026144907723855092}, {"doc_id": "D22", "score": 0.025478740668614087}, {"doc_id": "D12", "score": 0.02532051282051282}, {"doc_id": "D18", "score": 0.013888888888888888}, {"doc_id": "D21", "score": 0.013513513513513514}, {"doc_id": "D19", "score": 0.012658227848101266}], "metrics": {}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q37_mixed", "scenario_id": "Q37", "family_id": "F19", "language": "mixed", "bm25_positive_candidates": 15, "ranking": [{"doc_id": "D01", "score": 0.03278688524590164}, {"doc_id": "D02", "score": 0.03225806451612903}, {"doc_id": "D07", "score": 0.031009615384615385}, {"doc_id": "D05", "score": 0.03036576949620428}, {"doc_id": "D20", "score": 0.030303030303030304}, {"doc_id": "D03", "score": 0.029709507042253523}, {"doc_id": "D09", "score": 0.029411764705882353}, {"doc_id": "D17", "score": 0.029211087420042643}, {"doc_id": "D15", "score": 0.0288981288981289}, {"doc_id": "D13", "score": 0.02886002886002886}, {"doc_id": "D11", "score": 0.028258706467661692}, {"doc_id": "D08", "score": 0.02819138376017471}, {"doc_id": "D06", "score": 0.02761904761904762}, {"doc_id": "D19", "score": 0.02758751902587519}, {"doc_id": "D14", "score": 0.025859192525859193}, {"doc_id": "D10", "score": 0.014084507042253521}, {"doc_id": "D18", "score": 0.013888888888888888}, {"doc_id": "D04", "score": 0.013157894736842105}, {"doc_id": "D22", "score": 0.01282051282051282}, {"doc_id": "D21", "score": 0.012658227848101266}, {"doc_id": "D12", "score": 0.0125}, {"doc_id": "D16", "score": 0.012195121951219513}], "metrics": {}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q38_en", "scenario_id": "Q38", "family_id": "F20", "language": "en", "bm25_positive_candidates": 22, "ranking": [{"doc_id": "D04", "score": 0.031746031746031744}, {"doc_id": "D02", "score": 0.030536130536130537}, {"doc_id": "D10", "score": 0.030330882352941176}, {"doc_id": "D09", "score": 0.03007688828584351}, {"doc_id": "D03", "score": 0.029906956136464335}, {"doc_id": "D05", "score": 0.029827662395050816}, {"doc_id": "D07", "score": 0.029827662395050816}, {"doc_id": "D22", "score": 0.029551337359792925}, {"doc_id": "D01", "score": 0.02919863597612958}, {"doc_id": "D18", "score": 0.028577260665441927}, {"doc_id": "D06", "score": 0.028371628371628373}, {"doc_id": "D19", "score": 0.028370221327967807}, {"doc_id": "D21", "score": 0.028258706467661692}, {"doc_id": "D20", "score": 0.027820121951219513}, {"doc_id": "D17", "score": 0.027777777777777776}, {"doc_id": "D12", "score": 0.026631393298059962}, {"doc_id": "D08", "score": 0.026334026334026334}, {"doc_id": "D15", "score": 0.02632034632034632}, {"doc_id": "D13", "score": 0.025978407557354925}, {"doc_id": "D14", "score": 0.025158227848101268}, {"doc_id": "D11", "score": 0.025003906860446942}, {"doc_id": "D16", "score": 0.024695121951219513}], "metrics": {}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q38_ar", "scenario_id": "Q38", "family_id": "F20", "language": "ar", "bm25_positive_candidates": 20, "ranking": [{"doc_id": "D03", "score": 0.032266458495966696}, {"doc_id": "D20", "score": 0.031754032258064516}, {"doc_id": "D17", "score": 0.03131881575727918}, {"doc_id": "D05", "score": 0.031024531024531024}, {"doc_id": "D06", "score": 0.03021353930031804}, {"doc_id": "D07", "score": 0.029877369007803793}, {"doc_id": "D02", "score": 0.029273504273504274}, {"doc_id": "D04", "score": 0.028958333333333336}, {"doc_id": "D10", "score": 0.028814262023217248}, {"doc_id": "D21", "score": 0.02877846790890269}, {"doc_id": "D09", "score": 0.028665028665028666}, {"doc_id": "D01", "score": 0.028404512489927477}, {"doc_id": "D18", "score": 0.027984344422700584}, {"doc_id": "D22", "score": 0.027526395173453996}, {"doc_id": "D08", "score": 0.02649122807017544}, {"doc_id": "D16", "score": 0.0264301860545992}, {"doc_id": "D15", "score": 0.025978407557354925}, {"doc_id": "D12", "score": 0.025645240835114255}, {"doc_id": "D14", "score": 0.0251821349382325}, {"doc_id": "D13", "score": 0.025}, {"doc_id": "D19", "score": 0.013513513513513514}, {"doc_id": "D11", "score": 0.012658227848101266}], "metrics": {}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q39_en", "scenario_id": "Q39", "family_id": "F21", "language": "en", "bm25_positive_candidates": 22, "ranking": [{"doc_id": "D05", "score": 0.03252247488101534}, {"doc_id": "D06", "score": 0.03252247488101534}, {"doc_id": "D10", "score": 0.031024531024531024}, {"doc_id": "D02", "score": 0.03055037313432836}, {"doc_id": "D09", "score": 0.030309988518943745}, {"doc_id": "D12", "score": 0.029571646010002173}, {"doc_id": "D20", "score": 0.028665028665028666}, {"doc_id": "D07", "score": 0.028612012987012988}, {"doc_id": "D21", "score": 0.028370221327967807}, {"doc_id": "D18", "score": 0.02803921568627451}, {"doc_id": "D04", "score": 0.02786377708978328}, {"doc_id": "D19", "score": 0.027777777777777776}, {"doc_id": "D08", "score": 0.027730294396961064}, {"doc_id": "D01", "score": 0.027479766610201392}, {"doc_id": "D11", "score": 0.02715098147128967}, {"doc_id": "D22", "score": 0.02658450704225352}, {"doc_id": "D16", "score": 0.02649122807017544}, {"doc_id": "D03", "score": 0.0264808362369338}, {"doc_id": "D14", "score": 0.026334026334026334}, {"doc_id": "D13", "score": 0.025893752088205813}, {"doc_id": "D17", "score": 0.025478740668614087}, {"doc_id": "D15", "score": 0.02484567901234568}], "metrics": {}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q39_ar", "scenario_id": "Q39", "family_id": "F21", "language": "ar", "bm25_positive_candidates": 20, "ranking": [{"doc_id": "D05", "score": 0.03252247488101534}, {"doc_id": "D06", "score": 0.03252247488101534}, {"doc_id": "D10", "score": 0.03125763125763126}, {"doc_id": "D08", "score": 0.03036576949620428}, {"doc_id": "D04", "score": 0.029236022193768675}, {"doc_id": "D18", "score": 0.029236022193768675}, {"doc_id": "D11", "score": 0.029083245521601686}, {"doc_id": "D02", "score": 0.028991596638655463}, {"doc_id": "D17", "score": 0.028958333333333336}, {"doc_id": "D12", "score": 0.02819138376017471}, {"doc_id": "D20", "score": 0.028125}, {"doc_id": "D07", "score": 0.027912386121341344}, {"doc_id": "D09", "score": 0.02786377708978328}, {"doc_id": "D22", "score": 0.027799227799227798}, {"doc_id": "D03", "score": 0.027745885954841176}, {"doc_id": "D01", "score": 0.02649122807017544}, {"doc_id": "D16", "score": 0.026334026334026334}, {"doc_id": "D14", "score": 0.026234567901234566}, {"doc_id": "D15", "score": 0.02548701298701299}, {"doc_id": "D13", "score": 0.02485334979932078}, {"doc_id": "D19", "score": 0.013888888888888888}, {"doc_id": "D21", "score": 0.012658227848101266}], "metrics": {}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q40_en", "scenario_id": "Q40", "family_id": "F22", "language": "en", "bm25_positive_candidates": 22, "ranking": [{"doc_id": "D09", "score": 0.03278688524590164}, {"doc_id": "D10", "score": 0.03225806451612903}, {"doc_id": "D05", "score": 0.030798389007344232}, {"doc_id": "D07", "score": 0.03057889822595705}, {"doc_id": "D01", "score": 0.030303030303030304}, {"doc_id": "D13", "score": 0.030117753623188408}, {"doc_id": "D17", "score": 0.029877369007803793}, {"doc_id": "D06", "score": 0.0293236301369863}, {"doc_id": "D11", "score": 0.02871794871794872}, {"doc_id": "D20", "score": 0.028370221327967807}, {"doc_id": "D15", "score": 0.02821939586645469}, {"doc_id": "D18", "score": 0.028083267871170464}, {"doc_id": "D19", "score": 0.027783137179239824}, {"doc_id": "D08", "score": 0.02649122807017544}, {"doc_id": "D03", "score": 0.0264808362369338}, {"doc_id": "D02", "score": 0.02638888888888889}, {"doc_id": "D14", "score": 0.026334026334026334}, {"doc_id": "D21", "score": 0.026234567901234566}, {"doc_id": "D16", "score": 0.02548701298701299}, {"doc_id": "D04", "score": 0.025332691999358666}, {"doc_id": "D12", "score": 0.02531645569620253}, {"doc_id": "D22", "score": 0.025015634771732333}], "metrics": {}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q40_ar", "scenario_id": "Q40", "family_id": "F22", "language": "ar", "bm25_positive_candidates": 21, "ranking": [{"doc_id": "D05", "score": 0.032266458495966696}, {"doc_id": "D09", "score": 0.032266458495966696}, {"doc_id": "D10", "score": 0.03225806451612903}, {"doc_id": "D17", "score": 0.031009615384615385}, {"doc_id": "D13", "score": 0.03007688828584351}, {"doc_id": "D11", "score": 0.02967032967032967}, {"doc_id": "D03", "score": 0.029236022193768675}, {"doc_id": "D06", "score": 0.029138513513513514}, {"doc_id": "D07", "score": 0.028985507246376812}, {"doc_id": "D18", "score": 0.028438886647841874}, {"doc_id": "D15", "score": 0.02817460317460317}, {"doc_id": "D01", "score": 0.02797339593114241}, {"doc_id": "D19", "score": 0.027692895339954164}, {"doc_id": "D20", "score": 0.027051561365286855}, {"doc_id": "D08", "score": 0.02668564312399929}, {"doc_id": "D02", "score": 0.026153846153846153}, {"doc_id": "D16", "score": 0.02604430914933198}, {"doc_id": "D22", "score": 0.025833333333333333}, {"doc_id": "D04", "score": 0.025657894736842105}, {"doc_id": "D12", "score": 0.02531645569620253}, {"doc_id": "D14", "score": 0.025015634771732333}, {"doc_id": "D21", "score": 0.013157894736842105}], "metrics": {}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q41_en", "scenario_id": "Q41", "family_id": "F23", "language": "en", "bm25_positive_candidates": 22, "ranking": [{"doc_id": "D12", "score": 0.03278688524590164}, {"doc_id": "D11", "score": 0.03225806451612903}, {"doc_id": "D16", "score": 0.03125763125763126}, {"doc_id": "D10", "score": 0.03055037313432836}, {"doc_id": "D06", "score": 0.029709507042253523}, {"doc_id": "D20", "score": 0.02964426877470356}, {"doc_id": "D13", "score": 0.029386529386529386}, {"doc_id": "D14", "score": 0.0288981288981289}, {"doc_id": "D05", "score": 0.02817460317460317}, {"doc_id": "D22", "score": 0.02803921568627451}, {"doc_id": "D08", "score": 0.027984344422700584}, {"doc_id": "D09", "score": 0.027972027972027972}, {"doc_id": "D15", "score": 0.027912386121341344}, {"doc_id": "D19", "score": 0.027364110201042444}, {"doc_id": "D02", "score": 0.027071520029266508}, {"doc_id": "D18", "score": 0.026992753623188405}, {"doc_id": "D07", "score": 0.02649122807017544}, {"doc_id": "D21", "score": 0.02638888888888889}, {"doc_id": "D17", "score": 0.025893752088205813}, {"doc_id": "D01", "score": 0.025353016688061617}, {"doc_id": "D04", "score": 0.0251661918328585}, {"doc_id": "D03", "score": 0.025003906860446942}], "metrics": {}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q41_ar", "scenario_id": "Q41", "family_id": "F23", "language": "ar", "bm25_positive_candidates": 20, "ranking": [{"doc_id": "D12", "score": 0.03278688524590164}, {"doc_id": "D11", "score": 0.03225806451612903}, {"doc_id": "D18", "score": 0.03149801587301587}, {"doc_id": "D05", "score": 0.03057889822595705}, {"doc_id": "D17", "score": 0.030536130536130537}, {"doc_id": "D06", "score": 0.029513888888888888}, {"doc_id": "D14", "score": 0.02900988017658188}, {"doc_id": "D02", "score": 0.028665028665028666}, {"doc_id": "D08", "score": 0.02862400327131466}, {"doc_id": "D13", "score": 0.028577260665441927}, {"doc_id": "D16", "score": 0.028404512489927477}, {"doc_id": "D15", "score": 0.028371628371628373}, {"doc_id": "D10", "score": 0.02817460317460317}, {"doc_id": "D04", "score": 0.027272727272727275}, {"doc_id": "D22", "score": 0.02715098147128967}, {"doc_id": "D09", "score": 0.02631578947368421}, {"doc_id": "D01", "score": 0.0259915611814346}, {"doc_id": "D07", "score": 0.025708635464733027}, {"doc_id": "D03", "score": 0.02532051282051282}, {"doc_id": "D20", "score": 0.02532051282051282}, {"doc_id": "D19", "score": 0.013333333333333334}, {"doc_id": "D21", "score": 0.012345679012345678}], "metrics": {}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q42_en", "scenario_id": "Q42", "family_id": "F24", "language": "en", "bm25_positive_candidates": 22, "ranking": [{"doc_id": "D15", "score": 0.03278688524590164}, {"doc_id": "D19", "score": 0.03200204813108039}, {"doc_id": "D16", "score": 0.0315136476426799}, {"doc_id": "D05", "score": 0.03055037313432836}, {"doc_id": "D13", "score": 0.03055037313432836}, {"doc_id": "D11", "score": 0.029857397504456328}, {"doc_id": "D09", "score": 0.02976190476190476}, {"doc_id": "D07", "score": 0.02964426877470356}, {"doc_id": "D17", "score": 0.02946912242686891}, {"doc_id": "D01", "score": 0.02919863597612958}, {"doc_id": "D22", "score": 0.027598020555767037}, {"doc_id": "D14", "score": 0.027212143650499815}, {"doc_id": "D10", "score": 0.027046783625730993}, {"doc_id": "D12", "score": 0.02666666666666667}, {"doc_id": "D18", "score": 0.026631393298059962}, {"doc_id": "D21", "score": 0.026631393298059962}, {"doc_id": "D20", "score": 0.026356857985087564}, {"doc_id": "D02", "score": 0.025978407557354925}, {"doc_id": "D06", "score": 0.025974025974025976}, {"doc_id": "D08", "score": 0.025158227848101268}, {"doc_id": "D04", "score": 0.025015634771732333}, {"doc_id": "D03", "score": 0.024695121951219513}], "metrics": {}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q42_ar", "scenario_id": "Q42", "family_id": "F24", "language": "ar", "bm25_positive_candidates": 20, "ranking": [{"doc_id": "D15", "score": 0.03252247488101534}, {"doc_id": "D16", "score": 0.03200204813108039}, {"doc_id": "D13", "score": 0.03177805800756621}, {"doc_id": "D19", "score": 0.03149801587301587}, {"doc_id": "D11", "score": 0.030330882352941176}, {"doc_id": "D07", "score": 0.029631255487269532}, {"doc_id": "D05", "score": 0.029437229437229435}, {"doc_id": "D09", "score": 0.02904040404040404}, {"doc_id": "D17", "score": 0.028814262023217248}, {"doc_id": "D01", "score": 0.028577260665441927}, {"doc_id": "D14", "score": 0.028371628371628373}, {"doc_id": "D03", "score": 0.027650648360030512}, {"doc_id": "D12", "score": 0.02690501986276634}, {"doc_id": "D20", "score": 0.026785714285714288}, {"doc_id": "D06", "score": 0.026356857985087564}, {"doc_id": "D22", "score": 0.026171741361614778}, {"doc_id": "D10", "score": 0.026153846153846153}, {"doc_id": "D02", "score": 0.025859192525859193}, {"doc_id": "D08", "score": 0.02548701298701299}, {"doc_id": "D04", "score": 0.025353016688061617}, {"doc_id": "D18", "score": 0.0136986301369863}, {"doc_id": "D21", "score": 0.013333333333333334}], "metrics": {}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q43_en", "scenario_id": "Q43", "family_id": "F25", "language": "en", "bm25_positive_candidates": 21, "ranking": [{"doc_id": "D17", "score": 0.03278688524590164}, {"doc_id": "D18", "score": 0.03225806451612903}, {"doc_id": "D20", "score": 0.030776515151515152}, {"doc_id": "D01", "score": 0.03055037313432836}, {"doc_id": "D19", "score": 0.030158730158730156}, {"doc_id": "D09", "score": 0.029857397504456328}, {"doc_id": "D07", "score": 0.02967032967032967}, {"doc_id": "D11", "score": 0.029386529386529386}, {"doc_id": "D05", "score": 0.029273504273504274}, {"doc_id": "D22", "score": 0.028790389395194696}, {"doc_id": "D15", "score": 0.028577260665441927}, {"doc_id": "D13", "score": 0.027583600982429624}, {"doc_id": "D02", "score": 0.027031963470319637}, {"doc_id": "D06", "score": 0.026992753623188405}, {"doc_id": "D08", "score": 0.026709401709401708}, {"doc_id": "D10", "score": 0.02668564312399929}, {"doc_id": "D03", "score": 0.026500526500526502}, {"doc_id": "D16", "score": 0.02649122807017544}, {"doc_id": "D21", "score": 0.025978407557354925}, {"doc_id": "D14", "score": 0.02485334979932078}, {"doc_id": "D04", "score": 0.024691358024691357}, {"doc_id": "D12", "score": 0.0125}], "metrics": {}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q43_ar", "scenario_id": "Q43", "family_id": "F25", "language": "ar", "bm25_positive_candidates": 22, "ranking": [{"doc_id": "D17", "score": 0.032266458495966696}, {"doc_id": "D18", "score": 0.0315136476426799}, {"doc_id": "D19", "score": 0.030536130536130537}, {"doc_id": "D05", "score": 0.03036576949620428}, {"doc_id": "D01", "score": 0.030330882352941176}, {"doc_id": "D07", "score": 0.03007688828584351}, {"doc_id": "D11", "score": 0.02919863597612958}, {"doc_id": "D13", "score": 0.02889344262295082}, {"doc_id": "D09", "score": 0.02862400327131466}, {"doc_id": "D14", "score": 0.02832415420928403}, {"doc_id": "D22", "score": 0.027984344422700584}, {"doc_id": "D20", "score": 0.027820121951219513}, {"doc_id": "D15", "score": 0.027598020555767037}, {"doc_id": "D03", "score": 0.027222222222222224}, {"doc_id": "D06", "score": 0.027106227106227107}, {"doc_id": "D10", "score": 0.027046783625730993}, {"doc_id": "D12", "score": 0.02690501986276634}, {"doc_id": "D21", "score": 0.02667140825035562}, {"doc_id": "D08", "score": 0.025679012345679014}, {"doc_id": "D02", "score": 0.025645240835114255}, {"doc_id": "D16", "score": 0.025645240835114255}, {"doc_id": "D04", "score": 0.02484567901234568}], "metrics": {}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q44_en", "scenario_id": "Q44", "family_id": "F26", "language": "en", "bm25_positive_candidates": 22, "ranking": [{"doc_id": "D21", "score": 0.03278688524590164}, {"doc_id": "D10", "score": 0.03225806451612903}, {"doc_id": "D20", "score": 0.03076923076923077}, {"doc_id": "D09", "score": 0.030158730158730156}, {"doc_id": "D08", "score": 0.030117753623188408}, {"doc_id": "D18", "score": 0.029386529386529386}, {"doc_id": "D16", "score": 0.029236022193768675}, {"doc_id": "D12", "score": 0.028850145288501453}, {"doc_id": "D02", "score": 0.028782894736842105}, {"doc_id": "D06", "score": 0.028594771241830064}, {"doc_id": "D13", "score": 0.027912386121341344}, {"doc_id": "D01", "score": 0.027425373134328357}, {"doc_id": "D19", "score": 0.027222222222222224}, {"doc_id": "D11", "score": 0.027106227106227107}, {"doc_id": "D17", "score": 0.027051561365286855}, {"doc_id": "D04", "score": 0.026687875574407917}, {"doc_id": "D03", "score": 0.02649122807017544}, {"doc_id": "D15", "score": 0.026279628993473032}, {"doc_id": "D05", "score": 0.026171741361614778}, {"doc_id": "D22", "score": 0.02604430914933198}, {"doc_id": "D07", "score": 0.02548701298701299}, {"doc_id": "D14", "score": 0.025478740668614087}], "metrics": {}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q44_ar", "scenario_id": "Q44", "family_id": "F26", "language": "ar", "bm25_positive_candidates": 21, "ranking": [{"doc_id": "D21", "score": 0.03278688524590164}, {"doc_id": "D10", "score": 0.03200204813108039}, {"doc_id": "D18", "score": 0.031009615384615385}, {"doc_id": "D17", "score": 0.030621785881252923}, {"doc_id": "D02", "score": 0.030090497737556562}, {"doc_id": "D05", "score": 0.029211087420042643}, {"doc_id": "D07", "score": 0.028958333333333336}, {"doc_id": "D09", "score": 0.02886002886002886}, {"doc_id": "D06", "score": 0.02862400327131466}, {"doc_id": "D04", "score": 0.02817460317460317}, {"doc_id": "D12", "score": 0.02813852813852814}, {"doc_id": "D01", "score": 0.02786377708978328}, {"doc_id": "D20", "score": 0.02749719416386083}, {"doc_id": "D08", "score": 0.027313266443701224}, {"doc_id": "D14", "score": 0.027212143650499815}, {"doc_id": "D03", "score": 0.026547116736990152}, {"doc_id": "D16", "score": 0.02649122807017544}, {"doc_id": "D22", "score": 0.026279628993473032}, {"doc_id": "D11", "score": 0.026013513513513515}, {"doc_id": "D15", "score": 0.025478740668614087}, {"doc_id": "D13", "score": 0.02484567901234568}, {"doc_id": "D19", "score": 0.014084507042253521}], "metrics": {}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q45_en", "scenario_id": "Q45", "family_id": "F27", "language": "en", "bm25_positive_candidates": 18, "ranking": [{"doc_id": "D11", "score": 0.03278688524590164}, {"doc_id": "D15", "score": 0.031754032258064516}, {"doc_id": "D05", "score": 0.03149801587301587}, {"doc_id": "D16", "score": 0.031024531024531024}, {"doc_id": "D09", "score": 0.030621785881252923}, {"doc_id": "D12", "score": 0.030536130536130537}, {"doc_id": "D01", "score": 0.030309988518943745}, {"doc_id": "D17", "score": 0.028814262023217248}, {"doc_id": "D07", "score": 0.02857142857142857}, {"doc_id": "D19", "score": 0.028404512489927477}, {"doc_id": "D13", "score": 0.02821939586645469}, {"doc_id": "D20", "score": 0.028006267136701922}, {"doc_id": "D03", "score": 0.027222222222222224}, {"doc_id": "D18", "score": 0.026856524873828405}, {"doc_id": "D04", "score": 0.0264301860545992}, {"doc_id": "D06", "score": 0.026153846153846153}, {"doc_id": "D22", "score": 0.026144907723855092}, {"doc_id": "D21", "score": 0.02532051282051282}, {"doc_id": "D08", "score": 0.014084507042253521}, {"doc_id": "D10", "score": 0.012987012987012988}, {"doc_id": "D02", "score": 0.012658227848101266}, {"doc_id": "D14", "score": 0.012195121951219513}], "metrics": {}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q45_ar", "scenario_id": "Q45", "family_id": "F27", "language": "ar", "bm25_positive_candidates": 19, "ranking": [{"doc_id": "D11", "score": 0.03278688524590164}, {"doc_id": "D09", "score": 0.031754032258064516}, {"doc_id": "D07", "score": 0.03125763125763126}, {"doc_id": "D12", "score": 0.031054405392392875}, {"doc_id": "D05", "score": 0.030798389007344232}, {"doc_id": "D13", "score": 0.029857397504456328}, {"doc_id": "D15", "score": 0.029857397504456328}, {"doc_id": "D17", "score": 0.029709507042253523}, {"doc_id": "D01", "score": 0.02877846790890269}, {"doc_id": "D03", "score": 0.02877846790890269}, {"doc_id": "D16", "score": 0.02854251012145749}, {"doc_id": "D10", "score": 0.027402402402402402}, {"doc_id": "D08", "score": 0.02649122807017544}, {"doc_id": "D22", "score": 0.026334026334026334}, {"doc_id": "D06", "score": 0.026234567901234566}, {"doc_id": "D02", "score": 0.025893752088205813}, {"doc_id": "D04", "score": 0.025833333333333333}, {"doc_id": "D14", "score": 0.025645240835114255}, {"doc_id": "D20", "score": 0.025478740668614087}, {"doc_id": "D18", "score": 0.014084507042253521}, {"doc_id": "D19", "score": 0.0136986301369863}, {"doc_id": "D21", "score": 0.012987012987012988}], "metrics": {}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q45_mixed", "scenario_id": "Q45", "family_id": "F27", "language": "mixed", "bm25_positive_candidates": 22, "ranking": [{"doc_id": "D11", "score": 0.03278688524590164}, {"doc_id": "D15", "score": 0.031754032258064516}, {"doc_id": "D05", "score": 0.0315136476426799}, {"doc_id": "D01", "score": 0.030776515151515152}, {"doc_id": "D16", "score": 0.03007688828584351}, {"doc_id": "D09", "score": 0.029957522915269395}, {"doc_id": "D03", "score": 0.02976190476190476}, {"doc_id": "D17", "score": 0.029631255487269532}, {"doc_id": "D07", "score": 0.029083245521601686}, {"doc_id": "D20", "score": 0.028985507246376812}, {"doc_id": "D13", "score": 0.027443609022556388}, {"doc_id": "D18", "score": 0.027443609022556388}, {"doc_id": "D19", "score": 0.027212143650499815}, {"doc_id": "D04", "score": 0.027205882352941177}, {"doc_id": "D06", "score": 0.026875901875901876}, {"doc_id": "D12", "score": 0.026279628993473032}, {"doc_id": "D08", "score": 0.026013513513513515}, {"doc_id": "D10", "score": 0.0259915611814346}, {"doc_id": "D22", "score": 0.0259915611814346}, {"doc_id": "D02", "score": 0.02564102564102564}, {"doc_id": "D21", "score": 0.025332691999358666}, {"doc_id": "D14", "score": 0.02454080096356519}], "metrics": {}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q46_en", "scenario_id": "Q46", "family_id": "F28", "language": "en", "bm25_positive_candidates": 19, "ranking": [{"doc_id": "D06", "score": 0.03278688524590164}, {"doc_id": "D05", "score": 0.03225806451612903}, {"doc_id": "D10", "score": 0.031009615384615385}, {"doc_id": "D08", "score": 0.03007688828584351}, {"doc_id": "D04", "score": 0.029631255487269532}, {"doc_id": "D09", "score": 0.029206349206349208}, {"doc_id": "D02", "score": 0.02919863597612958}, {"doc_id": "D14", "score": 0.028693528693528692}, {"doc_id": "D18", "score": 0.02854251012145749}, {"doc_id": "D03", "score": 0.028381642512077296}, {"doc_id": "D16", "score": 0.028283227848101264}, {"doc_id": "D07", "score": 0.027799227799227798}, {"doc_id": "D20", "score": 0.027598020555767037}, {"doc_id": "D01", "score": 0.02758751902587519}, {"doc_id": "D15", "score": 0.027346637102734665}, {"doc_id": "D19", "score": 0.02651914295749912}, {"doc_id": "D13", "score": 0.0264301860545992}, {"doc_id": "D12", "score": 0.026144907723855092}, {"doc_id": "D21", "score": 0.025158227848101268}, {"doc_id": "D17", "score": 0.014285714285714285}, {"doc_id": "D22", "score": 0.013333333333333334}, {"doc_id": "D11", "score": 0.012987012987012988}], "metrics": {}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q46_ar", "scenario_id": "Q46", "family_id": "F28", "language": "ar", "bm25_positive_candidates": 19, "ranking": [{"doc_id": "D06", "score": 0.03278688524590164}, {"doc_id": "D05", "score": 0.031746031746031744}, {"doc_id": "D08", "score": 0.03076923076923077}, {"doc_id": "D10", "score": 0.030330882352941176}, {"doc_id": "D02", "score": 0.030117753623188408}, {"doc_id": "D04", "score": 0.029857397504456328}, {"doc_id": "D09", "score": 0.02964254577157803}, {"doc_id": "D11", "score": 0.02928692699490662}, {"doc_id": "D18", "score": 0.029211087420042643}, {"doc_id": "D12", "score": 0.02877846790890269}, {"doc_id": "D03", "score": 0.028309409888357256}, {"doc_id": "D14", "score": 0.027425373134328357}, {"doc_id": "D01", "score": 0.027212143650499815}, {"doc_id": "D16", "score": 0.027071520029266508}, {"doc_id": "D07", "score": 0.026547116736990152}, {"doc_id": "D20", "score": 0.026356857985087564}, {"doc_id": "D15", "score": 0.026153846153846153}, {"doc_id": "D22", "score": 0.026153846153846153}, {"doc_id": "D13", "score": 0.0251821349382325}, {"doc_id": "D19", "score": 0.014084507042253521}, {"doc_id": "D17", "score": 0.013888888888888888}, {"doc_id": "D21", "score": 0.012345679012345678}], "metrics": {}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q47_en", "scenario_id": "Q47", "family_id": "F29", "language": "en", "bm25_positive_candidates": 22, "ranking": [{"doc_id": "D01", "score": 0.03278688524590164}, {"doc_id": "D02", "score": 0.03225806451612903}, {"doc_id": "D09", "score": 0.030798389007344232}, {"doc_id": "D07", "score": 0.030536130536130537}, {"doc_id": "D05", "score": 0.030330882352941176}, {"doc_id": "D15", "score": 0.02964426877470356}, {"doc_id": "D11", "score": 0.029138513513513514}, {"doc_id": "D06", "score": 0.02900988017658188}, {"doc_id": "D20", "score": 0.028991596638655463}, {"doc_id": "D17", "score": 0.02877846790890269}, {"doc_id": "D13", "score": 0.028531243721117136}, {"doc_id": "D03", "score": 0.027884615384615386}, {"doc_id": "D12", "score": 0.027417840375586856}, {"doc_id": "D22", "score": 0.0273972602739726}, {"doc_id": "D08", "score": 0.026500526500526502}, {"doc_id": "D16", "score": 0.02638888888888889}, {"doc_id": "D10", "score": 0.0260840108401084}, {"doc_id": "D04", "score": 0.02581612258494337}, {"doc_id": "D18", "score": 0.025807525807525808}, {"doc_id": "D19", "score": 0.025679012345679014}, {"doc_id": "D14", "score": 0.025353016688061617}, {"doc_id": "D21", "score": 0.0251661918328585}], "metrics": {}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q47_ar", "scenario_id": "Q47", "family_id": "F29", "language": "ar", "bm25_positive_candidates": 17, "ranking": [{"doc_id": "D05", "score": 0.0315136476426799}, {"doc_id": "D02", "score": 0.03131881575727918}, {"doc_id": "D09", "score": 0.031099324975891997}, {"doc_id": "D07", "score": 0.031009615384615385}, {"doc_id": "D01", "score": 0.03055037313432836}, {"doc_id": "D10", "score": 0.029857397504456328}, {"doc_id": "D16", "score": 0.02928692699490662}, {"doc_id": "D03", "score": 0.028850145288501453}, {"doc_id": "D06", "score": 0.028531243721117136}, {"doc_id": "D08", "score": 0.027984344422700584}, {"doc_id": "D15", "score": 0.027777777777777776}, {"doc_id": "D13", "score": 0.027417840375586856}, {"doc_id": "D14", "score": 0.02690501986276634}, {"doc_id": "D12", "score": 0.02684684684684685}, {"doc_id": "D04", "score": 0.026687875574407917}, {"doc_id": "D20", "score": 0.026500526500526502}, {"doc_id": "D22", "score": 0.025503573749187783}, {"doc_id": "D11", "score": 0.015873015873015872}, {"doc_id": "D21", "score": 0.014492753623188406}, {"doc_id": "D17", "score": 0.014285714285714285}, {"doc_id": "D18", "score": 0.012987012987012988}, {"doc_id": "D19", "score": 0.0125}], "metrics": {}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q48_en", "scenario_id": "Q48", "family_id": "F30", "language": "en", "bm25_positive_candidates": 22, "ranking": [{"doc_id": "D18", "score": 0.03278688524590164}, {"doc_id": "D06", "score": 0.031024531024531024}, {"doc_id": "D10", "score": 0.031009615384615385}, {"doc_id": "D16", "score": 0.031009615384615385}, {"doc_id": "D12", "score": 0.0304147465437788}, {"doc_id": "D17", "score": 0.03036576949620428}, {"doc_id": "D14", "score": 0.03021353930031804}, {"doc_id": "D08", "score": 0.029418126757516764}, {"doc_id": "D02", "score": 0.029411764705882353}, {"doc_id": "D07", "score": 0.028438886647841874}, {"doc_id": "D09", "score": 0.027972027972027972}, {"doc_id": "D22", "score": 0.027799227799227798}, {"doc_id": "D15", "score": 0.027222222222222224}, {"doc_id": "D01", "score": 0.02690501986276634}, {"doc_id": "D05", "score": 0.026356857985087564}, {"doc_id": "D11", "score": 0.026356857985087564}, {"doc_id": "D04", "score": 0.026144907723855092}, {"doc_id": "D20", "score": 0.026144907723855092}, {"doc_id": "D13", "score": 0.0260840108401084}, {"doc_id": "D19", "score": 0.025528455284552845}, {"doc_id": "D03", "score": 0.02484567901234568}, {"doc_id": "D21", "score": 0.02484567901234568}], "metrics": {}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q48_ar", "scenario_id": "Q48", "family_id": "F30", "language": "ar", "bm25_positive_candidates": 18, "ranking": [{"doc_id": "D16", "score": 0.032266458495966696}, {"doc_id": "D06", "score": 0.03149801587301587}, {"doc_id": "D02", "score": 0.030303030303030304}, {"doc_id": "D18", "score": 0.03028233151183971}, {"doc_id": "D12", "score": 0.03021353930031804}, {"doc_id": "D10", "score": 0.029877369007803793}, {"doc_id": "D08", "score": 0.029850746268656716}, {"doc_id": "D04", "score": 0.029411764705882353}, {"doc_id": "D09", "score": 0.029083245521601686}, {"doc_id": "D07", "score": 0.028949545078577336}, {"doc_id": "D05", "score": 0.02819138376017471}, {"doc_id": "D14", "score": 0.02817460317460317}, {"doc_id": "D03", "score": 0.02797067901234568}, {"doc_id": "D15", "score": 0.027417840375586856}, {"doc_id": "D01", "score": 0.026500526500526502}, {"doc_id": "D20", "score": 0.026153846153846153}, {"doc_id": "D22", "score": 0.026144907723855092}, {"doc_id": "D13", "score": 0.025353016688061617}, {"doc_id": "D17", "score": 0.014285714285714285}, {"doc_id": "D11", "score": 0.013513513513513514}, {"doc_id": "D21", "score": 0.012658227848101266}, {"doc_id": "D19", "score": 0.0125}], "metrics": {}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q49_en", "scenario_id": "Q49", "family_id": "F31", "language": "en", "bm25_positive_candidates": 18, "ranking": [{"doc_id": "D09", "score": 0.03278688524590164}, {"doc_id": "D10", "score": 0.03225806451612903}, {"doc_id": "D07", "score": 0.03125}, {"doc_id": "D15", "score": 0.03036576949620428}, {"doc_id": "D05", "score": 0.029957522915269395}, {"doc_id": "D06", "score": 0.029877369007803793}, {"doc_id": "D01", "score": 0.029857397504456328}, {"doc_id": "D13", "score": 0.02946912242686891}, {"doc_id": "D11", "score": 0.029211087420042643}, {"doc_id": "D17", "score": 0.028814262023217248}, {"doc_id": "D20", "score": 0.028665028665028666}, {"doc_id": "D16", "score": 0.02694394213381555}, {"doc_id": "D02", "score": 0.02666666666666667}, {"doc_id": "D12", "score": 0.026500526500526502}, {"doc_id": "D21", "score": 0.0261986301369863}, {"doc_id": "D08", "score": 0.025978407557354925}, {"doc_id": "D22", "score": 0.025978407557354925}, {"doc_id": "D14", "score": 0.025332691999358666}, {"doc_id": "D19", "score": 0.014705882352941176}, {"doc_id": "D18", "score": 0.013888888888888888}, {"doc_id": "D03", "score": 0.0136986301369863}, {"doc_id": "D04", "score": 0.012195121951219513}], "metrics": {}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q49_ar", "scenario_id": "Q49", "family_id": "F31", "language": "ar", "bm25_positive_candidates": 21, "ranking": [{"doc_id": "D05", "score": 0.03252247488101534}, {"doc_id": "D09", "score": 0.032018442622950824}, {"doc_id": "D10", "score": 0.031746031746031744}, {"doc_id": "D07", "score": 0.031009615384615385}, {"doc_id": "D17", "score": 0.03007688828584351}, {"doc_id": "D01", "score": 0.02946912242686891}, {"doc_id": "D22", "score": 0.02928692699490662}, {"doc_id": "D20", "score": 0.029236022193768675}, {"doc_id": "D15", "score": 0.02877846790890269}, {"doc_id": "D03", "score": 0.028594771241830064}, {"doc_id": "D21", "score": 0.028381642512077296}, {"doc_id": "D06", "score": 0.028083267871170464}, {"doc_id": "D13", "score": 0.02803921568627451}, {"doc_id": "D11", "score": 0.02702702702702703}, {"doc_id": "D18", "score": 0.02651914295749912}, {"doc_id": "D08", "score": 0.026356857985087564}, {"doc_id": "D02", "score": 0.025974025974025976}, {"doc_id": "D16", "score": 0.025833333333333333}, {"doc_id": "D04", "score": 0.0251661918328585}, {"doc_id": "D12", "score": 0.025003906860446942}, {"doc_id": "D14", "score": 0.024695121951219513}, {"doc_id": "D19", "score": 0.014285714285714285}], "metrics": {}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q50_en", "scenario_id": "Q50", "family_id": "F32", "language": "en", "bm25_positive_candidates": 19, "ranking": [{"doc_id": "D15", "score": 0.03252247488101534}, {"doc_id": "D16", "score": 0.03252247488101534}, {"doc_id": "D19", "score": 0.031746031746031744}, {"doc_id": "D14", "score": 0.031009615384615385}, {"doc_id": "D12", "score": 0.029910714285714284}, {"doc_id": "D05", "score": 0.029631255487269532}, {"doc_id": "D13", "score": 0.029437229437229435}, {"doc_id": "D22", "score": 0.02862400327131466}, {"doc_id": "D07", "score": 0.028381642512077296}, {"doc_id": "D11", "score": 0.028309409888357256}, {"doc_id": "D10", "score": 0.027884615384615386}, {"doc_id": "D21", "score": 0.027479766610201392}, {"doc_id": "D17", "score": 0.027222222222222224}, {"doc_id": "D04", "score": 0.02690100430416069}, {"doc_id": "D09", "score": 0.026742734890354787}, {"doc_id": "D18", "score": 0.02668564312399929}, {"doc_id": "D08", "score": 0.02667140825035562}, {"doc_id": "D01", "score": 0.026171741361614778}, {"doc_id": "D02", "score": 0.026153846153846153}, {"doc_id": "D20", "score": 0.014084507042253521}, {"doc_id": "D06", "score": 0.01282051282051282}, {"doc_id": "D03", "score": 0.012345679012345678}], "metrics": {}}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q50_ar", "scenario_id": "Q50", "family_id": "F32", "language": "ar", "bm25_positive_candidates": 5, "ranking": [{"doc_id": "D16", "score": 0.03200204813108039}, {"doc_id": "D13", "score": 0.031544957774465976}, {"doc_id": "D14", "score": 0.030117753623188408}, {"doc_id": "D18", "score": 0.02871794871794872}, {"doc_id": "D04", "score": 0.02832415420928403}, {"doc_id": "D15", "score": 0.01639344262295082}, {"doc_id": "D12", "score": 0.015873015873015872}, {"doc_id": "D11", "score": 0.015625}, {"doc_id": "D19", "score": 0.015384615384615385}, {"doc_id": "D20", "score": 0.014925373134328358}, {"doc_id": "D05", "score": 0.014705882352941176}, {"doc_id": "D07", "score": 0.014285714285714285}, {"doc_id": "D09", "score": 0.014084507042253521}, {"doc_id": "D22", "score": 0.013888888888888888}, {"doc_id": "D21", "score": 0.0136986301369863}, {"doc_id": "D01", "score": 0.013513513513513514}, {"doc_id": "D06", "score": 0.013157894736842105}, {"doc_id": "D10", "score": 0.012987012987012988}, {"doc_id": "D17", "score": 0.01282051282051282}, {"doc_id": "D03", "score": 0.012658227848101266}, {"doc_id": "D08", "score": 0.0125}, {"doc_id": "D02", "score": 0.012345679012345678}], "metrics": {}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q01_en", "scenario_id": "Q01", "family_id": "F01", "language": "en", "bm25_positive_candidates": 19, "ranking": [{"doc_id": "D02", "score": 0.03278688524590164}, {"doc_id": "D01", "score": 0.03225806451612903}, {"doc_id": "D06", "score": 0.03125763125763126}, {"doc_id": "D07", "score": 0.03125763125763126}, {"doc_id": "D05", "score": 0.029513888888888888}, {"doc_id": "D08", "score": 0.02919863597612958}, {"doc_id": "D17", "score": 0.028850145288501453}, {"doc_id": "D20", "score": 0.028850145288501453}, {"doc_id": "D10", "score": 0.028438886647841874}, {"doc_id": "D13", "score": 0.028125}, {"doc_id": "D15", "score": 0.028083267871170464}, {"doc_id": "D04", "score": 0.027364110201042444}, {"doc_id": "D11", "score": 0.027272727272727275}, {"doc_id": "D18", "score": 0.027242401779095628}, {"doc_id": "D09", "score": 0.02690501986276634}, {"doc_id": "D14", "score": 0.026838432635534086}, {"doc_id": "D12", "score": 0.026334026334026334}, {"doc_id": "D16", "score": 0.025645240835114255}, {"doc_id": "D21", "score": 0.025528455284552845}, {"doc_id": "D03", "score": 0.014285714285714285}, {"doc_id": "D19", "score": 0.013888888888888888}, {"doc_id": "D22", "score": 0.013333333333333334}], "metrics": {"hit1": 0, "recall5": 1.0, "ndcg10": 0.6309297535714575, "all_evidence5": 1, "wrong_scope1": 1}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q01_ar", "scenario_id": "Q01", "family_id": "F01", "language": "ar", "bm25_positive_candidates": 0, "ranking": [{"doc_id": "D02", "score": 0.01639344262295082}, {"doc_id": "D05", "score": 0.016129032258064516}, {"doc_id": "D07", "score": 0.015873015873015872}, {"doc_id": "D06", "score": 0.015625}, {"doc_id": "D01", "score": 0.015384615384615385}, {"doc_id": "D08", "score": 0.015151515151515152}, {"doc_id": "D10", "score": 0.014925373134328358}, {"doc_id": "D04", "score": 0.014705882352941176}, {"doc_id": "D03", "score": 0.014492753623188406}, {"doc_id": "D18", "score": 0.014285714285714285}, {"doc_id": "D17", "score": 0.014084507042253521}, {"doc_id": "D16", "score": 0.013888888888888888}, {"doc_id": "D09", "score": 0.0136986301369863}, {"doc_id": "D21", "score": 0.013513513513513514}, {"doc_id": "D11", "score": 0.013333333333333334}, {"doc_id": "D22", "score": 0.013157894736842105}, {"doc_id": "D14", "score": 0.012987012987012988}, {"doc_id": "D20", "score": 0.01282051282051282}, {"doc_id": "D15", "score": 0.012658227848101266}, {"doc_id": "D12", "score": 0.0125}, {"doc_id": "D13", "score": 0.012345679012345678}, {"doc_id": "D19", "score": 0.012195121951219513}], "metrics": {"hit1": 0, "recall5": 1.0, "ndcg10": 0.38685280723454163, "all_evidence5": 1, "wrong_scope1": 1}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q01_mixed", "scenario_id": "Q01", "family_id": "F01", "language": "mixed", "bm25_positive_candidates": 15, "ranking": [{"doc_id": "D02", "score": 0.03278688524590164}, {"doc_id": "D01", "score": 0.03225806451612903}, {"doc_id": "D06", "score": 0.031746031746031744}, {"doc_id": "D07", "score": 0.03076923076923077}, {"doc_id": "D10", "score": 0.030303030303030304}, {"doc_id": "D08", "score": 0.029631255487269532}, {"doc_id": "D20", "score": 0.029513888888888888}, {"doc_id": "D18", "score": 0.028370221327967807}, {"doc_id": "D04", "score": 0.02782608695652174}, {"doc_id": "D12", "score": 0.0273972602739726}, {"doc_id": "D16", "score": 0.027222222222222224}, {"doc_id": "D14", "score": 0.027051561365286855}, {"doc_id": "D21", "score": 0.026992753623188405}, {"doc_id": "D15", "score": 0.026334026334026334}, {"doc_id": "D13", "score": 0.026279628993473032}, {"doc_id": "D05", "score": 0.015625}, {"doc_id": "D17", "score": 0.014925373134328358}, {"doc_id": "D03", "score": 0.014285714285714285}, {"doc_id": "D22", "score": 0.013513513513513514}, {"doc_id": "D09", "score": 0.013157894736842105}, {"doc_id": "D19", "score": 0.012987012987012988}, {"doc_id": "D11", "score": 0.012658227848101266}], "metrics": {"hit1": 0, "recall5": 1.0, "ndcg10": 0.6309297535714575, "all_evidence5": 1, "wrong_scope1": 1}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q02_en", "scenario_id": "Q02", "family_id": "F01", "language": "en", "bm25_positive_candidates": 19, "ranking": [{"doc_id": "D02", "score": 0.03278688524590164}, {"doc_id": "D01", "score": 0.03225806451612903}, {"doc_id": "D06", "score": 0.03125763125763126}, {"doc_id": "D07", "score": 0.03125763125763126}, {"doc_id": "D05", "score": 0.029513888888888888}, {"doc_id": "D08", "score": 0.02919863597612958}, {"doc_id": "D17", "score": 0.028850145288501453}, {"doc_id": "D10", "score": 0.028438886647841874}, {"doc_id": "D20", "score": 0.028309409888357256}, {"doc_id": "D15", "score": 0.028258706467661692}, {"doc_id": "D13", "score": 0.028125}, {"doc_id": "D04", "score": 0.027364110201042444}, {"doc_id": "D11", "score": 0.027272727272727275}, {"doc_id": "D18", "score": 0.027242401779095628}, {"doc_id": "D09", "score": 0.02690501986276634}, {"doc_id": "D14", "score": 0.026838432635534086}, {"doc_id": "D12", "score": 0.026334026334026334}, {"doc_id": "D16", "score": 0.025645240835114255}, {"doc_id": "D21", "score": 0.025528455284552845}, {"doc_id": "D03", "score": 0.014285714285714285}, {"doc_id": "D19", "score": 0.013888888888888888}, {"doc_id": "D22", "score": 0.0136986301369863}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q02_ar", "scenario_id": "Q02", "family_id": "F01", "language": "ar", "bm25_positive_candidates": 0, "ranking": [{"doc_id": "D02", "score": 0.01639344262295082}, {"doc_id": "D05", "score": 0.016129032258064516}, {"doc_id": "D07", "score": 0.015873015873015872}, {"doc_id": "D06", "score": 0.015625}, {"doc_id": "D01", "score": 0.015384615384615385}, {"doc_id": "D08", "score": 0.015151515151515152}, {"doc_id": "D10", "score": 0.014925373134328358}, {"doc_id": "D04", "score": 0.014705882352941176}, {"doc_id": "D03", "score": 0.014492753623188406}, {"doc_id": "D17", "score": 0.014285714285714285}, {"doc_id": "D16", "score": 0.014084507042253521}, {"doc_id": "D18", "score": 0.013888888888888888}, {"doc_id": "D09", "score": 0.0136986301369863}, {"doc_id": "D21", "score": 0.013513513513513514}, {"doc_id": "D11", "score": 0.013333333333333334}, {"doc_id": "D22", "score": 0.013157894736842105}, {"doc_id": "D15", "score": 0.012987012987012988}, {"doc_id": "D20", "score": 0.01282051282051282}, {"doc_id": "D14", "score": 0.012658227848101266}, {"doc_id": "D12", "score": 0.0125}, {"doc_id": "D13", "score": 0.012345679012345678}, {"doc_id": "D19", "score": 0.012195121951219513}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q03_en", "scenario_id": "Q03", "family_id": "F02", "language": "en", "bm25_positive_candidates": 22, "ranking": [{"doc_id": "D05", "score": 0.03252247488101534}, {"doc_id": "D06", "score": 0.03252247488101534}, {"doc_id": "D07", "score": 0.03076923076923077}, {"doc_id": "D09", "score": 0.03055037313432836}, {"doc_id": "D04", "score": 0.02964426877470356}, {"doc_id": "D10", "score": 0.029571646010002173}, {"doc_id": "D11", "score": 0.02904040404040404}, {"doc_id": "D01", "score": 0.028991596638655463}, {"doc_id": "D21", "score": 0.028373015873015873}, {"doc_id": "D02", "score": 0.028083267871170464}, {"doc_id": "D13", "score": 0.02797067901234568}, {"doc_id": "D20", "score": 0.02786377708978328}, {"doc_id": "D08", "score": 0.027272727272727275}, {"doc_id": "D15", "score": 0.027071520029266508}, {"doc_id": "D03", "score": 0.026709401709401708}, {"doc_id": "D19", "score": 0.026687875574407917}, {"doc_id": "D16", "score": 0.02666666666666667}, {"doc_id": "D17", "score": 0.02658450704225352}, {"doc_id": "D22", "score": 0.026356857985087564}, {"doc_id": "D18", "score": 0.025859192525859193}, {"doc_id": "D12", "score": 0.025708635464733027}, {"doc_id": "D14", "score": 0.025478740668614087}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q03_ar", "scenario_id": "Q03", "family_id": "F02", "language": "ar", "bm25_positive_candidates": 0, "ranking": [{"doc_id": "D06", "score": 0.01639344262295082}, {"doc_id": "D05", "score": 0.016129032258064516}, {"doc_id": "D03", "score": 0.015873015873015872}, {"doc_id": "D04", "score": 0.015625}, {"doc_id": "D20", "score": 0.015384615384615385}, {"doc_id": "D07", "score": 0.015151515151515152}, {"doc_id": "D10", "score": 0.014925373134328358}, {"doc_id": "D02", "score": 0.014705882352941176}, {"doc_id": "D01", "score": 0.014492753623188406}, {"doc_id": "D22", "score": 0.014285714285714285}, {"doc_id": "D17", "score": 0.014084507042253521}, {"doc_id": "D18", "score": 0.013888888888888888}, {"doc_id": "D19", "score": 0.0136986301369863}, {"doc_id": "D09", "score": 0.013513513513513514}, {"doc_id": "D08", "score": 0.013333333333333334}, {"doc_id": "D12", "score": 0.013157894736842105}, {"doc_id": "D11", "score": 0.012987012987012988}, {"doc_id": "D15", "score": 0.01282051282051282}, {"doc_id": "D16", "score": 0.012658227848101266}, {"doc_id": "D21", "score": 0.0125}, {"doc_id": "D13", "score": 0.012345679012345678}, {"doc_id": "D14", "score": 0.012195121951219513}], "metrics": {"hit1": 0, "recall5": 1.0, "ndcg10": 0.6309297535714575, "all_evidence5": 1, "wrong_scope1": 1}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q03_mixed", "scenario_id": "Q03", "family_id": "F02", "language": "mixed", "bm25_positive_candidates": 18, "ranking": [{"doc_id": "D06", "score": 0.03278688524590164}, {"doc_id": "D05", "score": 0.031754032258064516}, {"doc_id": "D10", "score": 0.031746031746031744}, {"doc_id": "D07", "score": 0.030090497737556562}, {"doc_id": "D04", "score": 0.03007688828584351}, {"doc_id": "D02", "score": 0.029631255487269532}, {"doc_id": "D09", "score": 0.029513888888888888}, {"doc_id": "D20", "score": 0.02946912242686891}, {"doc_id": "D08", "score": 0.029437229437229435}, {"doc_id": "D21", "score": 0.028949545078577336}, {"doc_id": "D03", "score": 0.02819138376017471}, {"doc_id": "D18", "score": 0.027984344422700584}, {"doc_id": "D01", "score": 0.027222222222222224}, {"doc_id": "D14", "score": 0.02658450704225352}, {"doc_id": "D16", "score": 0.02631578947368421}, {"doc_id": "D13", "score": 0.025859192525859193}, {"doc_id": "D12", "score": 0.025645240835114255}, {"doc_id": "D15", "score": 0.025015634771732333}, {"doc_id": "D17", "score": 0.014492753623188406}, {"doc_id": "D19", "score": 0.013513513513513514}, {"doc_id": "D22", "score": 0.013333333333333334}, {"doc_id": "D11", "score": 0.012987012987012988}], "metrics": {"hit1": 0, "recall5": 1.0, "ndcg10": 0.6309297535714575, "all_evidence5": 1, "wrong_scope1": 1}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q04_en", "scenario_id": "Q04", "family_id": "F02", "language": "en", "bm25_positive_candidates": 22, "ranking": [{"doc_id": "D05", "score": 0.03252247488101534}, {"doc_id": "D06", "score": 0.03252247488101534}, {"doc_id": "D07", "score": 0.03076923076923077}, {"doc_id": "D09", "score": 0.03055037313432836}, {"doc_id": "D10", "score": 0.029571646010002173}, {"doc_id": "D04", "score": 0.029418126757516764}, {"doc_id": "D11", "score": 0.02904040404040404}, {"doc_id": "D01", "score": 0.028991596638655463}, {"doc_id": "D02", "score": 0.028309409888357256}, {"doc_id": "D21", "score": 0.02821869488536155}, {"doc_id": "D13", "score": 0.028125}, {"doc_id": "D20", "score": 0.02786377708978328}, {"doc_id": "D08", "score": 0.027272727272727275}, {"doc_id": "D15", "score": 0.027071520029266508}, {"doc_id": "D03", "score": 0.026709401709401708}, {"doc_id": "D19", "score": 0.026687875574407917}, {"doc_id": "D16", "score": 0.02666666666666667}, {"doc_id": "D17", "score": 0.02658450704225352}, {"doc_id": "D22", "score": 0.026171741361614778}, {"doc_id": "D18", "score": 0.02604430914933198}, {"doc_id": "D12", "score": 0.025708635464733027}, {"doc_id": "D14", "score": 0.025478740668614087}], "metrics": {"hit1": 0, "recall5": 1.0, "ndcg10": 0.6309297535714575, "all_evidence5": 1, "wrong_scope1": 1}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q04_ar", "scenario_id": "Q04", "family_id": "F02", "language": "ar", "bm25_positive_candidates": 0, "ranking": [{"doc_id": "D06", "score": 0.01639344262295082}, {"doc_id": "D05", "score": 0.016129032258064516}, {"doc_id": "D03", "score": 0.015873015873015872}, {"doc_id": "D04", "score": 0.015625}, {"doc_id": "D20", "score": 0.015384615384615385}, {"doc_id": "D07", "score": 0.015151515151515152}, {"doc_id": "D10", "score": 0.014925373134328358}, {"doc_id": "D01", "score": 0.014705882352941176}, {"doc_id": "D02", "score": 0.014492753623188406}, {"doc_id": "D22", "score": 0.014285714285714285}, {"doc_id": "D17", "score": 0.014084507042253521}, {"doc_id": "D18", "score": 0.013888888888888888}, {"doc_id": "D19", "score": 0.0136986301369863}, {"doc_id": "D09", "score": 0.013513513513513514}, {"doc_id": "D12", "score": 0.013333333333333334}, {"doc_id": "D08", "score": 0.013157894736842105}, {"doc_id": "D11", "score": 0.012987012987012988}, {"doc_id": "D15", "score": 0.01282051282051282}, {"doc_id": "D16", "score": 0.012658227848101266}, {"doc_id": "D21", "score": 0.0125}, {"doc_id": "D13", "score": 0.012345679012345678}, {"doc_id": "D14", "score": 0.012195121951219513}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q05_en", "scenario_id": "Q05", "family_id": "F03", "language": "en", "bm25_positive_candidates": 22, "ranking": [{"doc_id": "D07", "score": 0.03278688524590164}, {"doc_id": "D08", "score": 0.03225806451612903}, {"doc_id": "D06", "score": 0.03125763125763126}, {"doc_id": "D05", "score": 0.03036576949620428}, {"doc_id": "D01", "score": 0.030309988518943745}, {"doc_id": "D10", "score": 0.030303030303030304}, {"doc_id": "D15", "score": 0.029418126757516764}, {"doc_id": "D02", "score": 0.028790389395194696}, {"doc_id": "D17", "score": 0.028782894736842105}, {"doc_id": "D13", "score": 0.028283227848101264}, {"doc_id": "D11", "score": 0.02817460317460317}, {"doc_id": "D09", "score": 0.02761904761904762}, {"doc_id": "D12", "score": 0.02758751902587519}, {"doc_id": "D14", "score": 0.027051561365286855}, {"doc_id": "D16", "score": 0.027031963470319637}, {"doc_id": "D04", "score": 0.02667140825035562}, {"doc_id": "D18", "score": 0.02658450704225352}, {"doc_id": "D19", "score": 0.025859192525859193}, {"doc_id": "D22", "score": 0.025807525807525808}, {"doc_id": "D20", "score": 0.025645240835114255}, {"doc_id": "D21", "score": 0.02532051282051282}, {"doc_id": "D03", "score": 0.024390243902439025}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q05_ar", "scenario_id": "Q05", "family_id": "F03", "language": "ar", "bm25_positive_candidates": 0, "ranking": [{"doc_id": "D07", "score": 0.01639344262295082}, {"doc_id": "D08", "score": 0.016129032258064516}, {"doc_id": "D05", "score": 0.015873015873015872}, {"doc_id": "D10", "score": 0.015625}, {"doc_id": "D02", "score": 0.015384615384615385}, {"doc_id": "D06", "score": 0.015151515151515152}, {"doc_id": "D01", "score": 0.014925373134328358}, {"doc_id": "D11", "score": 0.014705882352941176}, {"doc_id": "D17", "score": 0.014492753623188406}, {"doc_id": "D15", "score": 0.014285714285714285}, {"doc_id": "D16", "score": 0.014084507042253521}, {"doc_id": "D09", "score": 0.013888888888888888}, {"doc_id": "D18", "score": 0.0136986301369863}, {"doc_id": "D12", "score": 0.013513513513513514}, {"doc_id": "D04", "score": 0.013333333333333334}, {"doc_id": "D13", "score": 0.013157894736842105}, {"doc_id": "D21", "score": 0.012987012987012988}, {"doc_id": "D22", "score": 0.01282051282051282}, {"doc_id": "D19", "score": 0.012658227848101266}, {"doc_id": "D14", "score": 0.0125}, {"doc_id": "D03", "score": 0.012345679012345678}, {"doc_id": "D20", "score": 0.012195121951219513}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q05_mixed", "scenario_id": "Q05", "family_id": "F03", "language": "mixed", "bm25_positive_candidates": 17, "ranking": [{"doc_id": "D07", "score": 0.03278688524590164}, {"doc_id": "D08", "score": 0.0315136476426799}, {"doc_id": "D06", "score": 0.03128054740957967}, {"doc_id": "D02", "score": 0.030798389007344232}, {"doc_id": "D10", "score": 0.02946912242686891}, {"doc_id": "D12", "score": 0.0293236301369863}, {"doc_id": "D16", "score": 0.028790389395194696}, {"doc_id": "D01", "score": 0.02877846790890269}, {"doc_id": "D18", "score": 0.02877846790890269}, {"doc_id": "D15", "score": 0.028594771241830064}, {"doc_id": "D11", "score": 0.02758751902587519}, {"doc_id": "D13", "score": 0.027583600982429624}, {"doc_id": "D14", "score": 0.02749719416386083}, {"doc_id": "D04", "score": 0.02649122807017544}, {"doc_id": "D20", "score": 0.026334026334026334}, {"doc_id": "D09", "score": 0.025974025974025976}, {"doc_id": "D22", "score": 0.025833333333333333}, {"doc_id": "D05", "score": 0.015873015873015872}, {"doc_id": "D17", "score": 0.015625}, {"doc_id": "D19", "score": 0.013513513513513514}, {"doc_id": "D21", "score": 0.013157894736842105}, {"doc_id": "D03", "score": 0.012195121951219513}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q06_en", "scenario_id": "Q06", "family_id": "F03", "language": "en", "bm25_positive_candidates": 22, "ranking": [{"doc_id": "D07", "score": 0.03278688524590164}, {"doc_id": "D08", "score": 0.03225806451612903}, {"doc_id": "D06", "score": 0.03149801587301587}, {"doc_id": "D05", "score": 0.03036576949620428}, {"doc_id": "D01", "score": 0.030309988518943745}, {"doc_id": "D10", "score": 0.030303030303030304}, {"doc_id": "D15", "score": 0.029418126757516764}, {"doc_id": "D02", "score": 0.028790389395194696}, {"doc_id": "D17", "score": 0.02854251012145749}, {"doc_id": "D13", "score": 0.028283227848101264}, {"doc_id": "D11", "score": 0.02817460317460317}, {"doc_id": "D09", "score": 0.02761904761904762}, {"doc_id": "D12", "score": 0.02758751902587519}, {"doc_id": "D14", "score": 0.027051561365286855}, {"doc_id": "D16", "score": 0.027031963470319637}, {"doc_id": "D04", "score": 0.02667140825035562}, {"doc_id": "D18", "score": 0.02658450704225352}, {"doc_id": "D19", "score": 0.025859192525859193}, {"doc_id": "D22", "score": 0.025807525807525808}, {"doc_id": "D20", "score": 0.025645240835114255}, {"doc_id": "D21", "score": 0.02532051282051282}, {"doc_id": "D03", "score": 0.024390243902439025}], "metrics": {"hit1": 0, "recall5": 1.0, "ndcg10": 0.6309297535714575, "all_evidence5": 1, "wrong_scope1": 1}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q06_ar", "scenario_id": "Q06", "family_id": "F03", "language": "ar", "bm25_positive_candidates": 0, "ranking": [{"doc_id": "D07", "score": 0.01639344262295082}, {"doc_id": "D08", "score": 0.016129032258064516}, {"doc_id": "D05", "score": 0.015873015873015872}, {"doc_id": "D10", "score": 0.015625}, {"doc_id": "D02", "score": 0.015384615384615385}, {"doc_id": "D06", "score": 0.015151515151515152}, {"doc_id": "D01", "score": 0.014925373134328358}, {"doc_id": "D11", "score": 0.014705882352941176}, {"doc_id": "D17", "score": 0.014492753623188406}, {"doc_id": "D15", "score": 0.014285714285714285}, {"doc_id": "D16", "score": 0.014084507042253521}, {"doc_id": "D18", "score": 0.013888888888888888}, {"doc_id": "D12", "score": 0.0136986301369863}, {"doc_id": "D04", "score": 0.013513513513513514}, {"doc_id": "D09", "score": 0.013333333333333334}, {"doc_id": "D13", "score": 0.013157894736842105}, {"doc_id": "D21", "score": 0.012987012987012988}, {"doc_id": "D14", "score": 0.01282051282051282}, {"doc_id": "D22", "score": 0.012658227848101266}, {"doc_id": "D19", "score": 0.0125}, {"doc_id": "D20", "score": 0.012345679012345678}, {"doc_id": "D03", "score": 0.012195121951219513}], "metrics": {"hit1": 0, "recall5": 1.0, "ndcg10": 0.6309297535714575, "all_evidence5": 1, "wrong_scope1": 1}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q07_en", "scenario_id": "Q07", "family_id": "F04", "language": "en", "bm25_positive_candidates": 22, "ranking": [{"doc_id": "D09", "score": 0.03278688524590164}, {"doc_id": "D10", "score": 0.03225806451612903}, {"doc_id": "D05", "score": 0.030798389007344232}, {"doc_id": "D07", "score": 0.030776515151515152}, {"doc_id": "D01", "score": 0.03076923076923077}, {"doc_id": "D06", "score": 0.030117753623188408}, {"doc_id": "D13", "score": 0.029571646010002173}, {"doc_id": "D11", "score": 0.02919863597612958}, {"doc_id": "D04", "score": 0.02797339593114241}, {"doc_id": "D02", "score": 0.02786377708978328}, {"doc_id": "D21", "score": 0.027651515151515153}, {"doc_id": "D12", "score": 0.027598020555767037}, {"doc_id": "D17", "score": 0.027583600982429624}, {"doc_id": "D16", "score": 0.027402402402402402}, {"doc_id": "D15", "score": 0.027272727272727275}, {"doc_id": "D18", "score": 0.026631393298059962}, {"doc_id": "D14", "score": 0.026356857985087564}, {"doc_id": "D08", "score": 0.026153846153846153}, {"doc_id": "D19", "score": 0.026153846153846153}, {"doc_id": "D22", "score": 0.026144907723855092}, {"doc_id": "D20", "score": 0.024695121951219513}, {"doc_id": "D03", "score": 0.02454080096356519}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q07_ar", "scenario_id": "Q07", "family_id": "F04", "language": "ar", "bm25_positive_candidates": 0, "ranking": [{"doc_id": "D06", "score": 0.01639344262295082}, {"doc_id": "D05", "score": 0.016129032258064516}, {"doc_id": "D09", "score": 0.015873015873015872}, {"doc_id": "D10", "score": 0.015625}, {"doc_id": "D07", "score": 0.015384615384615385}, {"doc_id": "D17", "score": 0.015151515151515152}, {"doc_id": "D11", "score": 0.014925373134328358}, {"doc_id": "D13", "score": 0.014705882352941176}, {"doc_id": "D22", "score": 0.014492753623188406}, {"doc_id": "D08", "score": 0.014285714285714285}, {"doc_id": "D12", "score": 0.014084507042253521}, {"doc_id": "D01", "score": 0.013888888888888888}, {"doc_id": "D18", "score": 0.0136986301369863}, {"doc_id": "D04", "score": 0.013513513513513514}, {"doc_id": "D15", "score": 0.013333333333333334}, {"doc_id": "D19", "score": 0.013157894736842105}, {"doc_id": "D02", "score": 0.012987012987012988}, {"doc_id": "D20", "score": 0.01282051282051282}, {"doc_id": "D03", "score": 0.012658227848101266}, {"doc_id": "D16", "score": 0.0125}, {"doc_id": "D21", "score": 0.012345679012345678}, {"doc_id": "D14", "score": 0.012195121951219513}], "metrics": {"hit1": 0, "recall5": 1.0, "ndcg10": 0.5, "all_evidence5": 1, "wrong_scope1": 1}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q08_en", "scenario_id": "Q08", "family_id": "F04", "language": "en", "bm25_positive_candidates": 22, "ranking": [{"doc_id": "D09", "score": 0.03278688524590164}, {"doc_id": "D10", "score": 0.03225806451612903}, {"doc_id": "D05", "score": 0.030798389007344232}, {"doc_id": "D07", "score": 0.030776515151515152}, {"doc_id": "D01", "score": 0.03076923076923077}, {"doc_id": "D06", "score": 0.030117753623188408}, {"doc_id": "D13", "score": 0.029571646010002173}, {"doc_id": "D11", "score": 0.02919863597612958}, {"doc_id": "D04", "score": 0.02797339593114241}, {"doc_id": "D02", "score": 0.02786377708978328}, {"doc_id": "D21", "score": 0.027651515151515153}, {"doc_id": "D12", "score": 0.027598020555767037}, {"doc_id": "D17", "score": 0.027583600982429624}, {"doc_id": "D16", "score": 0.027402402402402402}, {"doc_id": "D15", "score": 0.027272727272727275}, {"doc_id": "D18", "score": 0.026631393298059962}, {"doc_id": "D14", "score": 0.026356857985087564}, {"doc_id": "D08", "score": 0.026153846153846153}, {"doc_id": "D19", "score": 0.026153846153846153}, {"doc_id": "D22", "score": 0.026144907723855092}, {"doc_id": "D20", "score": 0.024695121951219513}, {"doc_id": "D03", "score": 0.02454080096356519}], "metrics": {"hit1": 0, "recall5": 1.0, "ndcg10": 0.6309297535714575, "all_evidence5": 1, "wrong_scope1": 1}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q08_ar", "scenario_id": "Q08", "family_id": "F04", "language": "ar", "bm25_positive_candidates": 0, "ranking": [{"doc_id": "D06", "score": 0.01639344262295082}, {"doc_id": "D05", "score": 0.016129032258064516}, {"doc_id": "D09", "score": 0.015873015873015872}, {"doc_id": "D10", "score": 0.015625}, {"doc_id": "D07", "score": 0.015384615384615385}, {"doc_id": "D17", "score": 0.015151515151515152}, {"doc_id": "D11", "score": 0.014925373134328358}, {"doc_id": "D13", "score": 0.014705882352941176}, {"doc_id": "D08", "score": 0.014492753623188406}, {"doc_id": "D22", "score": 0.014285714285714285}, {"doc_id": "D12", "score": 0.014084507042253521}, {"doc_id": "D01", "score": 0.013888888888888888}, {"doc_id": "D18", "score": 0.0136986301369863}, {"doc_id": "D04", "score": 0.013513513513513514}, {"doc_id": "D15", "score": 0.013333333333333334}, {"doc_id": "D02", "score": 0.013157894736842105}, {"doc_id": "D19", "score": 0.012987012987012988}, {"doc_id": "D16", "score": 0.01282051282051282}, {"doc_id": "D20", "score": 0.012658227848101266}, {"doc_id": "D03", "score": 0.0125}, {"doc_id": "D21", "score": 0.012345679012345678}, {"doc_id": "D14", "score": 0.012195121951219513}], "metrics": {"hit1": 0, "recall5": 1.0, "ndcg10": 0.43067655807339306, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q09_en", "scenario_id": "Q09", "family_id": "F05", "language": "en", "bm25_positive_candidates": 22, "ranking": [{"doc_id": "D11", "score": 0.03252247488101534}, {"doc_id": "D12", "score": 0.03252247488101534}, {"doc_id": "D13", "score": 0.030798389007344232}, {"doc_id": "D15", "score": 0.030776515151515152}, {"doc_id": "D16", "score": 0.029957522915269395}, {"doc_id": "D01", "score": 0.02946912242686891}, {"doc_id": "D07", "score": 0.029418126757516764}, {"doc_id": "D06", "score": 0.0293236301369863}, {"doc_id": "D05", "score": 0.02919863597612958}, {"doc_id": "D17", "score": 0.0288981288981289}, {"doc_id": "D22", "score": 0.028309409888357256}, {"doc_id": "D09", "score": 0.02786377708978328}, {"doc_id": "D02", "score": 0.02761904761904762}, {"doc_id": "D18", "score": 0.027272727272727275}, {"doc_id": "D14", "score": 0.027212143650499815}, {"doc_id": "D08", "score": 0.026875901875901876}, {"doc_id": "D20", "score": 0.026153846153846153}, {"doc_id": "D19", "score": 0.0260840108401084}, {"doc_id": "D04", "score": 0.025158227848101268}, {"doc_id": "D10", "score": 0.025158227848101268}, {"doc_id": "D21", "score": 0.025015634771732333}, {"doc_id": "D03", "score": 0.024691358024691357}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q09_ar", "scenario_id": "Q09", "family_id": "F05", "language": "ar", "bm25_positive_candidates": 0, "ranking": [{"doc_id": "D11", "score": 0.01639344262295082}, {"doc_id": "D05", "score": 0.016129032258064516}, {"doc_id": "D12", "score": 0.015873015873015872}, {"doc_id": "D06", "score": 0.015625}, {"doc_id": "D18", "score": 0.015384615384615385}, {"doc_id": "D17", "score": 0.015151515151515152}, {"doc_id": "D22", "score": 0.014925373134328358}, {"doc_id": "D13", "score": 0.014705882352941176}, {"doc_id": "D15", "score": 0.014492753623188406}, {"doc_id": "D16", "score": 0.014285714285714285}, {"doc_id": "D01", "score": 0.014084507042253521}, {"doc_id": "D14", "score": 0.013888888888888888}, {"doc_id": "D02", "score": 0.0136986301369863}, {"doc_id": "D04", "score": 0.013513513513513514}, {"doc_id": "D07", "score": 0.013333333333333334}, {"doc_id": "D10", "score": 0.013157894736842105}, {"doc_id": "D09", "score": 0.012987012987012988}, {"doc_id": "D19", "score": 0.01282051282051282}, {"doc_id": "D08", "score": 0.012658227848101266}, {"doc_id": "D20", "score": 0.0125}, {"doc_id": "D03", "score": 0.012345679012345678}, {"doc_id": "D21", "score": 0.012195121951219513}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q09_mixed", "scenario_id": "Q09", "family_id": "F05", "language": "mixed", "bm25_positive_candidates": 19, "ranking": [{"doc_id": "D11", "score": 0.03252247488101534}, {"doc_id": "D12", "score": 0.03252247488101534}, {"doc_id": "D06", "score": 0.030776515151515152}, {"doc_id": "D16", "score": 0.03057889822595705}, {"doc_id": "D13", "score": 0.029957522915269395}, {"doc_id": "D02", "score": 0.029083245521601686}, {"doc_id": "D05", "score": 0.02900988017658188}, {"doc_id": "D07", "score": 0.028991596638655463}, {"doc_id": "D15", "score": 0.028958333333333336}, {"doc_id": "D14", "score": 0.028814262023217248}, {"doc_id": "D18", "score": 0.02877846790890269}, {"doc_id": "D08", "score": 0.028309409888357256}, {"doc_id": "D22", "score": 0.027479766610201392}, {"doc_id": "D01", "score": 0.027212143650499815}, {"doc_id": "D10", "score": 0.026500526500526502}, {"doc_id": "D21", "score": 0.0260840108401084}, {"doc_id": "D20", "score": 0.025657894736842105}, {"doc_id": "D04", "score": 0.025478740668614087}, {"doc_id": "D09", "score": 0.025478740668614087}, {"doc_id": "D17", "score": 0.015384615384615385}, {"doc_id": "D19", "score": 0.013333333333333334}, {"doc_id": "D03", "score": 0.012345679012345678}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q10_en", "scenario_id": "Q10", "family_id": "F05", "language": "en", "bm25_positive_candidates": 22, "ranking": [{"doc_id": "D11", "score": 0.03252247488101534}, {"doc_id": "D12", "score": 0.03252247488101534}, {"doc_id": "D13", "score": 0.030798389007344232}, {"doc_id": "D15", "score": 0.030776515151515152}, {"doc_id": "D16", "score": 0.029957522915269395}, {"doc_id": "D01", "score": 0.02946912242686891}, {"doc_id": "D07", "score": 0.029418126757516764}, {"doc_id": "D06", "score": 0.0293236301369863}, {"doc_id": "D05", "score": 0.02919863597612958}, {"doc_id": "D17", "score": 0.028665028665028666}, {"doc_id": "D22", "score": 0.02854251012145749}, {"doc_id": "D09", "score": 0.02786377708978328}, {"doc_id": "D02", "score": 0.02761904761904762}, {"doc_id": "D18", "score": 0.027272727272727275}, {"doc_id": "D14", "score": 0.027212143650499815}, {"doc_id": "D08", "score": 0.026875901875901876}, {"doc_id": "D20", "score": 0.026153846153846153}, {"doc_id": "D19", "score": 0.0260840108401084}, {"doc_id": "D04", "score": 0.025158227848101268}, {"doc_id": "D10", "score": 0.025158227848101268}, {"doc_id": "D21", "score": 0.025015634771732333}, {"doc_id": "D03", "score": 0.024691358024691357}], "metrics": {"hit1": 0, "recall5": 1.0, "ndcg10": 0.6309297535714575, "all_evidence5": 1, "wrong_scope1": 1}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q10_ar", "scenario_id": "Q10", "family_id": "F05", "language": "ar", "bm25_positive_candidates": 0, "ranking": [{"doc_id": "D11", "score": 0.01639344262295082}, {"doc_id": "D05", "score": 0.016129032258064516}, {"doc_id": "D12", "score": 0.015873015873015872}, {"doc_id": "D06", "score": 0.015625}, {"doc_id": "D17", "score": 0.015384615384615385}, {"doc_id": "D18", "score": 0.015151515151515152}, {"doc_id": "D22", "score": 0.014925373134328358}, {"doc_id": "D13", "score": 0.014705882352941176}, {"doc_id": "D15", "score": 0.014492753623188406}, {"doc_id": "D16", "score": 0.014285714285714285}, {"doc_id": "D01", "score": 0.014084507042253521}, {"doc_id": "D14", "score": 0.013888888888888888}, {"doc_id": "D02", "score": 0.0136986301369863}, {"doc_id": "D04", "score": 0.013513513513513514}, {"doc_id": "D07", "score": 0.013333333333333334}, {"doc_id": "D10", "score": 0.013157894736842105}, {"doc_id": "D09", "score": 0.012987012987012988}, {"doc_id": "D19", "score": 0.01282051282051282}, {"doc_id": "D08", "score": 0.012658227848101266}, {"doc_id": "D20", "score": 0.0125}, {"doc_id": "D03", "score": 0.012345679012345678}, {"doc_id": "D21", "score": 0.012195121951219513}], "metrics": {"hit1": 0, "recall5": 1.0, "ndcg10": 0.5, "all_evidence5": 1, "wrong_scope1": 1}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q11_en", "scenario_id": "Q11", "family_id": "F06", "language": "en", "bm25_positive_candidates": 22, "ranking": [{"doc_id": "D13", "score": 0.03252247488101534}, {"doc_id": "D14", "score": 0.03252247488101534}, {"doc_id": "D07", "score": 0.03125763125763126}, {"doc_id": "D15", "score": 0.03125}, {"doc_id": "D06", "score": 0.031024531024531024}, {"doc_id": "D05", "score": 0.030536130536130537}, {"doc_id": "D11", "score": 0.028985507246376812}, {"doc_id": "D16", "score": 0.028814262023217248}, {"doc_id": "D10", "score": 0.02803921568627451}, {"doc_id": "D02", "score": 0.02797339593114241}, {"doc_id": "D01", "score": 0.027912386121341344}, {"doc_id": "D09", "score": 0.027443609022556388}, {"doc_id": "D17", "score": 0.027272727272727275}, {"doc_id": "D12", "score": 0.027212143650499815}, {"doc_id": "D21", "score": 0.027051561365286855}, {"doc_id": "D08", "score": 0.02684684684684685}, {"doc_id": "D19", "score": 0.026742734890354787}, {"doc_id": "D18", "score": 0.0261986301369863}, {"doc_id": "D20", "score": 0.025657894736842105}, {"doc_id": "D22", "score": 0.02564102564102564}, {"doc_id": "D04", "score": 0.025003906860446942}, {"doc_id": "D03", "score": 0.024390243902439025}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q11_ar", "scenario_id": "Q11", "family_id": "F06", "language": "ar", "bm25_positive_candidates": 0, "ranking": [{"doc_id": "D13", "score": 0.01639344262295082}, {"doc_id": "D07", "score": 0.016129032258064516}, {"doc_id": "D05", "score": 0.015873015873015872}, {"doc_id": "D10", "score": 0.015625}, {"doc_id": "D14", "score": 0.015384615384615385}, {"doc_id": "D16", "score": 0.015151515151515152}, {"doc_id": "D02", "score": 0.014925373134328358}, {"doc_id": "D11", "score": 0.014705882352941176}, {"doc_id": "D09", "score": 0.014492753623188406}, {"doc_id": "D04", "score": 0.014285714285714285}, {"doc_id": "D12", "score": 0.014084507042253521}, {"doc_id": "D06", "score": 0.013888888888888888}, {"doc_id": "D17", "score": 0.0136986301369863}, {"doc_id": "D18", "score": 0.013513513513513514}, {"doc_id": "D15", "score": 0.013333333333333334}, {"doc_id": "D01", "score": 0.013157894736842105}, {"doc_id": "D08", "score": 0.012987012987012988}, {"doc_id": "D22", "score": 0.01282051282051282}, {"doc_id": "D03", "score": 0.012658227848101266}, {"doc_id": "D21", "score": 0.0125}, {"doc_id": "D19", "score": 0.012345679012345678}, {"doc_id": "D20", "score": 0.012195121951219513}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q11_mixed", "scenario_id": "Q11", "family_id": "F06", "language": "mixed", "bm25_positive_candidates": 18, "ranking": [{"doc_id": "D13", "score": 0.03252247488101534}, {"doc_id": "D14", "score": 0.03252247488101534}, {"doc_id": "D06", "score": 0.03125763125763126}, {"doc_id": "D10", "score": 0.031024531024531024}, {"doc_id": "D07", "score": 0.031009615384615385}, {"doc_id": "D02", "score": 0.030117753623188408}, {"doc_id": "D16", "score": 0.029211087420042643}, {"doc_id": "D12", "score": 0.028438886647841874}, {"doc_id": "D15", "score": 0.027799227799227798}, {"doc_id": "D18", "score": 0.027777777777777776}, {"doc_id": "D11", "score": 0.027417840375586856}, {"doc_id": "D08", "score": 0.027313266443701224}, {"doc_id": "D21", "score": 0.027071520029266508}, {"doc_id": "D01", "score": 0.027031963470319637}, {"doc_id": "D20", "score": 0.02690100430416069}, {"doc_id": "D09", "score": 0.02651914295749912}, {"doc_id": "D22", "score": 0.025657894736842105}, {"doc_id": "D04", "score": 0.025645240835114255}, {"doc_id": "D05", "score": 0.015151515151515152}, {"doc_id": "D17", "score": 0.014705882352941176}, {"doc_id": "D19", "score": 0.013157894736842105}, {"doc_id": "D03", "score": 0.012345679012345678}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q12_en", "scenario_id": "Q12", "family_id": "F06", "language": "en", "bm25_positive_candidates": 22, "ranking": [{"doc_id": "D13", "score": 0.03252247488101534}, {"doc_id": "D14", "score": 0.03252247488101534}, {"doc_id": "D15", "score": 0.03149801587301587}, {"doc_id": "D07", "score": 0.03125763125763126}, {"doc_id": "D06", "score": 0.030776515151515152}, {"doc_id": "D05", "score": 0.030536130536130537}, {"doc_id": "D11", "score": 0.02919863597612958}, {"doc_id": "D16", "score": 0.028814262023217248}, {"doc_id": "D01", "score": 0.028083267871170464}, {"doc_id": "D02", "score": 0.02797339593114241}, {"doc_id": "D10", "score": 0.02782608695652174}, {"doc_id": "D17", "score": 0.027272727272727275}, {"doc_id": "D12", "score": 0.027212143650499815}, {"doc_id": "D09", "score": 0.027106227106227107}, {"doc_id": "D21", "score": 0.027051561365286855}, {"doc_id": "D08", "score": 0.02684684684684685}, {"doc_id": "D19", "score": 0.026742734890354787}, {"doc_id": "D18", "score": 0.0261986301369863}, {"doc_id": "D22", "score": 0.025807525807525808}, {"doc_id": "D20", "score": 0.025657894736842105}, {"doc_id": "D04", "score": 0.025003906860446942}, {"doc_id": "D03", "score": 0.024390243902439025}], "metrics": {"hit1": 0, "recall5": 1.0, "ndcg10": 0.6309297535714575, "all_evidence5": 1, "wrong_scope1": 1}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q12_ar", "scenario_id": "Q12", "family_id": "F06", "language": "ar", "bm25_positive_candidates": 0, "ranking": [{"doc_id": "D13", "score": 0.01639344262295082}, {"doc_id": "D07", "score": 0.016129032258064516}, {"doc_id": "D05", "score": 0.015873015873015872}, {"doc_id": "D10", "score": 0.015625}, {"doc_id": "D14", "score": 0.015384615384615385}, {"doc_id": "D16", "score": 0.015151515151515152}, {"doc_id": "D02", "score": 0.014925373134328358}, {"doc_id": "D11", "score": 0.014705882352941176}, {"doc_id": "D04", "score": 0.014492753623188406}, {"doc_id": "D12", "score": 0.014285714285714285}, {"doc_id": "D06", "score": 0.014084507042253521}, {"doc_id": "D09", "score": 0.013888888888888888}, {"doc_id": "D18", "score": 0.0136986301369863}, {"doc_id": "D08", "score": 0.013513513513513514}, {"doc_id": "D17", "score": 0.013333333333333334}, {"doc_id": "D01", "score": 0.013157894736842105}, {"doc_id": "D15", "score": 0.012987012987012988}, {"doc_id": "D22", "score": 0.01282051282051282}, {"doc_id": "D03", "score": 0.012658227848101266}, {"doc_id": "D21", "score": 0.0125}, {"doc_id": "D19", "score": 0.012345679012345678}, {"doc_id": "D20", "score": 0.012195121951219513}], "metrics": {"hit1": 0, "recall5": 1.0, "ndcg10": 0.38685280723454163, "all_evidence5": 1, "wrong_scope1": 1}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q13_en", "scenario_id": "Q13", "family_id": "F07", "language": "en", "bm25_positive_candidates": 22, "ranking": [{"doc_id": "D15", "score": 0.03278688524590164}, {"doc_id": "D16", "score": 0.03225806451612903}, {"doc_id": "D11", "score": 0.03125763125763126}, {"doc_id": "D13", "score": 0.03036576949620428}, {"doc_id": "D14", "score": 0.029910714285714284}, {"doc_id": "D01", "score": 0.029236022193768675}, {"doc_id": "D06", "score": 0.028594771241830064}, {"doc_id": "D05", "score": 0.028484848484848488}, {"doc_id": "D12", "score": 0.028205128205128206}, {"doc_id": "D22", "score": 0.02797067901234568}, {"doc_id": "D17", "score": 0.02786377708978328}, {"doc_id": "D07", "score": 0.027799227799227798}, {"doc_id": "D18", "score": 0.027583600982429624}, {"doc_id": "D10", "score": 0.027425373134328357}, {"doc_id": "D04", "score": 0.027313266443701224}, {"doc_id": "D19", "score": 0.027212143650499815}, {"doc_id": "D09", "score": 0.027031963470319637}, {"doc_id": "D20", "score": 0.026547116736990152}, {"doc_id": "D21", "score": 0.0264301860545992}, {"doc_id": "D02", "score": 0.026144907723855092}, {"doc_id": "D08", "score": 0.02548701298701299}, {"doc_id": "D03", "score": 0.024390243902439025}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q13_ar", "scenario_id": "Q13", "family_id": "F07", "language": "ar", "bm25_positive_candidates": 0, "ranking": [{"doc_id": "D15", "score": 0.01639344262295082}, {"doc_id": "D16", "score": 0.016129032258064516}, {"doc_id": "D11", "score": 0.015873015873015872}, {"doc_id": "D12", "score": 0.015625}, {"doc_id": "D05", "score": 0.015384615384615385}, {"doc_id": "D06", "score": 0.015151515151515152}, {"doc_id": "D07", "score": 0.014925373134328358}, {"doc_id": "D18", "score": 0.014705882352941176}, {"doc_id": "D14", "score": 0.014492753623188406}, {"doc_id": "D17", "score": 0.014285714285714285}, {"doc_id": "D22", "score": 0.014084507042253521}, {"doc_id": "D13", "score": 0.013888888888888888}, {"doc_id": "D01", "score": 0.0136986301369863}, {"doc_id": "D19", "score": 0.013513513513513514}, {"doc_id": "D09", "score": 0.013333333333333334}, {"doc_id": "D08", "score": 0.013157894736842105}, {"doc_id": "D20", "score": 0.012987012987012988}, {"doc_id": "D10", "score": 0.01282051282051282}, {"doc_id": "D04", "score": 0.012658227848101266}, {"doc_id": "D02", "score": 0.0125}, {"doc_id": "D21", "score": 0.012345679012345678}, {"doc_id": "D03", "score": 0.012195121951219513}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q13_mixed", "scenario_id": "Q13", "family_id": "F07", "language": "mixed", "bm25_positive_candidates": 15, "ranking": [{"doc_id": "D16", "score": 0.03278688524590164}, {"doc_id": "D15", "score": 0.03225806451612903}, {"doc_id": "D18", "score": 0.03036576949620428}, {"doc_id": "D02", "score": 0.029957522915269395}, {"doc_id": "D06", "score": 0.029910714285714284}, {"doc_id": "D19", "score": 0.029877369007803793}, {"doc_id": "D12", "score": 0.029083245521601686}, {"doc_id": "D08", "score": 0.028850145288501453}, {"doc_id": "D14", "score": 0.028083267871170464}, {"doc_id": "D13", "score": 0.02797339593114241}, {"doc_id": "D07", "score": 0.027799227799227798}, {"doc_id": "D01", "score": 0.027222222222222224}, {"doc_id": "D21", "score": 0.027051561365286855}, {"doc_id": "D10", "score": 0.026334026334026334}, {"doc_id": "D04", "score": 0.0259915611814346}, {"doc_id": "D05", "score": 0.015625}, {"doc_id": "D17", "score": 0.015151515151515152}, {"doc_id": "D22", "score": 0.014925373134328358}, {"doc_id": "D11", "score": 0.014705882352941176}, {"doc_id": "D20", "score": 0.012987012987012988}, {"doc_id": "D09", "score": 0.0125}, {"doc_id": "D03", "score": 0.012195121951219513}], "metrics": {"hit1": 0, "recall5": 1.0, "ndcg10": 0.6309297535714575, "all_evidence5": 1, "wrong_scope1": 1}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q14_en", "scenario_id": "Q14", "family_id": "F07", "language": "en", "bm25_positive_candidates": 22, "ranking": [{"doc_id": "D15", "score": 0.03278688524590164}, {"doc_id": "D16", "score": 0.03225806451612903}, {"doc_id": "D11", "score": 0.03125763125763126}, {"doc_id": "D13", "score": 0.03036576949620428}, {"doc_id": "D14", "score": 0.029910714285714284}, {"doc_id": "D01", "score": 0.029236022193768675}, {"doc_id": "D06", "score": 0.028594771241830064}, {"doc_id": "D05", "score": 0.028484848484848488}, {"doc_id": "D12", "score": 0.028205128205128206}, {"doc_id": "D07", "score": 0.027984344422700584}, {"doc_id": "D22", "score": 0.02797067901234568}, {"doc_id": "D17", "score": 0.02786377708978328}, {"doc_id": "D10", "score": 0.027583600982429624}, {"doc_id": "D18", "score": 0.027583600982429624}, {"doc_id": "D04", "score": 0.027479766610201392}, {"doc_id": "D09", "score": 0.027031963470319637}, {"doc_id": "D19", "score": 0.02702702702702703}, {"doc_id": "D21", "score": 0.0264301860545992}, {"doc_id": "D20", "score": 0.02638888888888889}, {"doc_id": "D02", "score": 0.026144907723855092}, {"doc_id": "D08", "score": 0.02532051282051282}, {"doc_id": "D03", "score": 0.024390243902439025}], "metrics": {"hit1": 0, "recall5": 1.0, "ndcg10": 0.6309297535714575, "all_evidence5": 1, "wrong_scope1": 1}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q14_ar", "scenario_id": "Q14", "family_id": "F07", "language": "ar", "bm25_positive_candidates": 0, "ranking": [{"doc_id": "D16", "score": 0.01639344262295082}, {"doc_id": "D15", "score": 0.016129032258064516}, {"doc_id": "D12", "score": 0.015873015873015872}, {"doc_id": "D11", "score": 0.015625}, {"doc_id": "D06", "score": 0.015384615384615385}, {"doc_id": "D05", "score": 0.015151515151515152}, {"doc_id": "D18", "score": 0.014925373134328358}, {"doc_id": "D07", "score": 0.014705882352941176}, {"doc_id": "D14", "score": 0.014492753623188406}, {"doc_id": "D22", "score": 0.014285714285714285}, {"doc_id": "D17", "score": 0.014084507042253521}, {"doc_id": "D13", "score": 0.013888888888888888}, {"doc_id": "D01", "score": 0.0136986301369863}, {"doc_id": "D19", "score": 0.013513513513513514}, {"doc_id": "D09", "score": 0.013333333333333334}, {"doc_id": "D08", "score": 0.013157894736842105}, {"doc_id": "D20", "score": 0.012987012987012988}, {"doc_id": "D10", "score": 0.01282051282051282}, {"doc_id": "D04", "score": 0.012658227848101266}, {"doc_id": "D02", "score": 0.0125}, {"doc_id": "D21", "score": 0.012345679012345678}, {"doc_id": "D03", "score": 0.012195121951219513}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q15_en", "scenario_id": "Q15", "family_id": "F08", "language": "en", "bm25_positive_candidates": 22, "ranking": [{"doc_id": "D17", "score": 0.03278688524590164}, {"doc_id": "D18", "score": 0.03225806451612903}, {"doc_id": "D07", "score": 0.030798389007344232}, {"doc_id": "D19", "score": 0.03057889822595705}, {"doc_id": "D01", "score": 0.029910714285714284}, {"doc_id": "D02", "score": 0.029857397504456328}, {"doc_id": "D06", "score": 0.02964426877470356}, {"doc_id": "D15", "score": 0.029418126757516764}, {"doc_id": "D05", "score": 0.029138513513513514}, {"doc_id": "D08", "score": 0.02817460317460317}, {"doc_id": "D13", "score": 0.027884615384615386}, {"doc_id": "D22", "score": 0.027884615384615386}, {"doc_id": "D11", "score": 0.02758751902587519}, {"doc_id": "D20", "score": 0.027242401779095628}, {"doc_id": "D09", "score": 0.026856524873828405}, {"doc_id": "D14", "score": 0.026742734890354787}, {"doc_id": "D16", "score": 0.02632034632034632}, {"doc_id": "D10", "score": 0.026171741361614778}, {"doc_id": "D03", "score": 0.025679012345679014}, {"doc_id": "D12", "score": 0.02564102564102564}, {"doc_id": "D04", "score": 0.0251821349382325}, {"doc_id": "D21", "score": 0.02454080096356519}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q15_ar", "scenario_id": "Q15", "family_id": "F08", "language": "ar", "bm25_positive_candidates": 0, "ranking": [{"doc_id": "D17", "score": 0.01639344262295082}, {"doc_id": "D18", "score": 0.016129032258064516}, {"doc_id": "D05", "score": 0.015873015873015872}, {"doc_id": "D06", "score": 0.015625}, {"doc_id": "D07", "score": 0.015384615384615385}, {"doc_id": "D02", "score": 0.015151515151515152}, {"doc_id": "D22", "score": 0.014925373134328358}, {"doc_id": "D10", "score": 0.014705882352941176}, {"doc_id": "D19", "score": 0.014492753623188406}, {"doc_id": "D09", "score": 0.014285714285714285}, {"doc_id": "D08", "score": 0.014084507042253521}, {"doc_id": "D11", "score": 0.013888888888888888}, {"doc_id": "D01", "score": 0.0136986301369863}, {"doc_id": "D16", "score": 0.013513513513513514}, {"doc_id": "D12", "score": 0.013333333333333334}, {"doc_id": "D20", "score": 0.013157894736842105}, {"doc_id": "D15", "score": 0.012987012987012988}, {"doc_id": "D04", "score": 0.01282051282051282}, {"doc_id": "D21", "score": 0.012658227848101266}, {"doc_id": "D03", "score": 0.0125}, {"doc_id": "D14", "score": 0.012345679012345678}, {"doc_id": "D13", "score": 0.012195121951219513}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q15_mixed", "scenario_id": "Q15", "family_id": "F08", "language": "mixed", "bm25_positive_candidates": 15, "ranking": [{"doc_id": "D17", "score": 0.03252247488101534}, {"doc_id": "D18", "score": 0.03252247488101534}, {"doc_id": "D06", "score": 0.031009615384615385}, {"doc_id": "D02", "score": 0.030798389007344232}, {"doc_id": "D19", "score": 0.03055037313432836}, {"doc_id": "D07", "score": 0.028991596638655463}, {"doc_id": "D16", "score": 0.028790389395194696}, {"doc_id": "D08", "score": 0.02871794871794872}, {"doc_id": "D15", "score": 0.028006267136701922}, {"doc_id": "D14", "score": 0.027972027972027972}, {"doc_id": "D01", "score": 0.027799227799227798}, {"doc_id": "D10", "score": 0.027783137179239824}, {"doc_id": "D12", "score": 0.027777777777777776}, {"doc_id": "D13", "score": 0.026992753623188405}, {"doc_id": "D04", "score": 0.02632034632034632}, {"doc_id": "D05", "score": 0.015873015873015872}, {"doc_id": "D22", "score": 0.015151515151515152}, {"doc_id": "D11", "score": 0.0136986301369863}, {"doc_id": "D09", "score": 0.013157894736842105}, {"doc_id": "D20", "score": 0.012658227848101266}, {"doc_id": "D21", "score": 0.012345679012345678}, {"doc_id": "D03", "score": 0.012195121951219513}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q16_en", "scenario_id": "Q16", "family_id": "F08", "language": "en", "bm25_positive_candidates": 22, "ranking": [{"doc_id": "D17", "score": 0.03278688524590164}, {"doc_id": "D18", "score": 0.03225806451612903}, {"doc_id": "D07", "score": 0.030798389007344232}, {"doc_id": "D19", "score": 0.03057889822595705}, {"doc_id": "D01", "score": 0.029910714285714284}, {"doc_id": "D02", "score": 0.029857397504456328}, {"doc_id": "D06", "score": 0.02964426877470356}, {"doc_id": "D15", "score": 0.029418126757516764}, {"doc_id": "D05", "score": 0.029138513513513514}, {"doc_id": "D08", "score": 0.027984344422700584}, {"doc_id": "D11", "score": 0.02797339593114241}, {"doc_id": "D13", "score": 0.027884615384615386}, {"doc_id": "D22", "score": 0.027884615384615386}, {"doc_id": "D20", "score": 0.027046783625730993}, {"doc_id": "D09", "score": 0.027031963470319637}, {"doc_id": "D14", "score": 0.026742734890354787}, {"doc_id": "D10", "score": 0.026171741361614778}, {"doc_id": "D16", "score": 0.026144907723855092}, {"doc_id": "D03", "score": 0.025679012345679014}, {"doc_id": "D12", "score": 0.02564102564102564}, {"doc_id": "D04", "score": 0.0251821349382325}, {"doc_id": "D21", "score": 0.02454080096356519}], "metrics": {"hit1": 0, "recall5": 1.0, "ndcg10": 0.6309297535714575, "all_evidence5": 1, "wrong_scope1": 1}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q16_ar", "scenario_id": "Q16", "family_id": "F08", "language": "ar", "bm25_positive_candidates": 0, "ranking": [{"doc_id": "D17", "score": 0.01639344262295082}, {"doc_id": "D18", "score": 0.016129032258064516}, {"doc_id": "D05", "score": 0.015873015873015872}, {"doc_id": "D06", "score": 0.015625}, {"doc_id": "D02", "score": 0.015384615384615385}, {"doc_id": "D07", "score": 0.015151515151515152}, {"doc_id": "D10", "score": 0.014925373134328358}, {"doc_id": "D22", "score": 0.014705882352941176}, {"doc_id": "D19", "score": 0.014492753623188406}, {"doc_id": "D08", "score": 0.014285714285714285}, {"doc_id": "D09", "score": 0.014084507042253521}, {"doc_id": "D11", "score": 0.013888888888888888}, {"doc_id": "D01", "score": 0.0136986301369863}, {"doc_id": "D16", "score": 0.013513513513513514}, {"doc_id": "D12", "score": 0.013333333333333334}, {"doc_id": "D04", "score": 0.013157894736842105}, {"doc_id": "D20", "score": 0.012987012987012988}, {"doc_id": "D15", "score": 0.01282051282051282}, {"doc_id": "D21", "score": 0.012658227848101266}, {"doc_id": "D03", "score": 0.0125}, {"doc_id": "D14", "score": 0.012345679012345678}, {"doc_id": "D13", "score": 0.012195121951219513}], "metrics": {"hit1": 0, "recall5": 1.0, "ndcg10": 0.6309297535714575, "all_evidence5": 1, "wrong_scope1": 1}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q17_en", "scenario_id": "Q17", "family_id": "F09", "language": "en", "bm25_positive_candidates": 20, "ranking": [{"doc_id": "D03", "score": 0.03252247488101534}, {"doc_id": "D04", "score": 0.03252247488101534}, {"doc_id": "D01", "score": 0.031009615384615385}, {"doc_id": "D06", "score": 0.031009615384615385}, {"doc_id": "D02", "score": 0.03057889822595705}, {"doc_id": "D05", "score": 0.02976190476190476}, {"doc_id": "D07", "score": 0.02964426877470356}, {"doc_id": "D20", "score": 0.02900988017658188}, {"doc_id": "D08", "score": 0.028006267136701922}, {"doc_id": "D13", "score": 0.027912386121341344}, {"doc_id": "D19", "score": 0.027783137179239824}, {"doc_id": "D21", "score": 0.027212143650499815}, {"doc_id": "D15", "score": 0.027106227106227107}, {"doc_id": "D14", "score": 0.02690100430416069}, {"doc_id": "D17", "score": 0.026785714285714288}, {"doc_id": "D18", "score": 0.026709401709401708}, {"doc_id": "D10", "score": 0.02649122807017544}, {"doc_id": "D11", "score": 0.02632034632034632}, {"doc_id": "D16", "score": 0.025503573749187783}, {"doc_id": "D22", "score": 0.02531645569620253}, {"doc_id": "D09", "score": 0.015151515151515152}, {"doc_id": "D12", "score": 0.0125}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q17_ar", "scenario_id": "Q17", "family_id": "F09", "language": "ar", "bm25_positive_candidates": 0, "ranking": [{"doc_id": "D04", "score": 0.01639344262295082}, {"doc_id": "D03", "score": 0.016129032258064516}, {"doc_id": "D02", "score": 0.015873015873015872}, {"doc_id": "D05", "score": 0.015625}, {"doc_id": "D01", "score": 0.015384615384615385}, {"doc_id": "D06", "score": 0.015151515151515152}, {"doc_id": "D07", "score": 0.014925373134328358}, {"doc_id": "D17", "score": 0.014705882352941176}, {"doc_id": "D18", "score": 0.014492753623188406}, {"doc_id": "D20", "score": 0.014285714285714285}, {"doc_id": "D09", "score": 0.014084507042253521}, {"doc_id": "D10", "score": 0.013888888888888888}, {"doc_id": "D22", "score": 0.0136986301369863}, {"doc_id": "D12", "score": 0.013513513513513514}, {"doc_id": "D21", "score": 0.013333333333333334}, {"doc_id": "D11", "score": 0.013157894736842105}, {"doc_id": "D08", "score": 0.012987012987012988}, {"doc_id": "D15", "score": 0.01282051282051282}, {"doc_id": "D19", "score": 0.012658227848101266}, {"doc_id": "D13", "score": 0.0125}, {"doc_id": "D16", "score": 0.012345679012345678}, {"doc_id": "D14", "score": 0.012195121951219513}], "metrics": {"hit1": 0, "recall5": 1.0, "ndcg10": 0.6309297535714575, "all_evidence5": 1, "wrong_scope1": 1}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q18_en", "scenario_id": "Q18", "family_id": "F09", "language": "en", "bm25_positive_candidates": 20, "ranking": [{"doc_id": "D04", "score": 0.03278688524590164}, {"doc_id": "D03", "score": 0.03225806451612903}, {"doc_id": "D06", "score": 0.03125}, {"doc_id": "D02", "score": 0.030798389007344232}, {"doc_id": "D01", "score": 0.03076923076923077}, {"doc_id": "D05", "score": 0.02976190476190476}, {"doc_id": "D07", "score": 0.02964426877470356}, {"doc_id": "D20", "score": 0.028790389395194696}, {"doc_id": "D08", "score": 0.02819138376017471}, {"doc_id": "D13", "score": 0.027912386121341344}, {"doc_id": "D19", "score": 0.02758751902587519}, {"doc_id": "D15", "score": 0.027106227106227107}, {"doc_id": "D18", "score": 0.027106227106227107}, {"doc_id": "D21", "score": 0.02702702702702703}, {"doc_id": "D14", "score": 0.02690100430416069}, {"doc_id": "D10", "score": 0.02666666666666667}, {"doc_id": "D17", "score": 0.02658450704225352}, {"doc_id": "D11", "score": 0.026144907723855092}, {"doc_id": "D16", "score": 0.025657894736842105}, {"doc_id": "D22", "score": 0.02531645569620253}, {"doc_id": "D09", "score": 0.015151515151515152}, {"doc_id": "D12", "score": 0.012345679012345678}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q18_ar", "scenario_id": "Q18", "family_id": "F09", "language": "ar", "bm25_positive_candidates": 0, "ranking": [{"doc_id": "D04", "score": 0.01639344262295082}, {"doc_id": "D03", "score": 0.016129032258064516}, {"doc_id": "D02", "score": 0.015873015873015872}, {"doc_id": "D05", "score": 0.015625}, {"doc_id": "D01", "score": 0.015384615384615385}, {"doc_id": "D06", "score": 0.015151515151515152}, {"doc_id": "D07", "score": 0.014925373134328358}, {"doc_id": "D17", "score": 0.014705882352941176}, {"doc_id": "D18", "score": 0.014492753623188406}, {"doc_id": "D09", "score": 0.014285714285714285}, {"doc_id": "D10", "score": 0.014084507042253521}, {"doc_id": "D20", "score": 0.013888888888888888}, {"doc_id": "D22", "score": 0.0136986301369863}, {"doc_id": "D12", "score": 0.013513513513513514}, {"doc_id": "D21", "score": 0.013333333333333334}, {"doc_id": "D11", "score": 0.013157894736842105}, {"doc_id": "D08", "score": 0.012987012987012988}, {"doc_id": "D19", "score": 0.01282051282051282}, {"doc_id": "D15", "score": 0.012658227848101266}, {"doc_id": "D13", "score": 0.0125}, {"doc_id": "D16", "score": 0.012345679012345678}, {"doc_id": "D14", "score": 0.012195121951219513}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q19_en", "scenario_id": "Q19", "family_id": "F10", "language": "en", "bm25_positive_candidates": 22, "ranking": [{"doc_id": "D02", "score": 0.03252247488101534}, {"doc_id": "D20", "score": 0.03252247488101534}, {"doc_id": "D01", "score": 0.031746031746031744}, {"doc_id": "D06", "score": 0.030776515151515152}, {"doc_id": "D07", "score": 0.03076923076923077}, {"doc_id": "D05", "score": 0.029910714285714284}, {"doc_id": "D03", "score": 0.02877846790890269}, {"doc_id": "D04", "score": 0.028577260665441927}, {"doc_id": "D15", "score": 0.02821939586645469}, {"doc_id": "D17", "score": 0.028083267871170464}, {"doc_id": "D13", "score": 0.02749719416386083}, {"doc_id": "D21", "score": 0.027425373134328357}, {"doc_id": "D08", "score": 0.027402402402402402}, {"doc_id": "D18", "score": 0.027364110201042444}, {"doc_id": "D10", "score": 0.027046783625730993}, {"doc_id": "D11", "score": 0.02668564312399929}, {"doc_id": "D19", "score": 0.0264301860545992}, {"doc_id": "D16", "score": 0.02632034632034632}, {"doc_id": "D22", "score": 0.0261986301369863}, {"doc_id": "D14", "score": 0.025528455284552845}, {"doc_id": "D09", "score": 0.025478740668614087}, {"doc_id": "D12", "score": 0.025015634771732333}], "metrics": {"hit1": 0, "recall5": 1.0, "ndcg10": 0.6934264036172708, "all_evidence5": 1, "wrong_scope1": 1}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q19_ar", "scenario_id": "Q19", "family_id": "F10", "language": "ar", "bm25_positive_candidates": 0, "ranking": [{"doc_id": "D07", "score": 0.01639344262295082}, {"doc_id": "D05", "score": 0.016129032258064516}, {"doc_id": "D01", "score": 0.015873015873015872}, {"doc_id": "D02", "score": 0.015625}, {"doc_id": "D04", "score": 0.015384615384615385}, {"doc_id": "D17", "score": 0.015151515151515152}, {"doc_id": "D03", "score": 0.014925373134328358}, {"doc_id": "D06", "score": 0.014705882352941176}, {"doc_id": "D18", "score": 0.014492753623188406}, {"doc_id": "D08", "score": 0.014285714285714285}, {"doc_id": "D20", "score": 0.014084507042253521}, {"doc_id": "D21", "score": 0.013888888888888888}, {"doc_id": "D11", "score": 0.0136986301369863}, {"doc_id": "D10", "score": 0.013513513513513514}, {"doc_id": "D09", "score": 0.013333333333333334}, {"doc_id": "D22", "score": 0.013157894736842105}, {"doc_id": "D15", "score": 0.012987012987012988}, {"doc_id": "D16", "score": 0.01282051282051282}, {"doc_id": "D12", "score": 0.012658227848101266}, {"doc_id": "D19", "score": 0.0125}, {"doc_id": "D13", "score": 0.012345679012345678}, {"doc_id": "D14", "score": 0.012195121951219513}], "metrics": {"hit1": 0, "recall5": 0.5, "ndcg10": 0.3065735963827292, "all_evidence5": 0, "wrong_scope1": 0}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q20_en", "scenario_id": "Q20", "family_id": "F10", "language": "en", "bm25_positive_candidates": 22, "ranking": [{"doc_id": "D02", "score": 0.03278688524590164}, {"doc_id": "D20", "score": 0.03225806451612903}, {"doc_id": "D01", "score": 0.031746031746031744}, {"doc_id": "D07", "score": 0.03076923076923077}, {"doc_id": "D06", "score": 0.03055037313432836}, {"doc_id": "D05", "score": 0.029910714285714284}, {"doc_id": "D04", "score": 0.028790389395194696}, {"doc_id": "D03", "score": 0.02877846790890269}, {"doc_id": "D17", "score": 0.028309409888357256}, {"doc_id": "D15", "score": 0.02821939586645469}, {"doc_id": "D13", "score": 0.02749719416386083}, {"doc_id": "D21", "score": 0.027425373134328357}, {"doc_id": "D08", "score": 0.027402402402402402}, {"doc_id": "D18", "score": 0.02715098147128967}, {"doc_id": "D11", "score": 0.027031963470319637}, {"doc_id": "D10", "score": 0.026875901875901876}, {"doc_id": "D19", "score": 0.0264301860545992}, {"doc_id": "D22", "score": 0.0261986301369863}, {"doc_id": "D16", "score": 0.026144907723855092}, {"doc_id": "D14", "score": 0.025528455284552845}, {"doc_id": "D09", "score": 0.025478740668614087}, {"doc_id": "D12", "score": 0.025015634771732333}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q20_ar", "scenario_id": "Q20", "family_id": "F10", "language": "ar", "bm25_positive_candidates": 0, "ranking": [{"doc_id": "D07", "score": 0.01639344262295082}, {"doc_id": "D05", "score": 0.016129032258064516}, {"doc_id": "D01", "score": 0.015873015873015872}, {"doc_id": "D17", "score": 0.015625}, {"doc_id": "D02", "score": 0.015384615384615385}, {"doc_id": "D04", "score": 0.015151515151515152}, {"doc_id": "D03", "score": 0.014925373134328358}, {"doc_id": "D06", "score": 0.014705882352941176}, {"doc_id": "D18", "score": 0.014492753623188406}, {"doc_id": "D20", "score": 0.014285714285714285}, {"doc_id": "D21", "score": 0.014084507042253521}, {"doc_id": "D08", "score": 0.013888888888888888}, {"doc_id": "D11", "score": 0.0136986301369863}, {"doc_id": "D09", "score": 0.013513513513513514}, {"doc_id": "D10", "score": 0.013333333333333334}, {"doc_id": "D22", "score": 0.013157894736842105}, {"doc_id": "D15", "score": 0.012987012987012988}, {"doc_id": "D16", "score": 0.01282051282051282}, {"doc_id": "D12", "score": 0.012658227848101266}, {"doc_id": "D19", "score": 0.0125}, {"doc_id": "D13", "score": 0.012345679012345678}, {"doc_id": "D14", "score": 0.012195121951219513}], "metrics": {"hit1": 0, "recall5": 0.5, "ndcg10": 0.41443699955334395, "all_evidence5": 0, "wrong_scope1": 1}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q21_en", "scenario_id": "Q21", "family_id": "F11", "language": "en", "bm25_positive_candidates": 22, "ranking": [{"doc_id": "D07", "score": 0.03252247488101534}, {"doc_id": "D08", "score": 0.032266458495966696}, {"doc_id": "D06", "score": 0.031754032258064516}, {"doc_id": "D05", "score": 0.03149801587301587}, {"doc_id": "D04", "score": 0.03007688828584351}, {"doc_id": "D10", "score": 0.02967032967032967}, {"doc_id": "D01", "score": 0.02919863597612958}, {"doc_id": "D09", "score": 0.02904040404040404}, {"doc_id": "D11", "score": 0.028370221327967807}, {"doc_id": "D13", "score": 0.028205128205128206}, {"doc_id": "D15", "score": 0.02786377708978328}, {"doc_id": "D02", "score": 0.027783137179239824}, {"doc_id": "D21", "score": 0.02712049508554787}, {"doc_id": "D17", "score": 0.026992753623188405}, {"doc_id": "D22", "score": 0.026547116736990152}, {"doc_id": "D03", "score": 0.026500526500526502}, {"doc_id": "D16", "score": 0.02632034632034632}, {"doc_id": "D20", "score": 0.0259915611814346}, {"doc_id": "D19", "score": 0.025893752088205813}, {"doc_id": "D18", "score": 0.025859192525859193}, {"doc_id": "D14", "score": 0.025503573749187783}, {"doc_id": "D12", "score": 0.02532051282051282}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 0.8772153153380493, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q21_ar", "scenario_id": "Q21", "family_id": "F11", "language": "ar", "bm25_positive_candidates": 0, "ranking": [{"doc_id": "D06", "score": 0.01639344262295082}, {"doc_id": "D05", "score": 0.016129032258064516}, {"doc_id": "D08", "score": 0.015873015873015872}, {"doc_id": "D07", "score": 0.015625}, {"doc_id": "D03", "score": 0.015384615384615385}, {"doc_id": "D17", "score": 0.015151515151515152}, {"doc_id": "D04", "score": 0.014925373134328358}, {"doc_id": "D18", "score": 0.014705882352941176}, {"doc_id": "D01", "score": 0.014492753623188406}, {"doc_id": "D20", "score": 0.014285714285714285}, {"doc_id": "D11", "score": 0.014084507042253521}, {"doc_id": "D02", "score": 0.013888888888888888}, {"doc_id": "D12", "score": 0.0136986301369863}, {"doc_id": "D10", "score": 0.013513513513513514}, {"doc_id": "D09", "score": 0.013333333333333334}, {"doc_id": "D22", "score": 0.013157894736842105}, {"doc_id": "D15", "score": 0.012987012987012988}, {"doc_id": "D19", "score": 0.01282051282051282}, {"doc_id": "D16", "score": 0.012658227848101266}, {"doc_id": "D21", "score": 0.0125}, {"doc_id": "D13", "score": 0.012345679012345678}, {"doc_id": "D14", "score": 0.012195121951219513}], "metrics": {"hit1": 0, "recall5": 1.0, "ndcg10": 0.6509209298071326, "all_evidence5": 1, "wrong_scope1": 1}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q22_en", "scenario_id": "Q22", "family_id": "F11", "language": "en", "bm25_positive_candidates": 22, "ranking": [{"doc_id": "D07", "score": 0.032266458495966696}, {"doc_id": "D08", "score": 0.032266458495966696}, {"doc_id": "D06", "score": 0.03225806451612903}, {"doc_id": "D05", "score": 0.03125}, {"doc_id": "D04", "score": 0.03007688828584351}, {"doc_id": "D10", "score": 0.02967032967032967}, {"doc_id": "D01", "score": 0.02919863597612958}, {"doc_id": "D09", "score": 0.02904040404040404}, {"doc_id": "D02", "score": 0.02819138376017471}, {"doc_id": "D11", "score": 0.028169014084507043}, {"doc_id": "D13", "score": 0.02804284323271665}, {"doc_id": "D15", "score": 0.027692895339954164}, {"doc_id": "D21", "score": 0.02712049508554787}, {"doc_id": "D17", "score": 0.026785714285714288}, {"doc_id": "D16", "score": 0.02668564312399929}, {"doc_id": "D03", "score": 0.02667140825035562}, {"doc_id": "D18", "score": 0.026234567901234566}, {"doc_id": "D22", "score": 0.026171741361614778}, {"doc_id": "D20", "score": 0.025833333333333333}, {"doc_id": "D12", "score": 0.02564102564102564}, {"doc_id": "D19", "score": 0.025528455284552845}, {"doc_id": "D14", "score": 0.025503573749187783}], "metrics": {"hit1": 0, "recall5": 1.0, "ndcg10": 0.6934264036172708, "all_evidence5": 1, "wrong_scope1": 1}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q22_ar", "scenario_id": "Q22", "family_id": "F11", "language": "ar", "bm25_positive_candidates": 0, "ranking": [{"doc_id": "D06", "score": 0.01639344262295082}, {"doc_id": "D05", "score": 0.016129032258064516}, {"doc_id": "D08", "score": 0.015873015873015872}, {"doc_id": "D07", "score": 0.015625}, {"doc_id": "D03", "score": 0.015384615384615385}, {"doc_id": "D17", "score": 0.015151515151515152}, {"doc_id": "D04", "score": 0.014925373134328358}, {"doc_id": "D18", "score": 0.014705882352941176}, {"doc_id": "D01", "score": 0.014492753623188406}, {"doc_id": "D20", "score": 0.014285714285714285}, {"doc_id": "D11", "score": 0.014084507042253521}, {"doc_id": "D12", "score": 0.013888888888888888}, {"doc_id": "D02", "score": 0.0136986301369863}, {"doc_id": "D10", "score": 0.013513513513513514}, {"doc_id": "D09", "score": 0.013333333333333334}, {"doc_id": "D22", "score": 0.013157894736842105}, {"doc_id": "D15", "score": 0.012987012987012988}, {"doc_id": "D19", "score": 0.01282051282051282}, {"doc_id": "D16", "score": 0.012658227848101266}, {"doc_id": "D13", "score": 0.0125}, {"doc_id": "D21", "score": 0.012345679012345678}, {"doc_id": "D14", "score": 0.012195121951219513}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 0.9197207891481876, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q23_en", "scenario_id": "Q23", "family_id": "F12", "language": "en", "bm25_positive_candidates": 22, "ranking": [{"doc_id": "D11", "score": 0.03278688524590164}, {"doc_id": "D15", "score": 0.03200204813108039}, {"doc_id": "D16", "score": 0.03200204813108039}, {"doc_id": "D12", "score": 0.03125}, {"doc_id": "D13", "score": 0.029877369007803793}, {"doc_id": "D05", "score": 0.02919863597612958}, {"doc_id": "D01", "score": 0.02900988017658188}, {"doc_id": "D14", "score": 0.028850145288501453}, {"doc_id": "D07", "score": 0.028594771241830064}, {"doc_id": "D17", "score": 0.028484848484848488}, {"doc_id": "D19", "score": 0.027984344422700584}, {"doc_id": "D22", "score": 0.027730294396961064}, {"doc_id": "D18", "score": 0.027425373134328357}, {"doc_id": "D06", "score": 0.027417840375586856}, {"doc_id": "D02", "score": 0.027402402402402402}, {"doc_id": "D08", "score": 0.027272727272727275}, {"doc_id": "D09", "score": 0.025978407557354925}, {"doc_id": "D21", "score": 0.025859192525859193}, {"doc_id": "D04", "score": 0.02581612258494337}, {"doc_id": "D10", "score": 0.02548701298701299}, {"doc_id": "D20", "score": 0.025015634771732333}, {"doc_id": "D03", "score": 0.02485334979932078}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q23_ar", "scenario_id": "Q23", "family_id": "F12", "language": "ar", "bm25_positive_candidates": 0, "ranking": [{"doc_id": "D05", "score": 0.01639344262295082}, {"doc_id": "D11", "score": 0.016129032258064516}, {"doc_id": "D15", "score": 0.015873015873015872}, {"doc_id": "D16", "score": 0.015625}, {"doc_id": "D12", "score": 0.015384615384615385}, {"doc_id": "D06", "score": 0.015151515151515152}, {"doc_id": "D17", "score": 0.014925373134328358}, {"doc_id": "D22", "score": 0.014705882352941176}, {"doc_id": "D18", "score": 0.014492753623188406}, {"doc_id": "D07", "score": 0.014285714285714285}, {"doc_id": "D10", "score": 0.014084507042253521}, {"doc_id": "D01", "score": 0.013888888888888888}, {"doc_id": "D14", "score": 0.0136986301369863}, {"doc_id": "D13", "score": 0.013513513513513514}, {"doc_id": "D09", "score": 0.013333333333333334}, {"doc_id": "D02", "score": 0.013157894736842105}, {"doc_id": "D08", "score": 0.012987012987012988}, {"doc_id": "D19", "score": 0.01282051282051282}, {"doc_id": "D20", "score": 0.012658227848101266}, {"doc_id": "D04", "score": 0.0125}, {"doc_id": "D03", "score": 0.012345679012345678}, {"doc_id": "D21", "score": 0.012195121951219513}], "metrics": {"hit1": 0, "recall5": 1.0, "ndcg10": 0.6934264036172708, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q24_en", "scenario_id": "Q24", "family_id": "F12", "language": "en", "bm25_positive_candidates": 22, "ranking": [{"doc_id": "D11", "score": 0.03278688524590164}, {"doc_id": "D15", "score": 0.03200204813108039}, {"doc_id": "D16", "score": 0.03200204813108039}, {"doc_id": "D12", "score": 0.03125}, {"doc_id": "D13", "score": 0.029877369007803793}, {"doc_id": "D05", "score": 0.02919863597612958}, {"doc_id": "D01", "score": 0.02900988017658188}, {"doc_id": "D14", "score": 0.028850145288501453}, {"doc_id": "D07", "score": 0.028594771241830064}, {"doc_id": "D17", "score": 0.028484848484848488}, {"doc_id": "D19", "score": 0.027984344422700584}, {"doc_id": "D22", "score": 0.027730294396961064}, {"doc_id": "D18", "score": 0.027425373134328357}, {"doc_id": "D06", "score": 0.027417840375586856}, {"doc_id": "D02", "score": 0.027402402402402402}, {"doc_id": "D08", "score": 0.027272727272727275}, {"doc_id": "D09", "score": 0.025978407557354925}, {"doc_id": "D21", "score": 0.025859192525859193}, {"doc_id": "D04", "score": 0.02581612258494337}, {"doc_id": "D10", "score": 0.02548701298701299}, {"doc_id": "D20", "score": 0.025015634771732333}, {"doc_id": "D03", "score": 0.02485334979932078}], "metrics": {"hit1": 0, "recall5": 1.0, "ndcg10": 0.5706417189553201, "all_evidence5": 1, "wrong_scope1": 1}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q24_ar", "scenario_id": "Q24", "family_id": "F12", "language": "ar", "bm25_positive_candidates": 0, "ranking": [{"doc_id": "D05", "score": 0.01639344262295082}, {"doc_id": "D11", "score": 0.016129032258064516}, {"doc_id": "D15", "score": 0.015873015873015872}, {"doc_id": "D16", "score": 0.015625}, {"doc_id": "D12", "score": 0.015384615384615385}, {"doc_id": "D06", "score": 0.015151515151515152}, {"doc_id": "D17", "score": 0.014925373134328358}, {"doc_id": "D22", "score": 0.014705882352941176}, {"doc_id": "D07", "score": 0.014492753623188406}, {"doc_id": "D18", "score": 0.014285714285714285}, {"doc_id": "D10", "score": 0.014084507042253521}, {"doc_id": "D01", "score": 0.013888888888888888}, {"doc_id": "D13", "score": 0.0136986301369863}, {"doc_id": "D09", "score": 0.013513513513513514}, {"doc_id": "D14", "score": 0.013333333333333334}, {"doc_id": "D02", "score": 0.013157894736842105}, {"doc_id": "D08", "score": 0.012987012987012988}, {"doc_id": "D19", "score": 0.01282051282051282}, {"doc_id": "D20", "score": 0.012658227848101266}, {"doc_id": "D04", "score": 0.0125}, {"doc_id": "D03", "score": 0.012345679012345678}, {"doc_id": "D21", "score": 0.012195121951219513}], "metrics": {"hit1": 0, "recall5": 1.0, "ndcg10": 0.5012658353418871, "all_evidence5": 1, "wrong_scope1": 1}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q25_en", "scenario_id": "Q25", "family_id": "F13", "language": "en", "bm25_positive_candidates": 21, "ranking": [{"doc_id": "D19", "score": 0.03278688524590164}, {"doc_id": "D07", "score": 0.031754032258064516}, {"doc_id": "D15", "score": 0.03125763125763126}, {"doc_id": "D22", "score": 0.0304147465437788}, {"doc_id": "D01", "score": 0.029631255487269532}, {"doc_id": "D17", "score": 0.029571646010002173}, {"doc_id": "D05", "score": 0.029418126757516764}, {"doc_id": "D11", "score": 0.029236022193768675}, {"doc_id": "D06", "score": 0.02919863597612958}, {"doc_id": "D13", "score": 0.02904040404040404}, {"doc_id": "D20", "score": 0.02871794871794872}, {"doc_id": "D21", "score": 0.027820121951219513}, {"doc_id": "D09", "score": 0.027417840375586856}, {"doc_id": "D02", "score": 0.02667140825035562}, {"doc_id": "D16", "score": 0.02667140825035562}, {"doc_id": "D18", "score": 0.026631393298059962}, {"doc_id": "D03", "score": 0.026234567901234566}, {"doc_id": "D10", "score": 0.025974025974025976}, {"doc_id": "D08", "score": 0.025478740668614087}, {"doc_id": "D14", "score": 0.02532051282051282}, {"doc_id": "D04", "score": 0.025158227848101268}, {"doc_id": "D12", "score": 0.0136986301369863}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q25_ar", "scenario_id": "Q25", "family_id": "F13", "language": "ar", "bm25_positive_candidates": 0, "ranking": [{"doc_id": "D17", "score": 0.01639344262295082}, {"doc_id": "D19", "score": 0.016129032258064516}, {"doc_id": "D07", "score": 0.015873015873015872}, {"doc_id": "D22", "score": 0.015625}, {"doc_id": "D05", "score": 0.015384615384615385}, {"doc_id": "D15", "score": 0.015151515151515152}, {"doc_id": "D06", "score": 0.014925373134328358}, {"doc_id": "D18", "score": 0.014705882352941176}, {"doc_id": "D11", "score": 0.014492753623188406}, {"doc_id": "D10", "score": 0.014285714285714285}, {"doc_id": "D20", "score": 0.014084507042253521}, {"doc_id": "D09", "score": 0.013888888888888888}, {"doc_id": "D01", "score": 0.0136986301369863}, {"doc_id": "D16", "score": 0.013513513513513514}, {"doc_id": "D12", "score": 0.013333333333333334}, {"doc_id": "D13", "score": 0.013157894736842105}, {"doc_id": "D02", "score": 0.012987012987012988}, {"doc_id": "D21", "score": 0.01282051282051282}, {"doc_id": "D03", "score": 0.012658227848101266}, {"doc_id": "D04", "score": 0.0125}, {"doc_id": "D08", "score": 0.012345679012345678}, {"doc_id": "D14", "score": 0.012195121951219513}], "metrics": {"hit1": 0, "recall5": 1.0, "ndcg10": 0.6309297535714575, "all_evidence5": 1, "wrong_scope1": 1}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q25_mixed", "scenario_id": "Q25", "family_id": "F13", "language": "mixed", "bm25_positive_candidates": 15, "ranking": [{"doc_id": "D19", "score": 0.03278688524590164}, {"doc_id": "D07", "score": 0.03149801587301587}, {"doc_id": "D15", "score": 0.030776515151515152}, {"doc_id": "D17", "score": 0.03036576949620428}, {"doc_id": "D01", "score": 0.030090497737556562}, {"doc_id": "D05", "score": 0.030090497737556562}, {"doc_id": "D11", "score": 0.03007688828584351}, {"doc_id": "D13", "score": 0.030017921146953404}, {"doc_id": "D09", "score": 0.029211087420042643}, {"doc_id": "D06", "score": 0.027783137179239824}, {"doc_id": "D20", "score": 0.027417840375586856}, {"doc_id": "D08", "score": 0.02702702702702703}, {"doc_id": "D02", "score": 0.026709401709401708}, {"doc_id": "D03", "score": 0.026631393298059962}, {"doc_id": "D14", "score": 0.025833333333333333}, {"doc_id": "D22", "score": 0.016129032258064516}, {"doc_id": "D18", "score": 0.014492753623188406}, {"doc_id": "D12", "score": 0.0136986301369863}, {"doc_id": "D10", "score": 0.013157894736842105}, {"doc_id": "D16", "score": 0.012987012987012988}, {"doc_id": "D04", "score": 0.012658227848101266}, {"doc_id": "D21", "score": 0.012195121951219513}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q26_en", "scenario_id": "Q26", "family_id": "F13", "language": "en", "bm25_positive_candidates": 21, "ranking": [{"doc_id": "D19", "score": 0.03278688524590164}, {"doc_id": "D06", "score": 0.03200204813108039}, {"doc_id": "D22", "score": 0.031054405392392875}, {"doc_id": "D07", "score": 0.03007688828584351}, {"doc_id": "D02", "score": 0.029273504273504274}, {"doc_id": "D15", "score": 0.029236022193768675}, {"doc_id": "D20", "score": 0.028958333333333336}, {"doc_id": "D16", "score": 0.028790389395194696}, {"doc_id": "D18", "score": 0.028371628371628373}, {"doc_id": "D21", "score": 0.02821869488536155}, {"doc_id": "D17", "score": 0.02797067901234568}, {"doc_id": "D05", "score": 0.02786377708978328}, {"doc_id": "D10", "score": 0.027443609022556388}, {"doc_id": "D08", "score": 0.0273972602739726}, {"doc_id": "D14", "score": 0.027313266443701224}, {"doc_id": "D12", "score": 0.02715098147128967}, {"doc_id": "D01", "score": 0.02702702702702703}, {"doc_id": "D11", "score": 0.026785714285714288}, {"doc_id": "D04", "score": 0.02632034632034632}, {"doc_id": "D03", "score": 0.0260840108401084}, {"doc_id": "D13", "score": 0.02532051282051282}, {"doc_id": "D09", "score": 0.012658227848101266}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q26_ar", "scenario_id": "Q26", "family_id": "F13", "language": "ar", "bm25_positive_candidates": 0, "ranking": [{"doc_id": "D06", "score": 0.01639344262295082}, {"doc_id": "D22", "score": 0.016129032258064516}, {"doc_id": "D18", "score": 0.015873015873015872}, {"doc_id": "D05", "score": 0.015625}, {"doc_id": "D19", "score": 0.015384615384615385}, {"doc_id": "D17", "score": 0.015151515151515152}, {"doc_id": "D07", "score": 0.014925373134328358}, {"doc_id": "D15", "score": 0.014705882352941176}, {"doc_id": "D10", "score": 0.014492753623188406}, {"doc_id": "D16", "score": 0.014285714285714285}, {"doc_id": "D12", "score": 0.014084507042253521}, {"doc_id": "D11", "score": 0.013888888888888888}, {"doc_id": "D20", "score": 0.0136986301369863}, {"doc_id": "D02", "score": 0.013513513513513514}, {"doc_id": "D09", "score": 0.013333333333333334}, {"doc_id": "D01", "score": 0.013157894736842105}, {"doc_id": "D08", "score": 0.012987012987012988}, {"doc_id": "D04", "score": 0.01282051282051282}, {"doc_id": "D14", "score": 0.012658227848101266}, {"doc_id": "D21", "score": 0.0125}, {"doc_id": "D03", "score": 0.012345679012345678}, {"doc_id": "D13", "score": 0.012195121951219513}], "metrics": {"hit1": 0, "recall5": 1.0, "ndcg10": 0.38685280723454163, "all_evidence5": 1, "wrong_scope1": 1}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q27_en", "scenario_id": "Q27", "family_id": "F14", "language": "en", "bm25_positive_candidates": 22, "ranking": [{"doc_id": "D20", "score": 0.03278688524590164}, {"doc_id": "D05", "score": 0.03200204813108039}, {"doc_id": "D06", "score": 0.03128054740957967}, {"doc_id": "D07", "score": 0.030798389007344232}, {"doc_id": "D01", "score": 0.03076923076923077}, {"doc_id": "D11", "score": 0.029857397504456328}, {"doc_id": "D17", "score": 0.0293236301369863}, {"doc_id": "D15", "score": 0.02900988017658188}, {"doc_id": "D13", "score": 0.028782894736842105}, {"doc_id": "D03", "score": 0.028594771241830064}, {"doc_id": "D04", "score": 0.028577260665441927}, {"doc_id": "D09", "score": 0.02761904761904762}, {"doc_id": "D02", "score": 0.027402402402402402}, {"doc_id": "D19", "score": 0.026838432635534086}, {"doc_id": "D22", "score": 0.02668564312399929}, {"doc_id": "D18", "score": 0.0264808362369338}, {"doc_id": "D16", "score": 0.02632034632034632}, {"doc_id": "D12", "score": 0.025859192525859193}, {"doc_id": "D21", "score": 0.02581612258494337}, {"doc_id": "D10", "score": 0.02564102564102564}, {"doc_id": "D08", "score": 0.025158227848101268}, {"doc_id": "D14", "score": 0.024695121951219513}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q27_ar", "scenario_id": "Q27", "family_id": "F14", "language": "ar", "bm25_positive_candidates": 0, "ranking": [{"doc_id": "D07", "score": 0.01639344262295082}, {"doc_id": "D05", "score": 0.016129032258064516}, {"doc_id": "D20", "score": 0.015873015873015872}, {"doc_id": "D01", "score": 0.015625}, {"doc_id": "D03", "score": 0.015384615384615385}, {"doc_id": "D17", "score": 0.015151515151515152}, {"doc_id": "D15", "score": 0.014925373134328358}, {"doc_id": "D09", "score": 0.014705882352941176}, {"doc_id": "D11", "score": 0.014492753623188406}, {"doc_id": "D19", "score": 0.014285714285714285}, {"doc_id": "D21", "score": 0.014084507042253521}, {"doc_id": "D06", "score": 0.013888888888888888}, {"doc_id": "D18", "score": 0.0136986301369863}, {"doc_id": "D04", "score": 0.013513513513513514}, {"doc_id": "D22", "score": 0.013333333333333334}, {"doc_id": "D10", "score": 0.013157894736842105}, {"doc_id": "D12", "score": 0.012987012987012988}, {"doc_id": "D02", "score": 0.01282051282051282}, {"doc_id": "D13", "score": 0.012658227848101266}, {"doc_id": "D16", "score": 0.0125}, {"doc_id": "D08", "score": 0.012345679012345678}, {"doc_id": "D14", "score": 0.012195121951219513}], "metrics": {"hit1": 0, "recall5": 1.0, "ndcg10": 0.5, "all_evidence5": 1, "wrong_scope1": 1}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q28_en", "scenario_id": "Q28", "family_id": "F14", "language": "en", "bm25_positive_candidates": 22, "ranking": [{"doc_id": "D20", "score": 0.03278688524590164}, {"doc_id": "D06", "score": 0.03225806451612903}, {"doc_id": "D04", "score": 0.03149801587301587}, {"doc_id": "D05", "score": 0.031024531024531024}, {"doc_id": "D02", "score": 0.030776515151515152}, {"doc_id": "D03", "score": 0.02946912242686891}, {"doc_id": "D16", "score": 0.029418126757516764}, {"doc_id": "D07", "score": 0.02900988017658188}, {"doc_id": "D18", "score": 0.028205128205128206}, {"doc_id": "D01", "score": 0.027650648360030512}, {"doc_id": "D10", "score": 0.02758751902587519}, {"doc_id": "D12", "score": 0.027526395173453996}, {"doc_id": "D11", "score": 0.027222222222222224}, {"doc_id": "D17", "score": 0.02690100430416069}, {"doc_id": "D08", "score": 0.02667140825035562}, {"doc_id": "D19", "score": 0.026631393298059962}, {"doc_id": "D13", "score": 0.0264808362369338}, {"doc_id": "D22", "score": 0.02632034632034632}, {"doc_id": "D15", "score": 0.0261986301369863}, {"doc_id": "D21", "score": 0.026171741361614778}, {"doc_id": "D14", "score": 0.025332691999358666}, {"doc_id": "D09", "score": 0.025158227848101268}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q28_ar", "scenario_id": "Q28", "family_id": "F14", "language": "ar", "bm25_positive_candidates": 0, "ranking": [{"doc_id": "D07", "score": 0.01639344262295082}, {"doc_id": "D20", "score": 0.016129032258064516}, {"doc_id": "D05", "score": 0.015873015873015872}, {"doc_id": "D01", "score": 0.015625}, {"doc_id": "D03", "score": 0.015384615384615385}, {"doc_id": "D06", "score": 0.015151515151515152}, {"doc_id": "D15", "score": 0.014925373134328358}, {"doc_id": "D04", "score": 0.014705882352941176}, {"doc_id": "D17", "score": 0.014492753623188406}, {"doc_id": "D18", "score": 0.014285714285714285}, {"doc_id": "D09", "score": 0.014084507042253521}, {"doc_id": "D10", "score": 0.013888888888888888}, {"doc_id": "D11", "score": 0.0136986301369863}, {"doc_id": "D12", "score": 0.013513513513513514}, {"doc_id": "D19", "score": 0.013333333333333334}, {"doc_id": "D02", "score": 0.013157894736842105}, {"doc_id": "D21", "score": 0.012987012987012988}, {"doc_id": "D22", "score": 0.01282051282051282}, {"doc_id": "D08", "score": 0.012658227848101266}, {"doc_id": "D16", "score": 0.0125}, {"doc_id": "D13", "score": 0.012345679012345678}, {"doc_id": "D14", "score": 0.012195121951219513}], "metrics": {"hit1": 0, "recall5": 1.0, "ndcg10": 0.6309297535714575, "all_evidence5": 1, "wrong_scope1": 1}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q29_en", "scenario_id": "Q29", "family_id": "F15", "language": "en", "bm25_positive_candidates": 21, "ranking": [{"doc_id": "D21", "score": 0.03278688524590164}, {"doc_id": "D06", "score": 0.030536130536130537}, {"doc_id": "D07", "score": 0.0304147465437788}, {"doc_id": "D09", "score": 0.03036576949620428}, {"doc_id": "D05", "score": 0.030330882352941176}, {"doc_id": "D01", "score": 0.029957522915269395}, {"doc_id": "D11", "score": 0.029631255487269532}, {"doc_id": "D13", "score": 0.0293236301369863}, {"doc_id": "D10", "score": 0.029273504273504274}, {"doc_id": "D17", "score": 0.029116045245077504}, {"doc_id": "D19", "score": 0.02749719416386083}, {"doc_id": "D15", "score": 0.027272727272727275}, {"doc_id": "D22", "score": 0.027212143650499815}, {"doc_id": "D12", "score": 0.026838432635534086}, {"doc_id": "D02", "score": 0.026742734890354787}, {"doc_id": "D08", "score": 0.026709401709401708}, {"doc_id": "D04", "score": 0.02667140825035562}, {"doc_id": "D20", "score": 0.02666666666666667}, {"doc_id": "D03", "score": 0.025657894736842105}, {"doc_id": "D16", "score": 0.025478740668614087}, {"doc_id": "D14", "score": 0.024695121951219513}, {"doc_id": "D18", "score": 0.014925373134328358}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q29_ar", "scenario_id": "Q29", "family_id": "F15", "language": "ar", "bm25_positive_candidates": 0, "ranking": [{"doc_id": "D21", "score": 0.01639344262295082}, {"doc_id": "D05", "score": 0.016129032258064516}, {"doc_id": "D07", "score": 0.015873015873015872}, {"doc_id": "D06", "score": 0.015625}, {"doc_id": "D17", "score": 0.015384615384615385}, {"doc_id": "D02", "score": 0.015151515151515152}, {"doc_id": "D22", "score": 0.014925373134328358}, {"doc_id": "D10", "score": 0.014705882352941176}, {"doc_id": "D01", "score": 0.014492753623188406}, {"doc_id": "D09", "score": 0.014285714285714285}, {"doc_id": "D19", "score": 0.014084507042253521}, {"doc_id": "D18", "score": 0.013888888888888888}, {"doc_id": "D20", "score": 0.0136986301369863}, {"doc_id": "D03", "score": 0.013513513513513514}, {"doc_id": "D11", "score": 0.013333333333333334}, {"doc_id": "D04", "score": 0.013157894736842105}, {"doc_id": "D16", "score": 0.012987012987012988}, {"doc_id": "D08", "score": 0.01282051282051282}, {"doc_id": "D15", "score": 0.012658227848101266}, {"doc_id": "D13", "score": 0.0125}, {"doc_id": "D14", "score": 0.012345679012345678}, {"doc_id": "D12", "score": 0.012195121951219513}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q30_en", "scenario_id": "Q30", "family_id": "F15", "language": "en", "bm25_positive_candidates": 21, "ranking": [{"doc_id": "D21", "score": 0.03278688524590164}, {"doc_id": "D06", "score": 0.031754032258064516}, {"doc_id": "D10", "score": 0.0315136476426799}, {"doc_id": "D02", "score": 0.02976190476190476}, {"doc_id": "D07", "score": 0.029206349206349208}, {"doc_id": "D04", "score": 0.028985507246376812}, {"doc_id": "D09", "score": 0.0288981288981289}, {"doc_id": "D08", "score": 0.028790389395194696}, {"doc_id": "D05", "score": 0.028309409888357256}, {"doc_id": "D18", "score": 0.02797067901234568}, {"doc_id": "D13", "score": 0.027809742999616416}, {"doc_id": "D12", "score": 0.027745885954841176}, {"doc_id": "D20", "score": 0.02758751902587519}, {"doc_id": "D16", "score": 0.027443609022556388}, {"doc_id": "D19", "score": 0.027364110201042444}, {"doc_id": "D01", "score": 0.027106227106227107}, {"doc_id": "D22", "score": 0.027071520029266508}, {"doc_id": "D11", "score": 0.02668564312399929}, {"doc_id": "D03", "score": 0.025859192525859193}, {"doc_id": "D14", "score": 0.025833333333333333}, {"doc_id": "D15", "score": 0.024695121951219513}, {"doc_id": "D17", "score": 0.014925373134328358}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q30_ar", "scenario_id": "Q30", "family_id": "F15", "language": "ar", "bm25_positive_candidates": 0, "ranking": [{"doc_id": "D21", "score": 0.01639344262295082}, {"doc_id": "D06", "score": 0.016129032258064516}, {"doc_id": "D02", "score": 0.015873015873015872}, {"doc_id": "D05", "score": 0.015625}, {"doc_id": "D10", "score": 0.015384615384615385}, {"doc_id": "D18", "score": 0.015151515151515152}, {"doc_id": "D07", "score": 0.014925373134328358}, {"doc_id": "D04", "score": 0.014705882352941176}, {"doc_id": "D08", "score": 0.014492753623188406}, {"doc_id": "D22", "score": 0.014285714285714285}, {"doc_id": "D20", "score": 0.014084507042253521}, {"doc_id": "D17", "score": 0.013888888888888888}, {"doc_id": "D03", "score": 0.0136986301369863}, {"doc_id": "D19", "score": 0.013513513513513514}, {"doc_id": "D09", "score": 0.013333333333333334}, {"doc_id": "D01", "score": 0.013157894736842105}, {"doc_id": "D16", "score": 0.012987012987012988}, {"doc_id": "D11", "score": 0.01282051282051282}, {"doc_id": "D14", "score": 0.012658227848101266}, {"doc_id": "D12", "score": 0.0125}, {"doc_id": "D15", "score": 0.012345679012345678}, {"doc_id": "D13", "score": 0.012195121951219513}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q31_en", "scenario_id": "Q31", "family_id": "F16", "language": "en", "bm25_positive_candidates": 21, "ranking": [{"doc_id": "D22", "score": 0.03278688524590164}, {"doc_id": "D01", "score": 0.031746031746031744}, {"doc_id": "D07", "score": 0.031054405392392875}, {"doc_id": "D05", "score": 0.030536130536130537}, {"doc_id": "D11", "score": 0.030117753623188408}, {"doc_id": "D17", "score": 0.030017921146953404}, {"doc_id": "D19", "score": 0.029236022193768675}, {"doc_id": "D15", "score": 0.02919863597612958}, {"doc_id": "D02", "score": 0.028958333333333336}, {"doc_id": "D13", "score": 0.0288981288981289}, {"doc_id": "D09", "score": 0.027984344422700584}, {"doc_id": "D08", "score": 0.027912386121341344}, {"doc_id": "D06", "score": 0.02761904761904762}, {"doc_id": "D18", "score": 0.027205882352941177}, {"doc_id": "D04", "score": 0.026234567901234566}, {"doc_id": "D10", "score": 0.0261986301369863}, {"doc_id": "D16", "score": 0.026144907723855092}, {"doc_id": "D14", "score": 0.025859192525859193}, {"doc_id": "D03", "score": 0.025478740668614087}, {"doc_id": "D20", "score": 0.025478740668614087}, {"doc_id": "D21", "score": 0.025353016688061617}, {"doc_id": "D12", "score": 0.014084507042253521}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q31_ar", "scenario_id": "Q31", "family_id": "F16", "language": "ar", "bm25_positive_candidates": 0, "ranking": [{"doc_id": "D22", "score": 0.01639344262295082}, {"doc_id": "D17", "score": 0.016129032258064516}, {"doc_id": "D07", "score": 0.015873015873015872}, {"doc_id": "D05", "score": 0.015625}, {"doc_id": "D06", "score": 0.015384615384615385}, {"doc_id": "D01", "score": 0.015151515151515152}, {"doc_id": "D18", "score": 0.014925373134328358}, {"doc_id": "D11", "score": 0.014705882352941176}, {"doc_id": "D20", "score": 0.014492753623188406}, {"doc_id": "D15", "score": 0.014285714285714285}, {"doc_id": "D03", "score": 0.014084507042253521}, {"doc_id": "D08", "score": 0.013888888888888888}, {"doc_id": "D16", "score": 0.0136986301369863}, {"doc_id": "D04", "score": 0.013513513513513514}, {"doc_id": "D02", "score": 0.013333333333333334}, {"doc_id": "D12", "score": 0.013157894736842105}, {"doc_id": "D09", "score": 0.012987012987012988}, {"doc_id": "D19", "score": 0.01282051282051282}, {"doc_id": "D10", "score": 0.012658227848101266}, {"doc_id": "D21", "score": 0.0125}, {"doc_id": "D13", "score": 0.012345679012345678}, {"doc_id": "D14", "score": 0.012195121951219513}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q32_en", "scenario_id": "Q32", "family_id": "F16", "language": "en", "bm25_positive_candidates": 22, "ranking": [{"doc_id": "D22", "score": 0.03278688524590164}, {"doc_id": "D02", "score": 0.03128054740957967}, {"doc_id": "D06", "score": 0.03128054740957967}, {"doc_id": "D08", "score": 0.03036576949620428}, {"doc_id": "D18", "score": 0.02976190476190476}, {"doc_id": "D19", "score": 0.028991596638655463}, {"doc_id": "D10", "score": 0.0288981288981289}, {"doc_id": "D05", "score": 0.028790389395194696}, {"doc_id": "D07", "score": 0.028782894736842105}, {"doc_id": "D12", "score": 0.028371628371628373}, {"doc_id": "D16", "score": 0.028370221327967807}, {"doc_id": "D17", "score": 0.028283227848101264}, {"doc_id": "D04", "score": 0.028258706467661692}, {"doc_id": "D01", "score": 0.02819138376017471}, {"doc_id": "D14", "score": 0.027912386121341344}, {"doc_id": "D15", "score": 0.02684684684684685}, {"doc_id": "D11", "score": 0.0260840108401084}, {"doc_id": "D13", "score": 0.025893752088205813}, {"doc_id": "D21", "score": 0.025657894736842105}, {"doc_id": "D20", "score": 0.02564102564102564}, {"doc_id": "D03", "score": 0.025003906860446942}, {"doc_id": "D09", "score": 0.02484567901234568}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q32_ar", "scenario_id": "Q32", "family_id": "F16", "language": "ar", "bm25_positive_candidates": 0, "ranking": [{"doc_id": "D22", "score": 0.01639344262295082}, {"doc_id": "D06", "score": 0.016129032258064516}, {"doc_id": "D18", "score": 0.015873015873015872}, {"doc_id": "D05", "score": 0.015625}, {"doc_id": "D07", "score": 0.015384615384615385}, {"doc_id": "D17", "score": 0.015151515151515152}, {"doc_id": "D08", "score": 0.014925373134328358}, {"doc_id": "D04", "score": 0.014705882352941176}, {"doc_id": "D20", "score": 0.014492753623188406}, {"doc_id": "D02", "score": 0.014285714285714285}, {"doc_id": "D16", "score": 0.014084507042253521}, {"doc_id": "D12", "score": 0.013888888888888888}, {"doc_id": "D01", "score": 0.0136986301369863}, {"doc_id": "D10", "score": 0.013513513513513514}, {"doc_id": "D03", "score": 0.013333333333333334}, {"doc_id": "D11", "score": 0.013157894736842105}, {"doc_id": "D15", "score": 0.012987012987012988}, {"doc_id": "D19", "score": 0.01282051282051282}, {"doc_id": "D14", "score": 0.012658227848101266}, {"doc_id": "D09", "score": 0.0125}, {"doc_id": "D21", "score": 0.012345679012345678}, {"doc_id": "D13", "score": 0.012195121951219513}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q33_en", "scenario_id": "Q33", "family_id": "F17", "language": "en", "bm25_positive_candidates": 21, "ranking": [{"doc_id": "D03", "score": 0.03278688524590164}, {"doc_id": "D04", "score": 0.0315136476426799}, {"doc_id": "D01", "score": 0.03149801587301587}, {"doc_id": "D02", "score": 0.031054405392392875}, {"doc_id": "D05", "score": 0.030330882352941176}, {"doc_id": "D07", "score": 0.03007688828584351}, {"doc_id": "D20", "score": 0.029957522915269395}, {"doc_id": "D06", "score": 0.02919863597612958}, {"doc_id": "D09", "score": 0.029083245521601686}, {"doc_id": "D17", "score": 0.028577260665441927}, {"doc_id": "D13", "score": 0.028309409888357256}, {"doc_id": "D11", "score": 0.02817460317460317}, {"doc_id": "D19", "score": 0.027272727272727275}, {"doc_id": "D08", "score": 0.02702702702702703}, {"doc_id": "D15", "score": 0.026709401709401708}, {"doc_id": "D18", "score": 0.02651914295749912}, {"doc_id": "D22", "score": 0.02649122807017544}, {"doc_id": "D21", "score": 0.0259915611814346}, {"doc_id": "D12", "score": 0.025158227848101268}, {"doc_id": "D14", "score": 0.024695121951219513}, {"doc_id": "D16", "score": 0.024691358024691357}, {"doc_id": "D10", "score": 0.012987012987012988}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q33_ar", "scenario_id": "Q33", "family_id": "F17", "language": "ar", "bm25_positive_candidates": 0, "ranking": [{"doc_id": "D03", "score": 0.01639344262295082}, {"doc_id": "D05", "score": 0.016129032258064516}, {"doc_id": "D04", "score": 0.015873015873015872}, {"doc_id": "D06", "score": 0.015625}, {"doc_id": "D22", "score": 0.015384615384615385}, {"doc_id": "D07", "score": 0.015151515151515152}, {"doc_id": "D01", "score": 0.014925373134328358}, {"doc_id": "D02", "score": 0.014705882352941176}, {"doc_id": "D21", "score": 0.014492753623188406}, {"doc_id": "D17", "score": 0.014285714285714285}, {"doc_id": "D09", "score": 0.014084507042253521}, {"doc_id": "D20", "score": 0.013888888888888888}, {"doc_id": "D18", "score": 0.0136986301369863}, {"doc_id": "D11", "score": 0.013513513513513514}, {"doc_id": "D10", "score": 0.013333333333333334}, {"doc_id": "D08", "score": 0.013157894736842105}, {"doc_id": "D13", "score": 0.012987012987012988}, {"doc_id": "D15", "score": 0.01282051282051282}, {"doc_id": "D19", "score": 0.012658227848101266}, {"doc_id": "D16", "score": 0.0125}, {"doc_id": "D12", "score": 0.012345679012345678}, {"doc_id": "D14", "score": 0.012195121951219513}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q34_en", "scenario_id": "Q34", "family_id": "F17", "language": "en", "bm25_positive_candidates": 20, "ranking": [{"doc_id": "D02", "score": 0.03252247488101534}, {"doc_id": "D01", "score": 0.032266458495966696}, {"doc_id": "D03", "score": 0.03200204813108039}, {"doc_id": "D04", "score": 0.03007688828584351}, {"doc_id": "D07", "score": 0.029709507042253523}, {"doc_id": "D11", "score": 0.029418126757516764}, {"doc_id": "D17", "score": 0.029411764705882353}, {"doc_id": "D15", "score": 0.029083245521601686}, {"doc_id": "D09", "score": 0.02904040404040404}, {"doc_id": "D20", "score": 0.028958333333333336}, {"doc_id": "D05", "score": 0.0288981288981289}, {"doc_id": "D13", "score": 0.028381642512077296}, {"doc_id": "D19", "score": 0.027443609022556388}, {"doc_id": "D06", "score": 0.026742734890354787}, {"doc_id": "D22", "score": 0.02649122807017544}, {"doc_id": "D16", "score": 0.0264808362369338}, {"doc_id": "D08", "score": 0.026334026334026334}, {"doc_id": "D21", "score": 0.0261986301369863}, {"doc_id": "D18", "score": 0.025645240835114255}, {"doc_id": "D12", "score": 0.02548701298701299}, {"doc_id": "D10", "score": 0.01282051282051282}, {"doc_id": "D14", "score": 0.012345679012345678}], "metrics": {"hit1": 0, "recall5": 1.0, "ndcg10": 0.6309297535714575, "all_evidence5": 1, "wrong_scope1": 1}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q34_ar", "scenario_id": "Q34", "family_id": "F17", "language": "ar", "bm25_positive_candidates": 0, "ranking": [{"doc_id": "D07", "score": 0.01639344262295082}, {"doc_id": "D02", "score": 0.016129032258064516}, {"doc_id": "D05", "score": 0.015873015873015872}, {"doc_id": "D01", "score": 0.015625}, {"doc_id": "D03", "score": 0.015384615384615385}, {"doc_id": "D06", "score": 0.015151515151515152}, {"doc_id": "D04", "score": 0.014925373134328358}, {"doc_id": "D09", "score": 0.014705882352941176}, {"doc_id": "D10", "score": 0.014492753623188406}, {"doc_id": "D21", "score": 0.014285714285714285}, {"doc_id": "D22", "score": 0.014084507042253521}, {"doc_id": "D11", "score": 0.013888888888888888}, {"doc_id": "D08", "score": 0.0136986301369863}, {"doc_id": "D17", "score": 0.013513513513513514}, {"doc_id": "D16", "score": 0.013333333333333334}, {"doc_id": "D13", "score": 0.013157894736842105}, {"doc_id": "D12", "score": 0.012987012987012988}, {"doc_id": "D18", "score": 0.01282051282051282}, {"doc_id": "D15", "score": 0.012658227848101266}, {"doc_id": "D14", "score": 0.0125}, {"doc_id": "D20", "score": 0.012345679012345678}, {"doc_id": "D19", "score": 0.012195121951219513}], "metrics": {"hit1": 0, "recall5": 1.0, "ndcg10": 0.43067655807339306, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q35_en", "scenario_id": "Q35", "family_id": "F18", "language": "en", "bm25_positive_candidates": 22, "ranking": [{"doc_id": "D04", "score": 0.03252247488101534}, {"doc_id": "D02", "score": 0.032266458495966696}, {"doc_id": "D03", "score": 0.03200204813108039}, {"doc_id": "D06", "score": 0.031009615384615385}, {"doc_id": "D01", "score": 0.03007688828584351}, {"doc_id": "D05", "score": 0.02967032967032967}, {"doc_id": "D07", "score": 0.029411764705882353}, {"doc_id": "D20", "score": 0.0293236301369863}, {"doc_id": "D18", "score": 0.028814262023217248}, {"doc_id": "D19", "score": 0.028577260665441927}, {"doc_id": "D12", "score": 0.027651515151515153}, {"doc_id": "D08", "score": 0.02758751902587519}, {"doc_id": "D22", "score": 0.027417840375586856}, {"doc_id": "D09", "score": 0.027313266443701224}, {"doc_id": "D17", "score": 0.02694394213381555}, {"doc_id": "D10", "score": 0.026500526500526502}, {"doc_id": "D14", "score": 0.026334026334026334}, {"doc_id": "D16", "score": 0.02631578947368421}, {"doc_id": "D13", "score": 0.025528455284552845}, {"doc_id": "D11", "score": 0.0251821349382325}, {"doc_id": "D15", "score": 0.025158227848101268}, {"doc_id": "D21", "score": 0.024691358024691357}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q35_ar", "scenario_id": "Q35", "family_id": "F18", "language": "ar", "bm25_positive_candidates": 0, "ranking": [{"doc_id": "D04", "score": 0.01639344262295082}, {"doc_id": "D03", "score": 0.016129032258064516}, {"doc_id": "D05", "score": 0.015873015873015872}, {"doc_id": "D02", "score": 0.015625}, {"doc_id": "D06", "score": 0.015384615384615385}, {"doc_id": "D20", "score": 0.015151515151515152}, {"doc_id": "D22", "score": 0.014925373134328358}, {"doc_id": "D10", "score": 0.014705882352941176}, {"doc_id": "D07", "score": 0.014492753623188406}, {"doc_id": "D01", "score": 0.014285714285714285}, {"doc_id": "D08", "score": 0.014084507042253521}, {"doc_id": "D18", "score": 0.013888888888888888}, {"doc_id": "D09", "score": 0.0136986301369863}, {"doc_id": "D12", "score": 0.013513513513513514}, {"doc_id": "D17", "score": 0.013333333333333334}, {"doc_id": "D21", "score": 0.013157894736842105}, {"doc_id": "D11", "score": 0.012987012987012988}, {"doc_id": "D14", "score": 0.01282051282051282}, {"doc_id": "D16", "score": 0.012658227848101266}, {"doc_id": "D13", "score": 0.0125}, {"doc_id": "D15", "score": 0.012345679012345678}, {"doc_id": "D19", "score": 0.012195121951219513}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q36_en", "scenario_id": "Q36", "family_id": "F18", "language": "en", "bm25_positive_candidates": 22, "ranking": [{"doc_id": "D02", "score": 0.03278688524590164}, {"doc_id": "D04", "score": 0.03225806451612903}, {"doc_id": "D01", "score": 0.031746031746031744}, {"doc_id": "D03", "score": 0.03055037313432836}, {"doc_id": "D06", "score": 0.029709507042253523}, {"doc_id": "D07", "score": 0.0288981288981289}, {"doc_id": "D18", "score": 0.02877846790890269}, {"doc_id": "D12", "score": 0.02862400327131466}, {"doc_id": "D05", "score": 0.028484848484848488}, {"doc_id": "D16", "score": 0.028309409888357256}, {"doc_id": "D19", "score": 0.02821939586645469}, {"doc_id": "D20", "score": 0.028205128205128206}, {"doc_id": "D22", "score": 0.02782608695652174}, {"doc_id": "D10", "score": 0.027783137179239824}, {"doc_id": "D17", "score": 0.027272727272727275}, {"doc_id": "D08", "score": 0.027205882352941177}, {"doc_id": "D09", "score": 0.027046783625730993}, {"doc_id": "D15", "score": 0.02638888888888889}, {"doc_id": "D11", "score": 0.025807525807525808}, {"doc_id": "D14", "score": 0.025003906860446942}, {"doc_id": "D21", "score": 0.02485334979932078}, {"doc_id": "D13", "score": 0.02454080096356519}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q36_ar", "scenario_id": "Q36", "family_id": "F18", "language": "ar", "bm25_positive_candidates": 0, "ranking": [{"doc_id": "D02", "score": 0.01639344262295082}, {"doc_id": "D04", "score": 0.016129032258064516}, {"doc_id": "D07", "score": 0.015873015873015872}, {"doc_id": "D05", "score": 0.015625}, {"doc_id": "D06", "score": 0.015384615384615385}, {"doc_id": "D10", "score": 0.015151515151515152}, {"doc_id": "D01", "score": 0.014925373134328358}, {"doc_id": "D08", "score": 0.014705882352941176}, {"doc_id": "D03", "score": 0.014492753623188406}, {"doc_id": "D12", "score": 0.014285714285714285}, {"doc_id": "D16", "score": 0.014084507042253521}, {"doc_id": "D09", "score": 0.013888888888888888}, {"doc_id": "D14", "score": 0.0136986301369863}, {"doc_id": "D22", "score": 0.013513513513513514}, {"doc_id": "D18", "score": 0.013333333333333334}, {"doc_id": "D11", "score": 0.013157894736842105}, {"doc_id": "D21", "score": 0.012987012987012988}, {"doc_id": "D13", "score": 0.01282051282051282}, {"doc_id": "D20", "score": 0.012658227848101266}, {"doc_id": "D17", "score": 0.0125}, {"doc_id": "D15", "score": 0.012345679012345678}, {"doc_id": "D19", "score": 0.012195121951219513}], "metrics": {"hit1": 1, "recall5": 1.0, "ndcg10": 1.0, "all_evidence5": 1, "wrong_scope1": 0}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q37_en", "scenario_id": "Q37", "family_id": "F19", "language": "en", "bm25_positive_candidates": 22, "ranking": [{"doc_id": "D01", "score": 0.03278688524590164}, {"doc_id": "D02", "score": 0.03225806451612903}, {"doc_id": "D07", "score": 0.03125763125763126}, {"doc_id": "D20", "score": 0.03057889822595705}, {"doc_id": "D05", "score": 0.03055037313432836}, {"doc_id": "D19", "score": 0.029418126757516764}, {"doc_id": "D03", "score": 0.029236022193768675}, {"doc_id": "D17", "score": 0.029083245521601686}, {"doc_id": "D09", "score": 0.02904040404040404}, {"doc_id": "D15", "score": 0.028790389395194696}, {"doc_id": "D13", "score": 0.028612012987012988}, {"doc_id": "D22", "score": 0.028006267136701922}, {"doc_id": "D11", "score": 0.027799227799227798}, {"doc_id": "D06", "score": 0.02761904761904762}, {"doc_id": "D10", "score": 0.026547116736990152}, {"doc_id": "D08", "score": 0.02651914295749912}, {"doc_id": "D04", "score": 0.025833333333333333}, {"doc_id": "D12", "score": 0.025807525807525808}, {"doc_id": "D18", "score": 0.025353016688061617}, {"doc_id": "D21", "score": 0.025353016688061617}, {"doc_id": "D14", "score": 0.025003906860446942}, {"doc_id": "D16", "score": 0.02484567901234568}], "metrics": {}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q37_ar", "scenario_id": "Q37", "family_id": "F19", "language": "ar", "bm25_positive_candidates": 0, "ranking": [{"doc_id": "D05", "score": 0.01639344262295082}, {"doc_id": "D01", "score": 0.016129032258064516}, {"doc_id": "D07", "score": 0.015873015873015872}, {"doc_id": "D03", "score": 0.015625}, {"doc_id": "D06", "score": 0.015384615384615385}, {"doc_id": "D02", "score": 0.015151515151515152}, {"doc_id": "D17", "score": 0.014925373134328358}, {"doc_id": "D09", "score": 0.014705882352941176}, {"doc_id": "D20", "score": 0.014492753623188406}, {"doc_id": "D18", "score": 0.014285714285714285}, {"doc_id": "D10", "score": 0.014084507042253521}, {"doc_id": "D08", "score": 0.013888888888888888}, {"doc_id": "D04", "score": 0.0136986301369863}, {"doc_id": "D11", "score": 0.013513513513513514}, {"doc_id": "D22", "score": 0.013333333333333334}, {"doc_id": "D13", "score": 0.013157894736842105}, {"doc_id": "D21", "score": 0.012987012987012988}, {"doc_id": "D15", "score": 0.01282051282051282}, {"doc_id": "D19", "score": 0.012658227848101266}, {"doc_id": "D16", "score": 0.0125}, {"doc_id": "D12", "score": 0.012345679012345678}, {"doc_id": "D14", "score": 0.012195121951219513}], "metrics": {}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q37_mixed", "scenario_id": "Q37", "family_id": "F19", "language": "mixed", "bm25_positive_candidates": 15, "ranking": [{"doc_id": "D01", "score": 0.03278688524590164}, {"doc_id": "D02", "score": 0.03225806451612903}, {"doc_id": "D07", "score": 0.03125}, {"doc_id": "D05", "score": 0.03036576949620428}, {"doc_id": "D17", "score": 0.02967032967032967}, {"doc_id": "D09", "score": 0.029631255487269532}, {"doc_id": "D03", "score": 0.029236022193768675}, {"doc_id": "D11", "score": 0.029211087420042643}, {"doc_id": "D13", "score": 0.029030910609857977}, {"doc_id": "D15", "score": 0.0288981288981289}, {"doc_id": "D20", "score": 0.028850145288501453}, {"doc_id": "D06", "score": 0.028404512489927477}, {"doc_id": "D08", "score": 0.028006267136701922}, {"doc_id": "D19", "score": 0.02797339593114241}, {"doc_id": "D14", "score": 0.025528455284552845}, {"doc_id": "D22", "score": 0.013888888888888888}, {"doc_id": "D04", "score": 0.013333333333333334}, {"doc_id": "D18", "score": 0.012987012987012988}, {"doc_id": "D10", "score": 0.01282051282051282}, {"doc_id": "D12", "score": 0.012658227848101266}, {"doc_id": "D21", "score": 0.0125}, {"doc_id": "D16", "score": 0.012345679012345678}], "metrics": {}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q38_en", "scenario_id": "Q38", "family_id": "F20", "language": "en", "bm25_positive_candidates": 22, "ranking": [{"doc_id": "D04", "score": 0.032018442622950824}, {"doc_id": "D07", "score": 0.0304147465437788}, {"doc_id": "D02", "score": 0.030309988518943745}, {"doc_id": "D22", "score": 0.029906956136464335}, {"doc_id": "D03", "score": 0.029827662395050816}, {"doc_id": "D10", "score": 0.029571646010002173}, {"doc_id": "D05", "score": 0.029386529386529386}, {"doc_id": "D09", "score": 0.029236022193768675}, {"doc_id": "D18", "score": 0.02919863597612958}, {"doc_id": "D17", "score": 0.02904040404040404}, {"doc_id": "D06", "score": 0.028612012987012988}, {"doc_id": "D01", "score": 0.028594771241830064}, {"doc_id": "D19", "score": 0.028577260665441927}, {"doc_id": "D21", "score": 0.027912386121341344}, {"doc_id": "D20", "score": 0.027579737335834898}, {"doc_id": "D12", "score": 0.026631393298059962}, {"doc_id": "D15", "score": 0.02649122807017544}, {"doc_id": "D08", "score": 0.026153846153846153}, {"doc_id": "D13", "score": 0.025978407557354925}, {"doc_id": "D11", "score": 0.025003906860446942}, {"doc_id": "D16", "score": 0.025}, {"doc_id": "D14", "score": 0.02485334979932078}], "metrics": {}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q38_ar", "scenario_id": "Q38", "family_id": "F20", "language": "ar", "bm25_positive_candidates": 0, "ranking": [{"doc_id": "D03", "score": 0.01639344262295082}, {"doc_id": "D04", "score": 0.016129032258064516}, {"doc_id": "D05", "score": 0.015873015873015872}, {"doc_id": "D02", "score": 0.015625}, {"doc_id": "D01", "score": 0.015384615384615385}, {"doc_id": "D06", "score": 0.015151515151515152}, {"doc_id": "D20", "score": 0.014925373134328358}, {"doc_id": "D07", "score": 0.014705882352941176}, {"doc_id": "D17", "score": 0.014492753623188406}, {"doc_id": "D18", "score": 0.014285714285714285}, {"doc_id": "D21", "score": 0.014084507042253521}, {"doc_id": "D09", "score": 0.013888888888888888}, {"doc_id": "D22", "score": 0.0136986301369863}, {"doc_id": "D10", "score": 0.013513513513513514}, {"doc_id": "D19", "score": 0.013333333333333334}, {"doc_id": "D15", "score": 0.013157894736842105}, {"doc_id": "D08", "score": 0.012987012987012988}, {"doc_id": "D11", "score": 0.01282051282051282}, {"doc_id": "D12", "score": 0.012658227848101266}, {"doc_id": "D13", "score": 0.0125}, {"doc_id": "D16", "score": 0.012345679012345678}, {"doc_id": "D14", "score": 0.012195121951219513}], "metrics": {}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q39_en", "scenario_id": "Q39", "family_id": "F21", "language": "en", "bm25_positive_candidates": 22, "ranking": [{"doc_id": "D05", "score": 0.03252247488101534}, {"doc_id": "D06", "score": 0.03252247488101534}, {"doc_id": "D10", "score": 0.031024531024531024}, {"doc_id": "D02", "score": 0.030330882352941176}, {"doc_id": "D09", "score": 0.029877369007803793}, {"doc_id": "D12", "score": 0.029206349206349208}, {"doc_id": "D18", "score": 0.02900988017658188}, {"doc_id": "D20", "score": 0.02862400327131466}, {"doc_id": "D07", "score": 0.028612012987012988}, {"doc_id": "D19", "score": 0.028594771241830064}, {"doc_id": "D04", "score": 0.028484848484848488}, {"doc_id": "D08", "score": 0.027730294396961064}, {"doc_id": "D16", "score": 0.027443609022556388}, {"doc_id": "D22", "score": 0.027242401779095628}, {"doc_id": "D21", "score": 0.02715098147128967}, {"doc_id": "D01", "score": 0.026875901875901876}, {"doc_id": "D11", "score": 0.026785714285714288}, {"doc_id": "D17", "score": 0.026171741361614778}, {"doc_id": "D03", "score": 0.025893752088205813}, {"doc_id": "D13", "score": 0.025708635464733027}, {"doc_id": "D14", "score": 0.02564102564102564}, {"doc_id": "D15", "score": 0.02484567901234568}], "metrics": {}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q39_ar", "scenario_id": "Q39", "family_id": "F21", "language": "ar", "bm25_positive_candidates": 0, "ranking": [{"doc_id": "D06", "score": 0.01639344262295082}, {"doc_id": "D05", "score": 0.016129032258064516}, {"doc_id": "D20", "score": 0.015873015873015872}, {"doc_id": "D04", "score": 0.015625}, {"doc_id": "D03", "score": 0.015384615384615385}, {"doc_id": "D08", "score": 0.015151515151515152}, {"doc_id": "D22", "score": 0.014925373134328358}, {"doc_id": "D02", "score": 0.014705882352941176}, {"doc_id": "D12", "score": 0.014492753623188406}, {"doc_id": "D18", "score": 0.014285714285714285}, {"doc_id": "D10", "score": 0.014084507042253521}, {"doc_id": "D19", "score": 0.013888888888888888}, {"doc_id": "D11", "score": 0.0136986301369863}, {"doc_id": "D17", "score": 0.013513513513513514}, {"doc_id": "D07", "score": 0.013333333333333334}, {"doc_id": "D16", "score": 0.013157894736842105}, {"doc_id": "D01", "score": 0.012987012987012988}, {"doc_id": "D09", "score": 0.01282051282051282}, {"doc_id": "D21", "score": 0.012658227848101266}, {"doc_id": "D15", "score": 0.0125}, {"doc_id": "D14", "score": 0.012345679012345678}, {"doc_id": "D13", "score": 0.012195121951219513}], "metrics": {}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q40_en", "scenario_id": "Q40", "family_id": "F22", "language": "en", "bm25_positive_candidates": 22, "ranking": [{"doc_id": "D09", "score": 0.03278688524590164}, {"doc_id": "D10", "score": 0.03225806451612903}, {"doc_id": "D07", "score": 0.031024531024531024}, {"doc_id": "D05", "score": 0.030798389007344232}, {"doc_id": "D01", "score": 0.03007688828584351}, {"doc_id": "D13", "score": 0.029910714285714284}, {"doc_id": "D17", "score": 0.029877369007803793}, {"doc_id": "D06", "score": 0.0293236301369863}, {"doc_id": "D11", "score": 0.029083245521601686}, {"doc_id": "D15", "score": 0.028594771241830064}, {"doc_id": "D19", "score": 0.028169014084507043}, {"doc_id": "D18", "score": 0.02786377708978328}, {"doc_id": "D02", "score": 0.026992753623188405}, {"doc_id": "D20", "score": 0.02694394213381555}, {"doc_id": "D08", "score": 0.02649122807017544}, {"doc_id": "D21", "score": 0.0260840108401084}, {"doc_id": "D04", "score": 0.025859192525859193}, {"doc_id": "D14", "score": 0.025859192525859193}, {"doc_id": "D16", "score": 0.025807525807525808}, {"doc_id": "D22", "score": 0.025807525807525808}, {"doc_id": "D03", "score": 0.025528455284552845}, {"doc_id": "D12", "score": 0.025158227848101268}], "metrics": {}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q40_ar", "scenario_id": "Q40", "family_id": "F22", "language": "ar", "bm25_positive_candidates": 0, "ranking": [{"doc_id": "D06", "score": 0.01639344262295082}, {"doc_id": "D09", "score": 0.016129032258064516}, {"doc_id": "D05", "score": 0.015873015873015872}, {"doc_id": "D10", "score": 0.015625}, {"doc_id": "D17", "score": 0.015384615384615385}, {"doc_id": "D22", "score": 0.015151515151515152}, {"doc_id": "D07", "score": 0.014925373134328358}, {"doc_id": "D13", "score": 0.014705882352941176}, {"doc_id": "D01", "score": 0.014492753623188406}, {"doc_id": "D11", "score": 0.014285714285714285}, {"doc_id": "D18", "score": 0.014084507042253521}, {"doc_id": "D19", "score": 0.013888888888888888}, {"doc_id": "D03", "score": 0.0136986301369863}, {"doc_id": "D20", "score": 0.013513513513513514}, {"doc_id": "D02", "score": 0.013333333333333334}, {"doc_id": "D15", "score": 0.013157894736842105}, {"doc_id": "D12", "score": 0.012987012987012988}, {"doc_id": "D08", "score": 0.01282051282051282}, {"doc_id": "D04", "score": 0.012658227848101266}, {"doc_id": "D21", "score": 0.0125}, {"doc_id": "D16", "score": 0.012345679012345678}, {"doc_id": "D14", "score": 0.012195121951219513}], "metrics": {}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q41_en", "scenario_id": "Q41", "family_id": "F23", "language": "en", "bm25_positive_candidates": 22, "ranking": [{"doc_id": "D12", "score": 0.03278688524590164}, {"doc_id": "D11", "score": 0.03225806451612903}, {"doc_id": "D16", "score": 0.03125763125763126}, {"doc_id": "D06", "score": 0.029513888888888888}, {"doc_id": "D22", "score": 0.029418126757516764}, {"doc_id": "D13", "score": 0.029206349206349208}, {"doc_id": "D14", "score": 0.028665028665028666}, {"doc_id": "D15", "score": 0.028612012987012988}, {"doc_id": "D08", "score": 0.028404512489927477}, {"doc_id": "D20", "score": 0.028404512489927477}, {"doc_id": "D05", "score": 0.028370221327967807}, {"doc_id": "D10", "score": 0.02813852813852814}, {"doc_id": "D18", "score": 0.027884615384615386}, {"doc_id": "D09", "score": 0.027425373134328357}, {"doc_id": "D19", "score": 0.027313266443701224}, {"doc_id": "D02", "score": 0.027242401779095628}, {"doc_id": "D07", "score": 0.02684684684684685}, {"doc_id": "D17", "score": 0.0264808362369338}, {"doc_id": "D21", "score": 0.0260840108401084}, {"doc_id": "D01", "score": 0.02581612258494337}, {"doc_id": "D04", "score": 0.025478740668614087}, {"doc_id": "D03", "score": 0.024691358024691357}], "metrics": {}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q41_ar", "scenario_id": "Q41", "family_id": "F23", "language": "ar", "bm25_positive_candidates": 0, "ranking": [{"doc_id": "D12", "score": 0.01639344262295082}, {"doc_id": "D11", "score": 0.016129032258064516}, {"doc_id": "D05", "score": 0.015873015873015872}, {"doc_id": "D22", "score": 0.015625}, {"doc_id": "D15", "score": 0.015384615384615385}, {"doc_id": "D18", "score": 0.015151515151515152}, {"doc_id": "D16", "score": 0.014925373134328358}, {"doc_id": "D06", "score": 0.014705882352941176}, {"doc_id": "D17", "score": 0.014492753623188406}, {"doc_id": "D14", "score": 0.014285714285714285}, {"doc_id": "D02", "score": 0.014084507042253521}, {"doc_id": "D19", "score": 0.013888888888888888}, {"doc_id": "D13", "score": 0.0136986301369863}, {"doc_id": "D10", "score": 0.013513513513513514}, {"doc_id": "D04", "score": 0.013333333333333334}, {"doc_id": "D08", "score": 0.013157894736842105}, {"doc_id": "D20", "score": 0.012987012987012988}, {"doc_id": "D01", "score": 0.01282051282051282}, {"doc_id": "D09", "score": 0.012658227848101266}, {"doc_id": "D07", "score": 0.0125}, {"doc_id": "D03", "score": 0.012345679012345678}, {"doc_id": "D21", "score": 0.012195121951219513}], "metrics": {}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q42_en", "scenario_id": "Q42", "family_id": "F24", "language": "en", "bm25_positive_candidates": 22, "ranking": [{"doc_id": "D15", "score": 0.03278688524590164}, {"doc_id": "D19", "score": 0.031754032258064516}, {"doc_id": "D16", "score": 0.0315136476426799}, {"doc_id": "D05", "score": 0.03055037313432836}, {"doc_id": "D13", "score": 0.03007688828584351}, {"doc_id": "D17", "score": 0.029957522915269395}, {"doc_id": "D11", "score": 0.02967032967032967}, {"doc_id": "D09", "score": 0.029571646010002173}, {"doc_id": "D07", "score": 0.029236022193768675}, {"doc_id": "D01", "score": 0.02919863597612958}, {"doc_id": "D22", "score": 0.02821939586645469}, {"doc_id": "D12", "score": 0.027222222222222224}, {"doc_id": "D14", "score": 0.026856524873828405}, {"doc_id": "D21", "score": 0.026838432635534086}, {"doc_id": "D10", "score": 0.026709401709401708}, {"doc_id": "D06", "score": 0.02667140825035562}, {"doc_id": "D18", "score": 0.026631393298059962}, {"doc_id": "D02", "score": 0.02632034632034632}, {"doc_id": "D20", "score": 0.025645240835114255}, {"doc_id": "D04", "score": 0.02532051282051282}, {"doc_id": "D08", "score": 0.025158227848101268}, {"doc_id": "D03", "score": 0.024390243902439025}], "metrics": {}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q42_ar", "scenario_id": "Q42", "family_id": "F24", "language": "ar", "bm25_positive_candidates": 0, "ranking": [{"doc_id": "D15", "score": 0.01639344262295082}, {"doc_id": "D16", "score": 0.016129032258064516}, {"doc_id": "D19", "score": 0.015873015873015872}, {"doc_id": "D11", "score": 0.015625}, {"doc_id": "D05", "score": 0.015384615384615385}, {"doc_id": "D17", "score": 0.015151515151515152}, {"doc_id": "D22", "score": 0.014925373134328358}, {"doc_id": "D12", "score": 0.014705882352941176}, {"doc_id": "D13", "score": 0.014492753623188406}, {"doc_id": "D07", "score": 0.014285714285714285}, {"doc_id": "D01", "score": 0.014084507042253521}, {"doc_id": "D18", "score": 0.013888888888888888}, {"doc_id": "D20", "score": 0.0136986301369863}, {"doc_id": "D06", "score": 0.013513513513513514}, {"doc_id": "D09", "score": 0.013333333333333334}, {"doc_id": "D14", "score": 0.013157894736842105}, {"doc_id": "D21", "score": 0.012987012987012988}, {"doc_id": "D10", "score": 0.01282051282051282}, {"doc_id": "D02", "score": 0.012658227848101266}, {"doc_id": "D08", "score": 0.0125}, {"doc_id": "D04", "score": 0.012345679012345678}, {"doc_id": "D03", "score": 0.012195121951219513}], "metrics": {}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q43_en", "scenario_id": "Q43", "family_id": "F25", "language": "en", "bm25_positive_candidates": 21, "ranking": [{"doc_id": "D17", "score": 0.03278688524590164}, {"doc_id": "D18", "score": 0.03225806451612903}, {"doc_id": "D20", "score": 0.030776515151515152}, {"doc_id": "D01", "score": 0.03057889822595705}, {"doc_id": "D07", "score": 0.030309988518943745}, {"doc_id": "D19", "score": 0.030158730158730156}, {"doc_id": "D11", "score": 0.029513888888888888}, {"doc_id": "D05", "score": 0.029273504273504274}, {"doc_id": "D22", "score": 0.029236022193768675}, {"doc_id": "D09", "score": 0.028991596638655463}, {"doc_id": "D15", "score": 0.028577260665441927}, {"doc_id": "D13", "score": 0.027583600982429624}, {"doc_id": "D06", "score": 0.026992753623188405}, {"doc_id": "D02", "score": 0.026856524873828405}, {"doc_id": "D08", "score": 0.02651914295749912}, {"doc_id": "D03", "score": 0.026500526500526502}, {"doc_id": "D10", "score": 0.026500526500526502}, {"doc_id": "D16", "score": 0.02649122807017544}, {"doc_id": "D21", "score": 0.025833333333333333}, {"doc_id": "D04", "score": 0.0251661918328585}, {"doc_id": "D14", "score": 0.02485334979932078}, {"doc_id": "D12", "score": 0.012345679012345678}], "metrics": {}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q43_ar", "scenario_id": "Q43", "family_id": "F25", "language": "ar", "bm25_positive_candidates": 0, "ranking": [{"doc_id": "D17", "score": 0.01639344262295082}, {"doc_id": "D05", "score": 0.016129032258064516}, {"doc_id": "D18", "score": 0.015873015873015872}, {"doc_id": "D19", "score": 0.015625}, {"doc_id": "D06", "score": 0.015384615384615385}, {"doc_id": "D20", "score": 0.015151515151515152}, {"doc_id": "D07", "score": 0.014925373134328358}, {"doc_id": "D22", "score": 0.014705882352941176}, {"doc_id": "D01", "score": 0.014492753623188406}, {"doc_id": "D03", "score": 0.014285714285714285}, {"doc_id": "D11", "score": 0.014084507042253521}, {"doc_id": "D09", "score": 0.013888888888888888}, {"doc_id": "D02", "score": 0.0136986301369863}, {"doc_id": "D10", "score": 0.013513513513513514}, {"doc_id": "D08", "score": 0.013333333333333334}, {"doc_id": "D21", "score": 0.013157894736842105}, {"doc_id": "D15", "score": 0.012987012987012988}, {"doc_id": "D12", "score": 0.01282051282051282}, {"doc_id": "D16", "score": 0.012658227848101266}, {"doc_id": "D04", "score": 0.0125}, {"doc_id": "D13", "score": 0.012345679012345678}, {"doc_id": "D14", "score": 0.012195121951219513}], "metrics": {}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q44_en", "scenario_id": "Q44", "family_id": "F26", "language": "en", "bm25_positive_candidates": 22, "ranking": [{"doc_id": "D21", "score": 0.03278688524590164}, {"doc_id": "D10", "score": 0.03128054740957967}, {"doc_id": "D08", "score": 0.030117753623188408}, {"doc_id": "D20", "score": 0.030090497737556562}, {"doc_id": "D16", "score": 0.029957522915269395}, {"doc_id": "D18", "score": 0.02964254577157803}, {"doc_id": "D12", "score": 0.029236022193768675}, {"doc_id": "D09", "score": 0.028693528693528692}, {"doc_id": "D06", "score": 0.028594771241830064}, {"doc_id": "D02", "score": 0.02854251012145749}, {"doc_id": "D17", "score": 0.02797067901234568}, {"doc_id": "D13", "score": 0.027912386121341344}, {"doc_id": "D11", "score": 0.02761904761904762}, {"doc_id": "D19", "score": 0.02758751902587519}, {"doc_id": "D05", "score": 0.027583600982429624}, {"doc_id": "D04", "score": 0.026992753623188405}, {"doc_id": "D22", "score": 0.026856524873828405}, {"doc_id": "D01", "score": 0.026785714285714288}, {"doc_id": "D15", "score": 0.025708635464733027}, {"doc_id": "D07", "score": 0.025645240835114255}, {"doc_id": "D03", "score": 0.025528455284552845}, {"doc_id": "D14", "score": 0.0251661918328585}], "metrics": {}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q44_ar", "scenario_id": "Q44", "family_id": "F26", "language": "ar", "bm25_positive_candidates": 0, "ranking": [{"doc_id": "D21", "score": 0.01639344262295082}, {"doc_id": "D10", "score": 0.016129032258064516}, {"doc_id": "D05", "score": 0.015873015873015872}, {"doc_id": "D02", "score": 0.015625}, {"doc_id": "D18", "score": 0.015384615384615385}, {"doc_id": "D06", "score": 0.015151515151515152}, {"doc_id": "D09", "score": 0.014925373134328358}, {"doc_id": "D01", "score": 0.014705882352941176}, {"doc_id": "D04", "score": 0.014492753623188406}, {"doc_id": "D07", "score": 0.014285714285714285}, {"doc_id": "D17", "score": 0.014084507042253521}, {"doc_id": "D20", "score": 0.013888888888888888}, {"doc_id": "D03", "score": 0.0136986301369863}, {"doc_id": "D16", "score": 0.013513513513513514}, {"doc_id": "D22", "score": 0.013333333333333334}, {"doc_id": "D11", "score": 0.013157894736842105}, {"doc_id": "D14", "score": 0.012987012987012988}, {"doc_id": "D19", "score": 0.01282051282051282}, {"doc_id": "D08", "score": 0.012658227848101266}, {"doc_id": "D15", "score": 0.0125}, {"doc_id": "D12", "score": 0.012345679012345678}, {"doc_id": "D13", "score": 0.012195121951219513}], "metrics": {}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q45_en", "scenario_id": "Q45", "family_id": "F27", "language": "en", "bm25_positive_candidates": 18, "ranking": [{"doc_id": "D11", "score": 0.03278688524590164}, {"doc_id": "D15", "score": 0.03200204813108039}, {"doc_id": "D12", "score": 0.03128054740957967}, {"doc_id": "D05", "score": 0.03125763125763126}, {"doc_id": "D16", "score": 0.03055037313432836}, {"doc_id": "D01", "score": 0.030536130536130537}, {"doc_id": "D09", "score": 0.030117753623188408}, {"doc_id": "D17", "score": 0.029418126757516764}, {"doc_id": "D07", "score": 0.028991596638655463}, {"doc_id": "D13", "score": 0.02821939586645469}, {"doc_id": "D19", "score": 0.02758751902587519}, {"doc_id": "D22", "score": 0.027272727272727275}, {"doc_id": "D04", "score": 0.027071520029266508}, {"doc_id": "D18", "score": 0.026856524873828405}, {"doc_id": "D06", "score": 0.02666666666666667}, {"doc_id": "D20", "score": 0.026334026334026334}, {"doc_id": "D03", "score": 0.026234567901234566}, {"doc_id": "D21", "score": 0.025478740668614087}, {"doc_id": "D08", "score": 0.014084507042253521}, {"doc_id": "D02", "score": 0.013157894736842105}, {"doc_id": "D10", "score": 0.0125}, {"doc_id": "D14", "score": 0.012195121951219513}], "metrics": {}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q45_ar", "scenario_id": "Q45", "family_id": "F27", "language": "ar", "bm25_positive_candidates": 0, "ranking": [{"doc_id": "D11", "score": 0.01639344262295082}, {"doc_id": "D09", "score": 0.016129032258064516}, {"doc_id": "D05", "score": 0.015873015873015872}, {"doc_id": "D22", "score": 0.015625}, {"doc_id": "D07", "score": 0.015384615384615385}, {"doc_id": "D12", "score": 0.015151515151515152}, {"doc_id": "D01", "score": 0.014925373134328358}, {"doc_id": "D17", "score": 0.014705882352941176}, {"doc_id": "D15", "score": 0.014492753623188406}, {"doc_id": "D18", "score": 0.014285714285714285}, {"doc_id": "D19", "score": 0.014084507042253521}, {"doc_id": "D04", "score": 0.013888888888888888}, {"doc_id": "D10", "score": 0.0136986301369863}, {"doc_id": "D13", "score": 0.013513513513513514}, {"doc_id": "D03", "score": 0.013333333333333334}, {"doc_id": "D08", "score": 0.013157894736842105}, {"doc_id": "D06", "score": 0.012987012987012988}, {"doc_id": "D16", "score": 0.01282051282051282}, {"doc_id": "D02", "score": 0.012658227848101266}, {"doc_id": "D21", "score": 0.0125}, {"doc_id": "D14", "score": 0.012345679012345678}, {"doc_id": "D20", "score": 0.012195121951219513}], "metrics": {}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q45_mixed", "scenario_id": "Q45", "family_id": "F27", "language": "mixed", "bm25_positive_candidates": 14, "ranking": [{"doc_id": "D11", "score": 0.03278688524590164}, {"doc_id": "D15", "score": 0.031009615384615385}, {"doc_id": "D16", "score": 0.030536130536130537}, {"doc_id": "D05", "score": 0.030017921146953404}, {"doc_id": "D04", "score": 0.02964254577157803}, {"doc_id": "D01", "score": 0.029631255487269532}, {"doc_id": "D19", "score": 0.028850145288501453}, {"doc_id": "D18", "score": 0.02877846790890269}, {"doc_id": "D03", "score": 0.02821869488536155}, {"doc_id": "D17", "score": 0.027984344422700584}, {"doc_id": "D22", "score": 0.02797339593114241}, {"doc_id": "D06", "score": 0.02782608695652174}, {"doc_id": "D20", "score": 0.027583600982429624}, {"doc_id": "D21", "score": 0.026013513513513515}, {"doc_id": "D07", "score": 0.015873015873015872}, {"doc_id": "D09", "score": 0.015625}, {"doc_id": "D12", "score": 0.014705882352941176}, {"doc_id": "D08", "score": 0.014084507042253521}, {"doc_id": "D10", "score": 0.013157894736842105}, {"doc_id": "D02", "score": 0.012987012987012988}, {"doc_id": "D13", "score": 0.01282051282051282}, {"doc_id": "D14", "score": 0.012195121951219513}], "metrics": {}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q46_en", "scenario_id": "Q46", "family_id": "F28", "language": "en", "bm25_positive_candidates": 19, "ranking": [{"doc_id": "D06", "score": 0.03278688524590164}, {"doc_id": "D05", "score": 0.03225806451612903}, {"doc_id": "D10", "score": 0.03149801587301587}, {"doc_id": "D08", "score": 0.030303030303030304}, {"doc_id": "D04", "score": 0.030090497737556562}, {"doc_id": "D09", "score": 0.029206349206349208}, {"doc_id": "D02", "score": 0.02919863597612958}, {"doc_id": "D16", "score": 0.02871794871794872}, {"doc_id": "D07", "score": 0.028370221327967807}, {"doc_id": "D14", "score": 0.028125}, {"doc_id": "D18", "score": 0.028083267871170464}, {"doc_id": "D03", "score": 0.027598020555767037}, {"doc_id": "D01", "score": 0.02758751902587519}, {"doc_id": "D15", "score": 0.02712049508554787}, {"doc_id": "D20", "score": 0.026500526500526502}, {"doc_id": "D13", "score": 0.026234567901234566}, {"doc_id": "D19", "score": 0.025978407557354925}, {"doc_id": "D12", "score": 0.025807525807525808}, {"doc_id": "D21", "score": 0.02531645569620253}, {"doc_id": "D17", "score": 0.014492753623188406}, {"doc_id": "D22", "score": 0.014285714285714285}, {"doc_id": "D11", "score": 0.0136986301369863}], "metrics": {}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q46_ar", "scenario_id": "Q46", "family_id": "F28", "language": "ar", "bm25_positive_candidates": 0, "ranking": [{"doc_id": "D06", "score": 0.01639344262295082}, {"doc_id": "D05", "score": 0.016129032258064516}, {"doc_id": "D09", "score": 0.015873015873015872}, {"doc_id": "D08", "score": 0.015625}, {"doc_id": "D04", "score": 0.015384615384615385}, {"doc_id": "D18", "score": 0.015151515151515152}, {"doc_id": "D22", "score": 0.014925373134328358}, {"doc_id": "D03", "score": 0.014705882352941176}, {"doc_id": "D10", "score": 0.014492753623188406}, {"doc_id": "D02", "score": 0.014285714285714285}, {"doc_id": "D12", "score": 0.014084507042253521}, {"doc_id": "D01", "score": 0.013888888888888888}, {"doc_id": "D17", "score": 0.0136986301369863}, {"doc_id": "D19", "score": 0.013513513513513514}, {"doc_id": "D20", "score": 0.013333333333333334}, {"doc_id": "D11", "score": 0.013157894736842105}, {"doc_id": "D16", "score": 0.012987012987012988}, {"doc_id": "D07", "score": 0.01282051282051282}, {"doc_id": "D15", "score": 0.012658227848101266}, {"doc_id": "D21", "score": 0.0125}, {"doc_id": "D14", "score": 0.012345679012345678}, {"doc_id": "D13", "score": 0.012195121951219513}], "metrics": {}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q47_en", "scenario_id": "Q47", "family_id": "F29", "language": "en", "bm25_positive_candidates": 22, "ranking": [{"doc_id": "D01", "score": 0.03278688524590164}, {"doc_id": "D02", "score": 0.03225806451612903}, {"doc_id": "D07", "score": 0.031009615384615385}, {"doc_id": "D05", "score": 0.03057889822595705}, {"doc_id": "D09", "score": 0.030309988518943745}, {"doc_id": "D15", "score": 0.030303030303030304}, {"doc_id": "D11", "score": 0.029709507042253523}, {"doc_id": "D17", "score": 0.029418126757516764}, {"doc_id": "D06", "score": 0.028577260665441927}, {"doc_id": "D13", "score": 0.028531243721117136}, {"doc_id": "D22", "score": 0.028404512489927477}, {"doc_id": "D20", "score": 0.027443609022556388}, {"doc_id": "D12", "score": 0.027031963470319637}, {"doc_id": "D03", "score": 0.026785714285714288}, {"doc_id": "D16", "score": 0.026709401709401708}, {"doc_id": "D04", "score": 0.026547116736990152}, {"doc_id": "D08", "score": 0.026500526500526502}, {"doc_id": "D19", "score": 0.025859192525859193}, {"doc_id": "D10", "score": 0.025528455284552845}, {"doc_id": "D18", "score": 0.02548701298701299}, {"doc_id": "D14", "score": 0.025353016688061617}, {"doc_id": "D21", "score": 0.0251661918328585}], "metrics": {}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q47_ar", "scenario_id": "Q47", "family_id": "F29", "language": "ar", "bm25_positive_candidates": 0, "ranking": [{"doc_id": "D05", "score": 0.01639344262295082}, {"doc_id": "D11", "score": 0.016129032258064516}, {"doc_id": "D09", "score": 0.015873015873015872}, {"doc_id": "D07", "score": 0.015625}, {"doc_id": "D01", "score": 0.015384615384615385}, {"doc_id": "D17", "score": 0.015151515151515152}, {"doc_id": "D08", "score": 0.014925373134328358}, {"doc_id": "D06", "score": 0.014705882352941176}, {"doc_id": "D02", "score": 0.014492753623188406}, {"doc_id": "D12", "score": 0.014285714285714285}, {"doc_id": "D16", "score": 0.014084507042253521}, {"doc_id": "D15", "score": 0.013888888888888888}, {"doc_id": "D13", "score": 0.0136986301369863}, {"doc_id": "D10", "score": 0.013513513513513514}, {"doc_id": "D22", "score": 0.013333333333333334}, {"doc_id": "D21", "score": 0.013157894736842105}, {"doc_id": "D03", "score": 0.012987012987012988}, {"doc_id": "D18", "score": 0.01282051282051282}, {"doc_id": "D04", "score": 0.012658227848101266}, {"doc_id": "D19", "score": 0.0125}, {"doc_id": "D20", "score": 0.012345679012345678}, {"doc_id": "D14", "score": 0.012195121951219513}], "metrics": {}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q48_en", "scenario_id": "Q48", "family_id": "F30", "language": "en", "bm25_positive_candidates": 22, "ranking": [{"doc_id": "D18", "score": 0.03278688524590164}, {"doc_id": "D16", "score": 0.03149801587301587}, {"doc_id": "D17", "score": 0.03149801587301587}, {"doc_id": "D06", "score": 0.03128054740957967}, {"doc_id": "D10", "score": 0.030309988518943745}, {"doc_id": "D12", "score": 0.02967032967032967}, {"doc_id": "D02", "score": 0.02919863597612958}, {"doc_id": "D08", "score": 0.02919863597612958}, {"doc_id": "D14", "score": 0.02878726010616578}, {"doc_id": "D22", "score": 0.028665028665028666}, {"doc_id": "D07", "score": 0.028438886647841874}, {"doc_id": "D01", "score": 0.027242401779095628}, {"doc_id": "D15", "score": 0.027222222222222224}, {"doc_id": "D05", "score": 0.02694394213381555}, {"doc_id": "D09", "score": 0.02690501986276634}, {"doc_id": "D04", "score": 0.026856524873828405}, {"doc_id": "D11", "score": 0.02651914295749912}, {"doc_id": "D13", "score": 0.026234567901234566}, {"doc_id": "D20", "score": 0.025974025974025976}, {"doc_id": "D19", "score": 0.025528455284552845}, {"doc_id": "D21", "score": 0.025}, {"doc_id": "D03", "score": 0.02454080096356519}], "metrics": {}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q48_ar", "scenario_id": "Q48", "family_id": "F30", "language": "ar", "bm25_positive_candidates": 0, "ranking": [{"doc_id": "D06", "score": 0.01639344262295082}, {"doc_id": "D16", "score": 0.016129032258064516}, {"doc_id": "D18", "score": 0.015873015873015872}, {"doc_id": "D12", "score": 0.015625}, {"doc_id": "D02", "score": 0.015384615384615385}, {"doc_id": "D05", "score": 0.015151515151515152}, {"doc_id": "D04", "score": 0.014925373134328358}, {"doc_id": "D10", "score": 0.014705882352941176}, {"doc_id": "D22", "score": 0.014492753623188406}, {"doc_id": "D08", "score": 0.014285714285714285}, {"doc_id": "D15", "score": 0.014084507042253521}, {"doc_id": "D17", "score": 0.013888888888888888}, {"doc_id": "D01", "score": 0.0136986301369863}, {"doc_id": "D09", "score": 0.013513513513513514}, {"doc_id": "D07", "score": 0.013333333333333334}, {"doc_id": "D11", "score": 0.013157894736842105}, {"doc_id": "D21", "score": 0.012987012987012988}, {"doc_id": "D20", "score": 0.01282051282051282}, {"doc_id": "D14", "score": 0.012658227848101266}, {"doc_id": "D19", "score": 0.0125}, {"doc_id": "D03", "score": 0.012345679012345678}, {"doc_id": "D13", "score": 0.012195121951219513}], "metrics": {}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q49_en", "scenario_id": "Q49", "family_id": "F31", "language": "en", "bm25_positive_candidates": 18, "ranking": [{"doc_id": "D09", "score": 0.03278688524590164}, {"doc_id": "D10", "score": 0.03225806451612903}, {"doc_id": "D07", "score": 0.03125}, {"doc_id": "D15", "score": 0.03036576949620428}, {"doc_id": "D05", "score": 0.029957522915269395}, {"doc_id": "D06", "score": 0.029877369007803793}, {"doc_id": "D01", "score": 0.029857397504456328}, {"doc_id": "D11", "score": 0.029211087420042643}, {"doc_id": "D13", "score": 0.0288981288981289}, {"doc_id": "D17", "score": 0.028814262023217248}, {"doc_id": "D20", "score": 0.027651515151515153}, {"doc_id": "D16", "score": 0.027443609022556388}, {"doc_id": "D02", "score": 0.027222222222222224}, {"doc_id": "D22", "score": 0.02690501986276634}, {"doc_id": "D12", "score": 0.02684684684684685}, {"doc_id": "D08", "score": 0.026144907723855092}, {"doc_id": "D21", "score": 0.025893752088205813}, {"doc_id": "D14", "score": 0.025332691999358666}, {"doc_id": "D19", "score": 0.014705882352941176}, {"doc_id": "D18", "score": 0.0136986301369863}, {"doc_id": "D03", "score": 0.01282051282051282}, {"doc_id": "D04", "score": 0.012658227848101266}], "metrics": {}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q49_ar", "scenario_id": "Q49", "family_id": "F31", "language": "ar", "bm25_positive_candidates": 0, "ranking": [{"doc_id": "D07", "score": 0.01639344262295082}, {"doc_id": "D05", "score": 0.016129032258064516}, {"doc_id": "D06", "score": 0.015873015873015872}, {"doc_id": "D01", "score": 0.015625}, {"doc_id": "D19", "score": 0.015384615384615385}, {"doc_id": "D22", "score": 0.015151515151515152}, {"doc_id": "D09", "score": 0.014925373134328358}, {"doc_id": "D17", "score": 0.014705882352941176}, {"doc_id": "D10", "score": 0.014492753623188406}, {"doc_id": "D15", "score": 0.014285714285714285}, {"doc_id": "D11", "score": 0.014084507042253521}, {"doc_id": "D08", "score": 0.013888888888888888}, {"doc_id": "D21", "score": 0.0136986301369863}, {"doc_id": "D02", "score": 0.013513513513513514}, {"doc_id": "D03", "score": 0.013333333333333334}, {"doc_id": "D12", "score": 0.013157894736842105}, {"doc_id": "D18", "score": 0.012987012987012988}, {"doc_id": "D20", "score": 0.01282051282051282}, {"doc_id": "D04", "score": 0.012658227848101266}, {"doc_id": "D16", "score": 0.0125}, {"doc_id": "D13", "score": 0.012345679012345678}, {"doc_id": "D14", "score": 0.012195121951219513}], "metrics": {}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q50_en", "scenario_id": "Q50", "family_id": "F32", "language": "en", "bm25_positive_candidates": 19, "ranking": [{"doc_id": "D16", "score": 0.03278688524590164}, {"doc_id": "D15", "score": 0.03225806451612903}, {"doc_id": "D19", "score": 0.031024531024531024}, {"doc_id": "D14", "score": 0.030117753623188408}, {"doc_id": "D12", "score": 0.029910714285714284}, {"doc_id": "D05", "score": 0.029850746268656716}, {"doc_id": "D13", "score": 0.029236022193768675}, {"doc_id": "D22", "score": 0.029083245521601686}, {"doc_id": "D11", "score": 0.02886002886002886}, {"doc_id": "D07", "score": 0.028594771241830064}, {"doc_id": "D10", "score": 0.027730294396961064}, {"doc_id": "D17", "score": 0.02761904761904762}, {"doc_id": "D21", "score": 0.027313266443701224}, {"doc_id": "D04", "score": 0.027205882352941177}, {"doc_id": "D18", "score": 0.027046783625730993}, {"doc_id": "D09", "score": 0.026742734890354787}, {"doc_id": "D08", "score": 0.02667140825035562}, {"doc_id": "D01", "score": 0.026171741361614778}, {"doc_id": "D02", "score": 0.025807525807525808}, {"doc_id": "D20", "score": 0.0136986301369863}, {"doc_id": "D06", "score": 0.013333333333333334}, {"doc_id": "D03", "score": 0.012195121951219513}], "metrics": {}}
{"track": "english_cards", "method": "PositiveRRF", "query_id": "Q50_ar", "scenario_id": "Q50", "family_id": "F32", "language": "ar", "bm25_positive_candidates": 0, "ranking": [{"doc_id": "D16", "score": 0.01639344262295082}, {"doc_id": "D15", "score": 0.016129032258064516}, {"doc_id": "D12", "score": 0.015873015873015872}, {"doc_id": "D11", "score": 0.015625}, {"doc_id": "D13", "score": 0.015384615384615385}, {"doc_id": "D22", "score": 0.015151515151515152}, {"doc_id": "D07", "score": 0.014925373134328358}, {"doc_id": "D20", "score": 0.014705882352941176}, {"doc_id": "D19", "score": 0.014492753623188406}, {"doc_id": "D14", "score": 0.014285714285714285}, {"doc_id": "D05", "score": 0.014084507042253521}, {"doc_id": "D01", "score": 0.013888888888888888}, {"doc_id": "D06", "score": 0.0136986301369863}, {"doc_id": "D21", "score": 0.013513513513513514}, {"doc_id": "D18", "score": 0.013333333333333334}, {"doc_id": "D17", "score": 0.013157894736842105}, {"doc_id": "D09", "score": 0.012987012987012988}, {"doc_id": "D10", "score": 0.01282051282051282}, {"doc_id": "D08", "score": 0.012658227848101266}, {"doc_id": "D04", "score": 0.0125}, {"doc_id": "D02", "score": 0.012345679012345678}, {"doc_id": "D03", "score": 0.012195121951219513}], "metrics": {}}


==> anc/reproducibility/results/summary.json <==
{
  "summary": [
    {
      "track": "bilingual_cards",
      "method": "BM25",
      "language": "paired",
      "answerable_queries": 72,
      "hit1": {
        "mean": 0.6111111111111112,
        "ci95": [
          0.5138888888888888,
          0.7083333333333334
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 0.9513888888888888,
        "ci95": [
          0.9027777777777778,
          0.9861111111111112
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.8143216301555278,
        "ci95": [
          0.7602009365780468,
          0.8694144191054217
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 0.9305555555555556,
        "ci95": [
          0.8611111111111112,
          0.9861111111111112
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.375,
        "ci95": [
          0.2777777777777778,
          0.4583333333333333
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.5583333333333333,
        "ci95": [
          0.5083333333333333,
          0.6138888888888889
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "bilingual_cards",
      "method": "BM25",
      "language": "en",
      "answerable_queries": 36,
      "hit1": {
        "mean": 0.6111111111111112,
        "ci95": [
          0.5277777777777778,
          0.7222222222222222
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.8512224271456247,
        "ci95": [
          0.8153812199632993,
          0.8924564842185045
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.3888888888888889,
        "ci95": [
          0.2777777777777778,
          0.4722222222222222
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.5611111111111111,
        "ci95": [
          0.5000000000000001,
          0.6277777777777778
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "bilingual_cards",
      "method": "BM25",
      "language": "ar",
      "answerable_queries": 36,
      "hit1": {
        "mean": 0.6111111111111112,
        "ci95": [
          0.5,
          0.75
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 0.9027777777777778,
        "ci95": [
          0.8055555555555556,
          0.9722222222222222
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.7774208331654313,
        "ci95": [
          0.6933966297115108,
          0.856101422779271
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 0.8611111111111112,
        "ci95": [
          0.7222222222222222,
          0.9722222222222222
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.3611111111111111,
        "ci95": [
          0.25,
          0.4444444444444444
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.5555555555555556,
        "ci95": [
          0.5,
          0.6166666666666667
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "bilingual_cards",
      "method": "BM25",
      "language": "mixed",
      "answerable_queries": 8,
      "hit1": {
        "mean": 0.625,
        "ci95": [
          0.25,
          0.875
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.8615986575892967,
        "ci95": [
          0.7231973151785931,
          0.9538662191964322
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.375,
        "ci95": [
          0.125,
          0.75
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.575,
        "ci95": [
          0.5,
          0.65
        ],
        "families": 8,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "bilingual_cards",
      "method": "E5",
      "language": "paired",
      "answerable_queries": 72,
      "hit1": {
        "mean": 0.6666666666666666,
        "ci95": [
          0.5555555555555556,
          0.7777777777777778
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 0.9722222222222222,
        "ci95": [
          0.9375,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.8593446843228117,
        "ci95": [
          0.8177593471334575,
          0.904028948551703
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 0.9583333333333334,
        "ci95": [
          0.9166666666666666,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.3194444444444444,
        "ci95": [
          0.20833333333333334,
          0.4305555555555556
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.5666666666666668,
        "ci95": [
          0.5083333333333333,
          0.6277777777777778
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "bilingual_cards",
      "method": "E5",
      "language": "en",
      "answerable_queries": 36,
      "hit1": {
        "mean": 0.75,
        "ci95": [
          0.6388888888888888,
          0.8611111111111112
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.8993678365269874,
        "ci95": [
          0.8600960494250887,
          0.9403756416857143
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.25,
        "ci95": [
          0.1388888888888889,
          0.3611111111111111
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.5333333333333333,
        "ci95": [
          0.4722222222222223,
          0.5944444444444446
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "bilingual_cards",
      "method": "E5",
      "language": "ar",
      "answerable_queries": 36,
      "hit1": {
        "mean": 0.5833333333333334,
        "ci95": [
          0.4444444444444444,
          0.7222222222222222
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 0.9444444444444444,
        "ci95": [
          0.875,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.8193215321186363,
        "ci95": [
          0.7592417004456408,
          0.8793998634773073
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 0.9166666666666666,
        "ci95": [
          0.8333333333333334,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.3888888888888889,
        "ci95": [
          0.2777777777777778,
          0.5
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.6,
        "ci95": [
          0.5388888888888889,
          0.6666666666666667
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "bilingual_cards",
      "method": "E5",
      "language": "mixed",
      "answerable_queries": 8,
      "hit1": {
        "mean": 0.5,
        "ci95": [
          0.125,
          0.875
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.8154648767857288,
        "ci95": [
          0.6770635343750253,
          0.9538662191964322
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.5,
        "ci95": [
          0.125,
          0.875
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.45,
        "ci95": [
          0.4,
          0.525
        ],
        "families": 8,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "bilingual_cards",
      "method": "RRF",
      "language": "paired",
      "answerable_queries": 72,
      "hit1": {
        "mean": 0.6527777777777778,
        "ci95": [
          0.5555555555555556,
          0.7638888888888888
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 0.9513888888888888,
        "ci95": [
          0.9027777777777778,
          0.9861111111111112
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.8526844333442828,
        "ci95": [
          0.8103705827958354,
          0.8971862987034781
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 0.9305555555555556,
        "ci95": [
          0.8611111111111112,
          0.9861111111111112
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.3472222222222222,
        "ci95": [
          0.2361111111111111,
          0.4444444444444444
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.5638888888888889,
        "ci95": [
          0.5138888888888888,
          0.6194444444444444
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "bilingual_cards",
      "method": "RRF",
      "language": "en",
      "answerable_queries": 36,
      "hit1": {
        "mean": 0.6666666666666666,
        "ci95": [
          0.5555555555555556,
          0.7777777777777778
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.8753632673241953,
        "ci95": [
          0.8360914802222964,
          0.9179843896825461
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.3333333333333333,
        "ci95": [
          0.2222222222222222,
          0.4444444444444444
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.5611111111111111,
        "ci95": [
          0.5055555555555555,
          0.6277777777777778
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "bilingual_cards",
      "method": "RRF",
      "language": "ar",
      "answerable_queries": 36,
      "hit1": {
        "mean": 0.6388888888888888,
        "ci95": [
          0.5,
          0.7777777777777778
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 0.9027777777777778,
        "ci95": [
          0.8055555555555556,
          0.9722222222222222
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.8300055993643702,
        "ci95": [
          0.7700014361660263,
          0.8895319230416158
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 0.8611111111111112,
        "ci95": [
          0.7222222222222222,
          0.9722222222222222
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.3611111111111111,
        "ci95": [
          0.2222222222222222,
          0.5
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.5666666666666667,
        "ci95": [
          0.5166666666666666,
          0.6222222222222222
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "bilingual_cards",
      "method": "RRF",
      "language": "mixed",
      "answerable_queries": 8,
      "hit1": {
        "mean": 0.875,
        "ci95": [
          0.625,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.9538662191964322,
        "ci95": [
          0.8615986575892967,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.125,
        "ci95": [
          0.0,
          0.375
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.625,
        "ci95": [
          0.55,
          0.7
        ],
        "families": 8,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "bilingual_cards",
      "method": "MentionRRF",
      "language": "paired",
      "answerable_queries": 72,
      "hit1": {
        "mean": 0.6527777777777778,
        "ci95": [
          0.5555555555555556,
          0.7638888888888888
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 0.9583333333333334,
        "ci95": [
          0.9166666666666666,
          0.9930555555555556
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.8541048638997338,
        "ci95": [
          0.8124320091553734,
          0.8980602512309278
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 0.9444444444444444,
        "ci95": [
          0.8888888888888888,
          0.9861111111111112
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.3472222222222222,
        "ci95": [
          0.2361111111111111,
          0.4444444444444444
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.4972222222222222,
        "ci95": [
          0.4361111111111111,
          0.563888888888889
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "bilingual_cards",
      "method": "MentionRRF",
      "language": "en",
      "answerable_queries": 36,
      "hit1": {
        "mean": 0.6666666666666666,
        "ci95": [
          0.5555555555555556,
          0.7777777777777778
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.8753632673241953,
        "ci95": [
          0.8360914802222964,
          0.9179843896825461
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.3333333333333333,
        "ci95": [
          0.2222222222222222,
          0.4444444444444444
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.5055555555555556,
        "ci95": [
          0.4388888888888889,
          0.577777777777778
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "bilingual_cards",
      "method": "MentionRRF",
      "language": "ar",
      "answerable_queries": 36,
      "hit1": {
        "mean": 0.6388888888888888,
        "ci95": [
          0.5,
          0.7777777777777778
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 0.9166666666666666,
        "ci95": [
          0.8333333333333334,
          0.9861111111111112
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.8328464604752724,
        "ci95": [
          0.7743545782034906,
          0.8908760125216166
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 0.8888888888888888,
        "ci95": [
          0.7777777777777778,
          0.9722222222222222
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.3611111111111111,
        "ci95": [
          0.2222222222222222,
          0.5
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.48888888888888893,
        "ci95": [
          0.4277777777777778,
          0.5555555555555557
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "bilingual_cards",
      "method": "MentionRRF",
      "language": "mixed",
      "answerable_queries": 8,
      "hit1": {
        "mean": 0.875,
        "ci95": [
          0.625,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.9538662191964322,
        "ci95": [
          0.8615986575892967,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.125,
        "ci95": [
          0.0,
          0.375
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.6,
        "ci95": [
          0.5,
          0.7
        ],
        "families": 8,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "bilingual_cards",
      "method": "RoleRRF",
      "language": "paired",
      "answerable_queries": 72,
      "hit1": {
        "mean": 0.9583333333333334,
        "ci95": [
          0.9166666666666666,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 0.9861111111111112,
        "ci95": [
          0.9583333333333334,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.9718267568660698,
        "ci95": [
          0.9456579281502895,
          0.993612935963415
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 0.9861111111111112,
        "ci95": [
          0.9583333333333334,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "bilingual_cards",
      "method": "RoleRRF",
      "language": "en",
      "answerable_queries": 36,
      "hit1": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "bilingual_cards",
      "method": "RoleRRF",
      "language": "ar",
      "answerable_queries": 36,
      "hit1": {
        "mean": 0.9166666666666666,
        "ci95": [
          0.8333333333333334,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 0.9722222222222222,
        "ci95": [
          0.9166666666666666,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.9436535137321397,
        "ci95": [
          0.891315856300579,
          0.9872258719268301
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 0.9722222222222222,
        "ci95": [
          0.9166666666666666,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "bilingual_cards",
      "method": "RoleRRF",
      "language": "mixed",
      "answerable_queries": 8,
      "hit1": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "bilingual_cards",
      "method": "OracleRRF",
      "language": "paired",
      "answerable_queries": 72,
      "hit1": {
        "mean": 0.9583333333333334,
        "ci95": [
          0.9166666666666666,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 0.9861111111111112,
        "ci95": [
          0.9583333333333334,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.9718267568660698,
        "ci95": [
          0.9456579281502895,
          0.993612935963415
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 0.9861111111111112,
        "ci95": [
          0.9583333333333334,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "bilingual_cards",
      "method": "OracleRRF",
      "language": "en",
      "answerable_queries": 36,
      "hit1": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "bilingual_cards",
      "method": "OracleRRF",
      "language": "ar",
      "answerable_queries": 36,
      "hit1": {
        "mean": 0.9166666666666666,
        "ci95": [
          0.8333333333333334,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 0.9722222222222222,
        "ci95": [
          0.9166666666666666,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.9436535137321397,
        "ci95": [
          0.891315856300579,
          0.9872258719268301
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 0.9722222222222222,
        "ci95": [
          0.9166666666666666,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "bilingual_cards",
      "method": "OracleRRF",
      "language": "mixed",
      "answerable_queries": 8,
      "hit1": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "english_cards",
      "method": "BM25",
      "language": "paired",
      "answerable_queries": 72,
      "hit1": {
        "mean": 0.3472222222222222,
        "ci95": [
          0.2916666666666667,
          0.4027777777777778
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 0.6458333333333334,
        "ci95": [
          0.5555555555555556,
          0.7430555555555556
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.5500359302467903,
        "ci95": [
          0.4948307639868952,
          0.6089310923279005
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 0.625,
        "ci95": [
          0.5277777777777778,
          0.7222222222222222
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.5277777777777778,
        "ci95": [
          0.5,
          0.5694444444444444
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.6666666666666665,
        "ci95": [
          0.613888888888889,
          0.7250000000000001
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "english_cards",
      "method": "BM25",
      "language": "en",
      "answerable_queries": 36,
      "hit1": {
        "mean": 0.6111111111111112,
        "ci95": [
          0.5277777777777778,
          0.7222222222222222
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.8512224271456247,
        "ci95": [
          0.8153812199632993,
          0.8924564842185045
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.3888888888888889,
        "ci95": [
          0.2777777777777778,
          0.4722222222222222
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.5555555555555556,
        "ci95": [
          0.49444444444444446,
          0.6222222222222222
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "english_cards",
      "method": "BM25",
      "language": "ar",
      "answerable_queries": 36,
      "hit1": {
        "mean": 0.08333333333333333,
        "ci95": [
          0.0,
          0.16666666666666666
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 0.2916666666666667,
        "ci95": [
          0.1111111111111111,
          0.4861111111111111
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.24884943334795592,
        "ci95": [
          0.12592895187411837,
          0.3843324694795689
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 0.25,
        "ci95": [
          0.05555555555555555,
          0.4444444444444444
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.6666666666666666,
        "ci95": [
          0.5555555555555556,
          0.7777777777777778
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.7777777777777778,
        "ci95": [
          0.7222222222222222,
          0.8388888888888889
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "english_cards",
      "method": "BM25",
      "language": "mixed",
      "answerable_queries": 8,
      "hit1": {
        "mean": 0.25,
        "ci95": [
          0.0,
          0.625
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.6981656657413351,
        "ci95": [
          0.5808664546969414,
          0.8365670081520385
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.75,
        "ci95": [
          0.375,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.625,
        "ci95": [
          0.525,
          0.7250000000000001
        ],
        "families": 8,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "english_cards",
      "method": "E5",
      "language": "paired",
      "answerable_queries": 72,
      "hit1": {
        "mean": 0.5972222222222222,
        "ci95": [
          0.5,
          0.7083333333333334
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 0.9861111111111112,
        "ci95": [
          0.9583333333333334,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.8197925215753077,
        "ci95": [
          0.7714844242219699,
          0.8704140217078871
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 0.9722222222222222,
        "ci95": [
          0.9166666666666666,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.3472222222222222,
        "ci95": [
          0.25,
          0.4305555555555556
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.575,
        "ci95": [
          0.5111111111111112,
          0.6416666666666667
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "english_cards",
      "method": "E5",
      "language": "en",
      "answerable_queries": 36,
      "hit1": {
        "mean": 0.7222222222222222,
        "ci95": [
          0.6111111111111112,
          0.8333333333333334
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.8953118594525679,
        "ci95": [
          0.8548593647448317,
          0.9368136246336837
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.2777777777777778,
        "ci95": [
          0.16666666666666666,
          0.3888888888888889
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.5555555555555555,
        "ci95": [
          0.4833333333333334,
          0.6277777777777778
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "english_cards",
      "method": "E5",
      "language": "ar",
      "answerable_queries": 36,
      "hit1": {
        "mean": 0.4722222222222222,
        "ci95": [
          0.3055555555555556,
          0.6388888888888888
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 0.9722222222222222,
        "ci95": [
          0.9166666666666666,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.7442731836980474,
        "ci95": [
          0.6576228774074067,
          0.8298464481981549
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 0.9444444444444444,
        "ci95": [
          0.8333333333333334,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.4166666666666667,
        "ci95": [
          0.2777777777777778,
          0.5555555555555556
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.5944444444444444,
        "ci95": [
          0.5333333333333334,
          0.6555555555555556
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "english_cards",
      "method": "E5",
      "language": "mixed",
      "answerable_queries": 8,
      "hit1": {
        "mean": 0.625,
        "ci95": [
          0.25,
          0.875
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.8615986575892967,
        "ci95": [
          0.7231973151785931,
          0.9538662191964322
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.375,
        "ci95": [
          0.125,
          0.75
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.47500000000000003,
        "ci95": [
          0.4,
          0.55
        ],
        "families": 8,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "english_cards",
      "method": "RRF",
      "language": "paired",
      "answerable_queries": 72,
      "hit1": {
        "mean": 0.4305555555555556,
        "ci95": [
          0.3472222222222222,
          0.5277777777777778
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 0.75,
        "ci95": [
          0.6527777777777778,
          0.8472222222222222
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.6820470156550892,
        "ci95": [
          0.6307602147626522,
          0.7412329572316327
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 0.7222222222222222,
        "ci95": [
          0.625,
          0.8194444444444444
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.4722222222222222,
        "ci95": [
          0.4027777777777778,
          0.5277777777777778
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.6333333333333333,
        "ci95": [
          0.5611111111111112,
          0.7083333333333335
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "english_cards",
      "method": "RRF",
      "language": "en",
      "answerable_queries": 36,
      "hit1": {
        "mean": 0.6666666666666666,
        "ci95": [
          0.5555555555555556,
          0.7777777777777778
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.8753632673241953,
        "ci95": [
          0.8344975599013287,
          0.9179843896825461
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.3333333333333333,
        "ci95": [
          0.2222222222222222,
          0.4444444444444444
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.5888888888888889,
        "ci95": [
          0.5277777777777778,
          0.65
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "english_cards",
      "method": "RRF",
      "language": "ar",
      "answerable_queries": 36,
      "hit1": {
        "mean": 0.19444444444444445,
        "ci95": [
          0.05555555555555555,
          0.3333333333333333
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 0.5,
        "ci95": [
          0.3055555555555556,
          0.6944444444444444
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.48873076398598325,
        "ci95": [
          0.38483959990992683,
          0.6028106436759167
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 0.4444444444444444,
        "ci95": [
          0.25,
          0.6388888888888888
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.6111111111111112,
        "ci95": [
          0.5,
          0.75
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.6777777777777778,
        "ci95": [
          0.5888888888888889,
          0.7722222222222224
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "english_cards",
      "method": "RRF",
      "language": "mixed",
      "answerable_queries": 8,
      "hit1": {
        "mean": 0.625,
        "ci95": [
          0.25,
          0.875
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.8615986575892967,
        "ci95": [
          0.7231973151785931,
          0.9538662191964322
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.375,
        "ci95": [
          0.125,
          0.75
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.6749999999999999,
        "ci95": [
          0.6,
          0.75
        ],
        "families": 8,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "english_cards",
      "method": "MentionRRF",
      "language": "paired",
      "answerable_queries": 72,
      "hit1": {
        "mean": 0.4583333333333333,
        "ci95": [
          0.375,
          0.5555555555555556
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 0.8680555555555556,
        "ci95": [
          0.7777777777777778,
          0.9444444444444444
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.7147558623091528,
        "ci95": [
          0.6650961626273477,
          0.7705483392331459
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 0.8472222222222222,
        "ci95": [
          0.75,
          0.9305555555555556
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.4583333333333333,
        "ci95": [
          0.3888888888888889,
          0.5
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.5305555555555556,
        "ci95": [
          0.46111111111111114,
          0.6055555555555556
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "english_cards",
      "method": "MentionRRF",
      "language": "en",
      "answerable_queries": 36,
      "hit1": {
        "mean": 0.6666666666666666,
        "ci95": [
          0.5555555555555556,
          0.7777777777777778
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.8753632673241953,
        "ci95": [
          0.8360914802222964,
          0.9179843896825461
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.3333333333333333,
        "ci95": [
          0.2222222222222222,
          0.4444444444444444
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.5055555555555556,
        "ci95": [
          0.43333333333333335,
          0.5833333333333334
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "english_cards",
      "method": "MentionRRF",
      "language": "ar",
      "answerable_queries": 36,
      "hit1": {
        "mean": 0.25,
        "ci95": [
          0.1111111111111111,
          0.3888888888888889
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 0.7361111111111112,
        "ci95": [
          0.5555555555555556,
          0.8888888888888888
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.5541484572941102,
        "ci95": [
          0.4622103583768452,
          0.6557041574588297
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 0.6944444444444444,
        "ci95": [
          0.5,
          0.8611111111111112
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.5833333333333334,
        "ci95": [
          0.4722222222222222,
          0.6944444444444444
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.5555555555555556,
        "ci95": [
          0.47777777777777775,
          0.638888888888889
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "english_cards",
      "method": "MentionRRF",
      "language": "mixed",
      "answerable_queries": 8,
      "hit1": {
        "mean": 0.625,
        "ci95": [
          0.25,
          0.875
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.8615986575892967,
        "ci95": [
          0.7231973151785931,
          0.9538662191964322
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.375,
        "ci95": [
          0.125,
          0.75
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.6749999999999999,
        "ci95": [
          0.6,
          0.75
        ],
        "families": 8,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "english_cards",
      "method": "RoleRRF",
      "language": "paired",
      "answerable_queries": 72,
      "hit1": {
        "mean": 0.7222222222222222,
        "ci95": [
          0.6111111111111112,
          0.8333333333333334
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 0.9861111111111112,
        "ci95": [
          0.9583333333333334,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.8738650791765975,
        "ci95": [
          0.8261754027117081,
          0.9208345835969542
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 0.9722222222222222,
        "ci95": [
          0.9166666666666666,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "english_cards",
      "method": "RoleRRF",
      "language": "en",
      "answerable_queries": 36,
      "hit1": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "english_cards",
      "method": "RoleRRF",
      "language": "ar",
      "answerable_queries": 36,
      "hit1": {
        "mean": 0.4444444444444444,
        "ci95": [
          0.2222222222222222,
          0.6666666666666666
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 0.9722222222222222,
        "ci95": [
          0.9166666666666666,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.7477301583531948,
        "ci95": [
          0.6523508054234158,
          0.8416691671939084
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 0.9444444444444444,
        "ci95": [
          0.8333333333333334,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "english_cards",
      "method": "RoleRRF",
      "language": "mixed",
      "answerable_queries": 8,
      "hit1": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "english_cards",
      "method": "OracleRRF",
      "language": "paired",
      "answerable_queries": 72,
      "hit1": {
        "mean": 0.7222222222222222,
        "ci95": [
          0.6111111111111112,
          0.8333333333333334
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 0.9861111111111112,
        "ci95": [
          0.9583333333333334,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.8738650791765975,
        "ci95": [
          0.8261754027117081,
          0.9208345835969542
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 0.9722222222222222,
        "ci95": [
          0.9166666666666666,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "english_cards",
      "method": "OracleRRF",
      "language": "en",
      "answerable_queries": 36,
      "hit1": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "english_cards",
      "method": "OracleRRF",
      "language": "ar",
      "answerable_queries": 36,
      "hit1": {
        "mean": 0.4444444444444444,
        "ci95": [
          0.2222222222222222,
          0.6666666666666666
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 0.9722222222222222,
        "ci95": [
          0.9166666666666666,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.7477301583531948,
        "ci95": [
          0.6523508054234158,
          0.8416691671939084
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 0.9444444444444444,
        "ci95": [
          0.8333333333333334,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "english_cards",
      "method": "OracleRRF",
      "language": "mixed",
      "answerable_queries": 8,
      "hit1": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "returned": {
        "mean": 1.0,
        "ci95": [
          1.0,
          1.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      },
      "incompatible_fraction5": {
        "mean": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "families": 8,
        "bootstrap_samples": 10000
      }
    }
  ],
  "paired_comparisons": [
    {
      "track": "bilingual_cards",
      "left": "E5",
      "right": "BM25",
      "hit1": {
        "mean": 0.05555555555555555,
        "ci95": [
          -0.013888888888888888,
          0.125
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 0.020833333333333332,
        "ci95": [
          0.0,
          0.05555555555555555
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.04502305416728393,
        "ci95": [
          0.00864035004066485,
          0.08277444129431251
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 0.027777777777777776,
        "ci95": [
          0.0,
          0.06944444444444445
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": -0.05555555555555555,
        "ci95": [
          -0.1111111111111111,
          0.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "bilingual_cards",
      "left": "RRF",
      "right": "E5",
      "hit1": {
        "mean": -0.013888888888888888,
        "ci95": [
          -0.05590277777777746,
          0.027777777777777776
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": -0.020833333333333332,
        "ci95": [
          -0.05555555555555555,
          0.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": -0.006660250978529083,
        "ci95": [
          -0.025294516134645704,
          0.010897430595944625
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": -0.027777777777777776,
        "ci95": [
          -0.06944444444444445,
          0.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.027777777777777776,
        "ci95": [
          0.0,
          0.06944444444444445
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "bilingual_cards",
      "left": "RoleRRF",
      "right": "RRF",
      "hit1": {
        "mean": 0.3055555555555556,
        "ci95": [
          0.19444444444444445,
          0.4166666666666667
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 0.034722222222222224,
        "ci95": [
          0.0,
          0.0763888888888889
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.1191423235217871,
        "ci95": [
          0.07817729485032862,
          0.16015012868051404
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 0.05555555555555555,
        "ci95": [
          0.0,
          0.125
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": -0.3472222222222222,
        "ci95": [
          -0.4444444444444444,
          -0.2361111111111111
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "bilingual_cards",
      "left": "RoleRRF",
      "right": "MentionRRF",
      "hit1": {
        "mean": 0.3055555555555556,
        "ci95": [
          0.19444444444444445,
          0.4166666666666667
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 0.027777777777777776,
        "ci95": [
          0.0,
          0.0625
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.11772189296633602,
        "ci95": [
          0.07709888813273787,
          0.1584815251174573
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 0.041666666666666664,
        "ci95": [
          0.0,
          0.08333333333333333
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": -0.3472222222222222,
        "ci95": [
          -0.4444444444444444,
          -0.2361111111111111
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "bilingual_cards",
      "left": "OracleRRF",
      "right": "RoleRRF",
      "hit1": {
        "mean": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "english_cards",
      "left": "E5",
      "right": "BM25",
      "hit1": {
        "mean": 0.25,
        "ci95": [
          0.1527777777777778,
          0.3611111111111111
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 0.3402777777777778,
        "ci95": [
          0.2361111111111111,
          0.4375
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.2697565913285173,
        "ci95": [
          0.19219261708299715,
          0.3426229824580022
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 0.3472222222222222,
        "ci95": [
          0.2361111111111111,
          0.4444444444444444
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": -0.18055555555555555,
        "ci95": [
          -0.3055555555555556,
          -0.06944444444444445
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "english_cards",
      "left": "RRF",
      "right": "E5",
      "hit1": {
        "mean": -0.16666666666666666,
        "ci95": [
          -0.25,
          -0.08333333333333333
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": -0.2361111111111111,
        "ci95": [
          -0.3402777777777778,
          -0.1388888888888889
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": -0.13774550592021834,
        "ci95": [
          -0.20144748433094778,
          -0.07801088905565257
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": -0.25,
        "ci95": [
          -0.3472222222222222,
          -0.1527777777777778
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.125,
        "ci95": [
          0.041666666666666664,
          0.2222222222222222
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "english_cards",
      "left": "RoleRRF",
      "right": "RRF",
      "hit1": {
        "mean": 0.2916666666666667,
        "ci95": [
          0.20833333333333334,
          0.3888888888888889
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 0.2361111111111111,
        "ci95": [
          0.1388888888888889,
          0.3402777777777778
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.19181806352150813,
        "ci95": [
          0.15348057731074216,
          0.23286720847127457
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 0.25,
        "ci95": [
          0.1527777777777778,
          0.3472222222222222
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": -0.4722222222222222,
        "ci95": [
          -0.5277777777777778,
          -0.4027777777777778
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "english_cards",
      "left": "RoleRRF",
      "right": "MentionRRF",
      "hit1": {
        "mean": 0.2638888888888889,
        "ci95": [
          0.18055555555555555,
          0.3472222222222222
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 0.11805555555555555,
        "ci95": [
          0.041666666666666664,
          0.20833333333333334
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.15910921686744464,
        "ci95": [
          0.12404370784120318,
          0.19387437341191022
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 0.125,
        "ci95": [
          0.041666666666666664,
          0.2222222222222222
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": -0.4583333333333333,
        "ci95": [
          -0.5,
          -0.3888888888888889
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "english_cards",
      "left": "OracleRRF",
      "right": "RoleRRF",
      "hit1": {
        "mean": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "recall5": {
        "mean": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "all_evidence5": {
        "mean": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "wrong_scope1": {
        "mean": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    }
  ],
  "latency": [
    {
      "track": "bilingual_cards",
      "method": "BM25",
      "subset": "all_requests",
      "n": 330,
      "median_ms": 0.314564,
      "p95_ms": 0.5700139500000001
    },
    {
      "track": "bilingual_cards",
      "method": "BM25",
      "subset": "gold_answerable",
      "n": 240,
      "median_ms": 0.316161,
      "p95_ms": 0.5958061999999997
    },
    {
      "track": "bilingual_cards",
      "method": "BM25",
      "subset": "returned_answer",
      "n": 330,
      "median_ms": 0.314564,
      "p95_ms": 0.5700139500000001
    },
    {
      "track": "bilingual_cards",
      "method": "E5",
      "subset": "all_requests",
      "n": 330,
      "median_ms": 35.774518,
      "p95_ms": 50.44889815
    },
    {
      "track": "bilingual_cards",
      "method": "E5",
      "subset": "gold_answerable",
      "n": 240,
      "median_ms": 37.021638499999995,
      "p95_ms": 51.75647225
    },
    {
      "track": "bilingual_cards",
      "method": "E5",
      "subset": "returned_answer",
      "n": 330,
      "median_ms": 35.774518,
      "p95_ms": 50.44889815
    },
    {
      "track": "bilingual_cards",
      "method": "RRF",
      "subset": "all_requests",
      "n": 330,
      "median_ms": 36.362896500000005,
      "p95_ms": 48.50463205
    },
    {
      "track": "bilingual_cards",
      "method": "RRF",
      "subset": "gold_answerable",
      "n": 240,
      "median_ms": 37.0490755,
      "p95_ms": 49.068041699999995
    },
    {
      "track": "bilingual_cards",
      "method": "RRF",
      "subset": "returned_answer",
      "n": 330,
      "median_ms": 36.362896500000005,
      "p95_ms": 48.50463205
    },
    {
      "track": "bilingual_cards",
      "method": "MentionRRF",
      "subset": "all_requests",
      "n": 330,
      "median_ms": 36.1612115,
      "p95_ms": 49.149373600000004
    },
    {
      "track": "bilingual_cards",
      "method": "MentionRRF",
      "subset": "gold_answerable",
      "n": 240,
      "median_ms": 36.7202945,
      "p95_ms": 49.80158594999999
    },
    {
      "track": "bilingual_cards",
      "method": "MentionRRF",
      "subset": "returned_answer",
      "n": 330,
      "median_ms": 36.1612115,
      "p95_ms": 49.149373600000004
    },
    {
      "track": "bilingual_cards",
      "method": "RoleRRF",
      "subset": "all_requests",
      "n": 330,
      "median_ms": 34.703171,
      "p95_ms": 51.104989700000004
    },
    {
      "track": "bilingual_cards",
      "method": "RoleRRF",
      "subset": "gold_answerable",
      "n": 240,
      "median_ms": 37.2773385,
      "p95_ms": 54.623170099999996
    },
    {
      "track": "bilingual_cards",
      "method": "RoleRRF",
      "subset": "returned_answer",
      "n": 240,
      "median_ms": 37.2773385,
      "p95_ms": 54.623170099999996
    },
    {
      "track": "bilingual_cards",
      "method": "OracleRRF",
      "subset": "all_requests",
      "n": 330,
      "median_ms": 33.570885000000004,
      "p95_ms": 49.476684850000005
    },
    {
      "track": "bilingual_cards",
      "method": "OracleRRF",
      "subset": "gold_answerable",
      "n": 240,
      "median_ms": 36.570387499999995,
      "p95_ms": 51.161026799999995
    },
    {
      "track": "bilingual_cards",
      "method": "OracleRRF",
      "subset": "returned_answer",
      "n": 240,
      "median_ms": 36.570387499999995,
      "p95_ms": 51.161026799999995
    },
    {
      "track": "english_cards",
      "method": "BM25",
      "subset": "all_requests",
      "n": 330,
      "median_ms": 0.307813,
      "p95_ms": 0.47588955000000005
    },
    {
      "track": "english_cards",
      "method": "BM25",
      "subset": "gold_answerable",
      "n": 240,
      "median_ms": 0.307813,
      "p95_ms": 0.45758514999999994
    },
    {
      "track": "english_cards",
      "method": "BM25",
      "subset": "returned_answer",
      "n": 330,
      "median_ms": 0.307813,
      "p95_ms": 0.47588955000000005
    },
    {
      "track": "english_cards",
      "method": "E5",
      "subset": "all_requests",
      "n": 330,
      "median_ms": 35.1230905,
      "p95_ms": 46.6906368
    },
    {
      "track": "english_cards",
      "method": "E5",
      "subset": "gold_answerable",
      "n": 240,
      "median_ms": 35.939538,
      "p95_ms": 48.38040605
    },
    {
      "track": "english_cards",
      "method": "E5",
      "subset": "returned_answer",
      "n": 330,
      "median_ms": 35.1230905,
      "p95_ms": 46.6906368
    },
    {
      "track": "english_cards",
      "method": "RRF",
      "subset": "all_requests",
      "n": 330,
      "median_ms": 35.891977,
      "p95_ms": 49.573036400000014
    },
    {
      "track": "english_cards",
      "method": "RRF",
      "subset": "gold_answerable",
      "n": 240,
      "median_ms": 36.672994,
      "p95_ms": 48.94970229999997
    },
    {
      "track": "english_cards",
      "method": "RRF",
      "subset": "returned_answer",
      "n": 330,
      "median_ms": 35.891977,
      "p95_ms": 49.573036400000014
    },
    {
      "track": "english_cards",
      "method": "MentionRRF",
      "subset": "all_requests",
      "n": 330,
      "median_ms": 35.4521225,
      "p95_ms": 48.0954476
    },
    {
      "track": "english_cards",
      "method": "MentionRRF",
      "subset": "gold_answerable",
      "n": 240,
      "median_ms": 35.925323,
      "p95_ms": 52.69626004999999
    },
    {
      "track": "english_cards",
      "method": "MentionRRF",
      "subset": "returned_answer",
      "n": 330,
      "median_ms": 35.4521225,
      "p95_ms": 48.0954476
    },
    {
      "track": "english_cards",
      "method": "RoleRRF",
      "subset": "all_requests",
      "n": 330,
      "median_ms": 34.006848500000004,
      "p95_ms": 48.408582700000004
    },
    {
      "track": "english_cards",
      "method": "RoleRRF",
      "subset": "gold_answerable",
      "n": 240,
      "median_ms": 36.693395,
      "p95_ms": 52.89773794999997
    },
    {
      "track": "english_cards",
      "method": "RoleRRF",
      "subset": "returned_answer",
      "n": 240,
      "median_ms": 36.693395,
      "p95_ms": 52.89773794999997
    },
    {
      "track": "english_cards",
      "method": "OracleRRF",
      "subset": "all_requests",
      "n": 330,
      "median_ms": 33.3416875,
      "p95_ms": 46.8227704
    },
    {
      "track": "english_cards",
      "method": "OracleRRF",
      "subset": "gold_answerable",
      "n": 240,
      "median_ms": 36.402292,
      "p95_ms": 48.30706214999999
    },
    {
      "track": "english_cards",
      "method": "OracleRRF",
      "subset": "returned_answer",
      "n": 240,
      "median_ms": 36.402292,
      "p95_ms": 48.30706214999999
    }
  ],
  "decision": [
    {
      "track": "bilingual_cards",
      "method": "BM25",
      "confusion_matrix": {
        "answer": {
          "answer": 72,
          "clarify": 0,
          "abstain": 0
        },
        "clarify": {
          "answer": 16,
          "clarify": 0,
          "abstain": 0
        },
        "abstain": {
          "answer": 12,
          "clarify": 0,
          "abstain": 0
        }
      },
      "accuracy": 0.72,
      "macro_f1": 0.27906976744186046,
      "oracle_uses_labels": false
    },
    {
      "track": "bilingual_cards",
      "method": "E5",
      "confusion_matrix": {
        "answer": {
          "answer": 72,
          "clarify": 0,
          "abstain": 0
        },
        "clarify": {
          "answer": 16,
          "clarify": 0,
          "abstain": 0
        },
        "abstain": {
          "answer": 12,
          "clarify": 0,
          "abstain": 0
        }
      },
      "accuracy": 0.72,
      "macro_f1": 0.27906976744186046,
      "oracle_uses_labels": false
    },
    {
      "track": "bilingual_cards",
      "method": "RRF",
      "confusion_matrix": {
        "answer": {
          "answer": 72,
          "clarify": 0,
          "abstain": 0
        },
        "clarify": {
          "answer": 16,
          "clarify": 0,
          "abstain": 0
        },
        "abstain": {
          "answer": 12,
          "clarify": 0,
          "abstain": 0
        }
      },
      "accuracy": 0.72,
      "macro_f1": 0.27906976744186046,
      "oracle_uses_labels": false
    },
    {
      "track": "bilingual_cards",
      "method": "MentionRRF",
      "confusion_matrix": {
        "answer": {
          "answer": 72,
          "clarify": 0,
          "abstain": 0
        },
        "clarify": {
          "answer": 16,
          "clarify": 0,
          "abstain": 0
        },
        "abstain": {
          "answer": 12,
          "clarify": 0,
          "abstain": 0
        }
      },
      "accuracy": 0.72,
      "macro_f1": 0.27906976744186046,
      "oracle_uses_labels": false
    },
    {
      "track": "bilingual_cards",
      "method": "RoleRRF",
      "confusion_matrix": {
        "answer": {
          "answer": 72,
          "clarify": 0,
          "abstain": 0
        },
        "clarify": {
          "answer": 0,
          "clarify": 16,
          "abstain": 0
        },
        "abstain": {
          "answer": 0,
          "clarify": 0,
          "abstain": 12
        }
      },
      "accuracy": 1.0,
      "macro_f1": 1.0,
      "oracle_uses_labels": false
    },
    {
      "track": "bilingual_cards",
      "method": "OracleRRF",
      "confusion_matrix": {
        "answer": {
          "answer": 72,
          "clarify": 0,
          "abstain": 0
        },
        "clarify": {
          "answer": 0,
          "clarify": 16,
          "abstain": 0
        },
        "abstain": {
          "answer": 0,
          "clarify": 0,
          "abstain": 12
        }
      },
      "accuracy": 1.0,
      "macro_f1": 1.0,
      "oracle_uses_labels": true
    },
    {
      "track": "english_cards",
      "method": "BM25",
      "confusion_matrix": {
        "answer": {
          "answer": 72,
          "clarify": 0,
          "abstain": 0
        },
        "clarify": {
          "answer": 16,
          "clarify": 0,
          "abstain": 0
        },
        "abstain": {
          "answer": 12,
          "clarify": 0,
          "abstain": 0
        }
      },
      "accuracy": 0.72,
      "macro_f1": 0.27906976744186046,
      "oracle_uses_labels": false
    },
    {
      "track": "english_cards",
      "method": "E5",
      "confusion_matrix": {
        "answer": {
          "answer": 72,
          "clarify": 0,
          "abstain": 0
        },
        "clarify": {
          "answer": 16,
          "clarify": 0,
          "abstain": 0
        },
        "abstain": {
          "answer": 12,
          "clarify": 0,
          "abstain": 0
        }
      },
      "accuracy": 0.72,
      "macro_f1": 0.27906976744186046,
      "oracle_uses_labels": false
    },
    {
      "track": "english_cards",
      "method": "RRF",
      "confusion_matrix": {
        "answer": {
          "answer": 72,
          "clarify": 0,
          "abstain": 0
        },
        "clarify": {
          "answer": 16,
          "clarify": 0,
          "abstain": 0
        },
        "abstain": {
          "answer": 12,
          "clarify": 0,
          "abstain": 0
        }
      },
      "accuracy": 0.72,
      "macro_f1": 0.27906976744186046,
      "oracle_uses_labels": false
    },
    {
      "track": "english_cards",
      "method": "MentionRRF",
      "confusion_matrix": {
        "answer": {
          "answer": 72,
          "clarify": 0,
          "abstain": 0
        },
        "clarify": {
          "answer": 16,
          "clarify": 0,
          "abstain": 0
        },
        "abstain": {
          "answer": 12,
          "clarify": 0,
          "abstain": 0
        }
      },
      "accuracy": 0.72,
      "macro_f1": 0.27906976744186046,
      "oracle_uses_labels": false
    },
    {
      "track": "english_cards",
      "method": "RoleRRF",
      "confusion_matrix": {
        "answer": {
          "answer": 72,
          "clarify": 0,
          "abstain": 0
        },
        "clarify": {
          "answer": 0,
          "clarify": 16,
          "abstain": 0
        },
        "abstain": {
          "answer": 0,
          "clarify": 0,
          "abstain": 12
        }
      },
      "accuracy": 1.0,
      "macro_f1": 1.0,
      "oracle_uses_labels": false
    },
    {
      "track": "english_cards",
      "method": "OracleRRF",
      "confusion_matrix": {
        "answer": {
          "answer": 72,
          "clarify": 0,
          "abstain": 0
        },
        "clarify": {
          "answer": 0,
          "clarify": 16,
          "abstain": 0
        },
        "abstain": {
          "answer": 0,
          "clarify": 0,
          "abstain": 12
        }
      },
      "accuracy": 1.0,
      "macro_f1": 1.0,
      "oracle_uses_labels": true
    }
  ],
  "language_gaps": [
    {
      "track": "bilingual_cards",
      "method": "BM25",
      "direction": "Arabic minus English",
      "hit1": {
        "mean": 0.0,
        "ci95": [
          -0.1111111111111111,
          0.1111111111111111
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": -0.07380159398019343,
        "ci95": [
          -0.14128426580951972,
          -0.010059163728622292
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "bilingual_cards",
      "method": "E5",
      "direction": "Arabic minus English",
      "hit1": {
        "mean": -0.16666666666666666,
        "ci95": [
          -0.3055555555555556,
          -0.05555555555555555
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": -0.08004630440835096,
        "ci95": [
          -0.13707816421902771,
          -0.03088413654824292
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "bilingual_cards",
      "method": "RRF",
      "direction": "Arabic minus English",
      "hit1": {
        "mean": -0.027777777777777776,
        "ci95": [
          -0.1388888888888889,
          0.08333333333333333
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": -0.045357667959824995,
        "ci95": [
          -0.10248500559541592,
          0.005146385178167777
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "bilingual_cards",
      "method": "MentionRRF",
      "direction": "Arabic minus English",
      "hit1": {
        "mean": -0.027777777777777776,
        "ci95": [
          -0.1388888888888889,
          0.08333333333333333
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": -0.04251680684892285,
        "ci95": [
          -0.09758007259327485,
          0.00609353939432568
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "bilingual_cards",
      "method": "RoleRRF",
      "direction": "Arabic minus English",
      "hit1": {
        "mean": -0.08333333333333333,
        "ci95": [
          -0.16666666666666666,
          0.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": -0.056346486267860305,
        "ci95": [
          -0.1086841436994211,
          -0.012774128073169879
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "bilingual_cards",
      "method": "OracleRRF",
      "direction": "Arabic minus English",
      "hit1": {
        "mean": -0.08333333333333333,
        "ci95": [
          -0.16666666666666666,
          0.0
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": -0.056346486267860305,
        "ci95": [
          -0.1086841436994211,
          -0.012774128073169879
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "english_cards",
      "method": "BM25",
      "direction": "Arabic minus English",
      "hit1": {
        "mean": -0.5277777777777778,
        "ci95": [
          -0.6666666666666666,
          -0.3888888888888889
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": -0.6023729937976687,
        "ci95": [
          -0.750769485060203,
          -0.44605546700758564
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "english_cards",
      "method": "E5",
      "direction": "Arabic minus English",
      "hit1": {
        "mean": -0.25,
        "ci95": [
          -0.4444444444444444,
          -0.05555555555555555
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": -0.15103867575452032,
        "ci95": [
          -0.24599634185025343,
          -0.06410779775135657
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "english_cards",
      "method": "RRF",
      "direction": "Arabic minus English",
      "hit1": {
        "mean": -0.4722222222222222,
        "ci95": [
          -0.6388888888888888,
          -0.3055555555555556
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": -0.38663250333821203,
        "ci95": [
          -0.5102823098475051,
          -0.26463841078403233
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "english_cards",
      "method": "MentionRRF",
      "direction": "Arabic minus English",
      "hit1": {
        "mean": -0.4166666666666667,
        "ci95": [
          -0.6111111111111112,
          -0.25
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": -0.321214810030085,
        "ci95": [
          -0.4284672482621028,
          -0.21341658162346336
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "english_cards",
      "method": "RoleRRF",
      "direction": "Arabic minus English",
      "hit1": {
        "mean": -0.5555555555555556,
        "ci95": [
          -0.7777777777777778,
          -0.3333333333333333
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": -0.25226984164680527,
        "ci95": [
          -0.3476491945765841,
          -0.15833083280609167
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    },
    {
      "track": "english_cards",
      "method": "OracleRRF",
      "direction": "Arabic minus English",
      "hit1": {
        "mean": -0.5555555555555556,
        "ci95": [
          -0.7777777777777778,
          -0.3333333333333333
        ],
        "families": 18,
        "bootstrap_samples": 10000
      },
      "ndcg10": {
        "mean": -0.25226984164680527,
        "ci95": [
          -0.3476491945765841,
          -0.15833083280609167
        ],
        "families": 18,
        "bootstrap_samples": 10000
      }
    }
  ],
  "intervals": "Exploratory percentile bootstrap over authored paired families. Not population inference; no multiplicity-adjusted confirmatory testing."
}

==> anc/reproducibility/results/timings.jsonl <==
{"track": "bilingual_cards", "method": "E5", "query_id": "Q03_mixed", "scenario_id": "Q03", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 34.345907}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q38_en", "scenario_id": "Q38", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 30.766986}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q26_ar", "scenario_id": "Q26", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 34.054262}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q14_ar", "scenario_id": "Q14", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 33.793654}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q06_en", "scenario_id": "Q06", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 54.155363}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q27_en", "scenario_id": "Q27", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 46.286738}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q12_en", "scenario_id": "Q12", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.595036}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q12_ar", "scenario_id": "Q12", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 56.120734}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q11_en", "scenario_id": "Q11", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 47.904372}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q45_en", "scenario_id": "Q45", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 34.224868}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q06_en", "scenario_id": "Q06", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 40.098236}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q23_ar", "scenario_id": "Q23", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 66.652914}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q40_en", "scenario_id": "Q40", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.298629}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q50_ar", "scenario_id": "Q50", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 33.127485}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q31_en", "scenario_id": "Q31", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 35.552238}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q19_ar", "scenario_id": "Q19", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 50.490331}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q44_ar", "scenario_id": "Q44", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 50.672045}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q30_ar", "scenario_id": "Q30", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.328715}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q40_ar", "scenario_id": "Q40", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 42.728509}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q46_en", "scenario_id": "Q46", "language": "en", "pass_number": 0, "action": "abstain", "milliseconds": 0.029554}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q07_en", "scenario_id": "Q07", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 46.701693}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q24_en", "scenario_id": "Q24", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 42.458722}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q11_en", "scenario_id": "Q11", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 41.80642}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q28_en", "scenario_id": "Q28", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 41.23663}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q01_ar", "scenario_id": "Q01", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 47.518044}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q16_ar", "scenario_id": "Q16", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 44.26943}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q24_ar", "scenario_id": "Q24", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.357338}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q29_en", "scenario_id": "Q29", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 45.837933}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q29_ar", "scenario_id": "Q29", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 56.48265}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q35_ar", "scenario_id": "Q35", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 44.344803}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q03_ar", "scenario_id": "Q03", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.348284}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q22_ar", "scenario_id": "Q22", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 57.50589}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q17_en", "scenario_id": "Q17", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 53.572574}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q29_ar", "scenario_id": "Q29", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.362116}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q16_en", "scenario_id": "Q16", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 41.480789}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q31_ar", "scenario_id": "Q31", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 43.542164}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q48_en", "scenario_id": "Q48", "language": "en", "pass_number": 0, "action": "abstain", "milliseconds": 0.003495}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q20_ar", "scenario_id": "Q20", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 52.256362}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q38_ar", "scenario_id": "Q38", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 27.35518}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q47_en", "scenario_id": "Q47", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 32.408362}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q32_ar", "scenario_id": "Q32", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 37.299961}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q18_ar", "scenario_id": "Q18", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.363838}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q09_ar", "scenario_id": "Q09", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 40.252128}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q29_en", "scenario_id": "Q29", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 40.11404}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q07_en", "scenario_id": "Q07", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 42.706336}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q15_ar", "scenario_id": "Q15", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 41.77388}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q12_ar", "scenario_id": "Q12", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 39.62289}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q31_en", "scenario_id": "Q31", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 34.19244}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q34_ar", "scenario_id": "Q34", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 37.33263}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q07_ar", "scenario_id": "Q07", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 44.64112}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q50_en", "scenario_id": "Q50", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 27.769263}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q05_mixed", "scenario_id": "Q05", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 33.757434}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q16_ar", "scenario_id": "Q16", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 35.965691}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q32_ar", "scenario_id": "Q32", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 32.791188}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q37_en", "scenario_id": "Q37", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 34.206941}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q22_ar", "scenario_id": "Q22", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.304389}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q47_ar", "scenario_id": "Q47", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 28.11274}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q26_ar", "scenario_id": "Q26", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 30.845227}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q03_en", "scenario_id": "Q03", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.403328}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q01_mixed", "scenario_id": "Q01", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 31.107712}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q19_en", "scenario_id": "Q19", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 39.662791}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q01_mixed", "scenario_id": "Q01", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 0.314604}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q32_en", "scenario_id": "Q32", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 29.605637}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q21_en", "scenario_id": "Q21", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 43.326906}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q43_ar", "scenario_id": "Q43", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 39.287391}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q25_en", "scenario_id": "Q25", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 35.705756}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q10_en", "scenario_id": "Q10", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 46.205958}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q44_en", "scenario_id": "Q44", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.303027}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q12_en", "scenario_id": "Q12", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 49.891645}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q40_en", "scenario_id": "Q40", "language": "en", "pass_number": 0, "action": "clarify", "milliseconds": 0.040541}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q49_ar", "scenario_id": "Q49", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 47.964883}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q47_en", "scenario_id": "Q47", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 38.548639}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q14_ar", "scenario_id": "Q14", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 48.812034}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q15_mixed", "scenario_id": "Q15", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 36.00738}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q40_en", "scenario_id": "Q40", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 48.855805}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q18_ar", "scenario_id": "Q18", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 44.616138}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q37_en", "scenario_id": "Q37", "language": "en", "pass_number": 0, "action": "clarify", "milliseconds": 0.042103}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q08_en", "scenario_id": "Q08", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.335045}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q20_ar", "scenario_id": "Q20", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 45.886271}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q35_ar", "scenario_id": "Q35", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 37.074408}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q42_ar", "scenario_id": "Q42", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 39.779742}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q05_ar", "scenario_id": "Q05", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.469498}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q07_en", "scenario_id": "Q07", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 47.45219}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q06_ar", "scenario_id": "Q06", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 41.333002}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q26_ar", "scenario_id": "Q26", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 33.379982}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q03_mixed", "scenario_id": "Q03", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 38.92131}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q30_en", "scenario_id": "Q30", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 43.658076}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q31_ar", "scenario_id": "Q31", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 44.802018}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q11_mixed", "scenario_id": "Q11", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 0.371489}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q26_en", "scenario_id": "Q26", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.206291}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q33_ar", "scenario_id": "Q33", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 60.292162}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q14_en", "scenario_id": "Q14", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 56.745689}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q37_ar", "scenario_id": "Q37", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.308995}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q50_ar", "scenario_id": "Q50", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 52.784363}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q06_ar", "scenario_id": "Q06", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.304879}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q02_ar", "scenario_id": "Q02", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 41.120382}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q33_en", "scenario_id": "Q33", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 49.592275}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q34_ar", "scenario_id": "Q34", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.341023}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q33_ar", "scenario_id": "Q33", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 44.992665}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q43_en", "scenario_id": "Q43", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 49.738595}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q17_en", "scenario_id": "Q17", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 32.983015}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q09_en", "scenario_id": "Q09", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 30.76932}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q28_ar", "scenario_id": "Q28", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 36.115654}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q46_en", "scenario_id": "Q46", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 30.054905}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q42_ar", "scenario_id": "Q42", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 35.503101}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q35_ar", "scenario_id": "Q35", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 35.188717}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q45_en", "scenario_id": "Q45", "language": "en", "pass_number": 0, "action": "abstain", "milliseconds": 0.029595}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q15_en", "scenario_id": "Q15", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 39.043153}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q45_mixed", "scenario_id": "Q45", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 0.515737}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q23_en", "scenario_id": "Q23", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 41.453995}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q47_ar", "scenario_id": "Q47", "language": "ar", "pass_number": 0, "action": "abstain", "milliseconds": 0.003896}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q21_ar", "scenario_id": "Q21", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 49.630712}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q04_ar", "scenario_id": "Q04", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 42.644758}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q41_ar", "scenario_id": "Q41", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 38.889972}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q01_mixed", "scenario_id": "Q01", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 35.419155}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q46_en", "scenario_id": "Q46", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 1.685579}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q31_en", "scenario_id": "Q31", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.239531}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q42_ar", "scenario_id": "Q42", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 42.527942}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q01_en", "scenario_id": "Q01", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 42.076267}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q13_en", "scenario_id": "Q13", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.526433}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q06_ar", "scenario_id": "Q06", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 38.909312}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q18_en", "scenario_id": "Q18", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 34.369112}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q37_ar", "scenario_id": "Q37", "language": "ar", "pass_number": 0, "action": "clarify", "milliseconds": 0.004466}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q37_mixed", "scenario_id": "Q37", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 29.74649}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q29_en", "scenario_id": "Q29", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 44.155013}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q36_ar", "scenario_id": "Q36", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 37.12885}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q05_en", "scenario_id": "Q05", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 35.464753}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q32_ar", "scenario_id": "Q32", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 31.569956}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q32_ar", "scenario_id": "Q32", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 30.208385}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q40_ar", "scenario_id": "Q40", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 34.409504}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q01_ar", "scenario_id": "Q01", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.296326}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q08_ar", "scenario_id": "Q08", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.124227}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q37_ar", "scenario_id": "Q37", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 32.830545}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q03_ar", "scenario_id": "Q03", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 36.046159}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q16_en", "scenario_id": "Q16", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 31.558408}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q22_en", "scenario_id": "Q22", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 37.283592}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q28_ar", "scenario_id": "Q28", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 34.000627}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q42_ar", "scenario_id": "Q42", "language": "ar", "pass_number": 0, "action": "clarify", "milliseconds": 0.044066}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q31_ar", "scenario_id": "Q31", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 30.46399}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q49_en", "scenario_id": "Q49", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 34.150263}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q36_en", "scenario_id": "Q36", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 37.877197}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q46_ar", "scenario_id": "Q46", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 33.824581}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q19_en", "scenario_id": "Q19", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 38.645895}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q01_en", "scenario_id": "Q01", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 32.100356}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q11_mixed", "scenario_id": "Q11", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 28.208573}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q08_en", "scenario_id": "Q08", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 42.485398}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q01_mixed", "scenario_id": "Q01", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 30.983282}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q49_ar", "scenario_id": "Q49", "language": "ar", "pass_number": 0, "action": "abstain", "milliseconds": 0.003175}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q50_ar", "scenario_id": "Q50", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 29.438094}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q29_ar", "scenario_id": "Q29", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 39.090034}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q13_ar", "scenario_id": "Q13", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.410038}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q20_ar", "scenario_id": "Q20", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 57.714279}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q02_ar", "scenario_id": "Q02", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 50.669287}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q46_ar", "scenario_id": "Q46", "language": "ar", "pass_number": 0, "action": "abstain", "milliseconds": 0.03983}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q36_en", "scenario_id": "Q36", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 55.41148}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q10_en", "scenario_id": "Q10", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.358109}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q48_en", "scenario_id": "Q48", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 44.581155}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q34_ar", "scenario_id": "Q34", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 40.721302}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q37_mixed", "scenario_id": "Q37", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 28.507722}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q50_en", "scenario_id": "Q50", "language": "en", "pass_number": 0, "action": "abstain", "milliseconds": 0.003575}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q04_en", "scenario_id": "Q04", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 38.724433}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q35_en", "scenario_id": "Q35", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 38.235236}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q06_en", "scenario_id": "Q06", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 37.511877}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q19_ar", "scenario_id": "Q19", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 46.945077}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q33_en", "scenario_id": "Q33", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 54.38288}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q15_ar", "scenario_id": "Q15", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.313532}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q46_ar", "scenario_id": "Q46", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.116315}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q28_ar", "scenario_id": "Q28", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 45.084935}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q42_en", "scenario_id": "Q42", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 33.102374}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q17_ar", "scenario_id": "Q17", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.333843}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q42_en", "scenario_id": "Q42", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.116986}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q44_ar", "scenario_id": "Q44", "language": "ar", "pass_number": 0, "action": "clarify", "milliseconds": 0.032388}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q36_ar", "scenario_id": "Q36", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.098979}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q11_ar", "scenario_id": "Q11", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 37.283582}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q22_ar", "scenario_id": "Q22", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 38.913688}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q30_ar", "scenario_id": "Q30", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 38.102967}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q13_en", "scenario_id": "Q13", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 31.261181}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q03_en", "scenario_id": "Q03", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 36.739694}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q45_mixed", "scenario_id": "Q45", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 27.714929}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q29_ar", "scenario_id": "Q29", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 41.865485}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q44_ar", "scenario_id": "Q44", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.389717}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q44_ar", "scenario_id": "Q44", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 41.730872}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q20_ar", "scenario_id": "Q20", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 42.06785}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q22_en", "scenario_id": "Q22", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 40.386368}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q34_en", "scenario_id": "Q34", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 36.770078}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q10_ar", "scenario_id": "Q10", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 38.099146}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q32_en", "scenario_id": "Q32", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 36.226325}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q10_en", "scenario_id": "Q10", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 34.900262}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q37_ar", "scenario_id": "Q37", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 36.131257}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q13_en", "scenario_id": "Q13", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 40.410592}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q12_ar", "scenario_id": "Q12", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 42.796207}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q23_ar", "scenario_id": "Q23", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 42.515034}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q21_ar", "scenario_id": "Q21", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.316727}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q19_en", "scenario_id": "Q19", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 37.776876}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q20_en", "scenario_id": "Q20", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 40.02978}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q14_en", "scenario_id": "Q14", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 36.226991}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q37_mixed", "scenario_id": "Q37", "language": "mixed", "pass_number": 0, "action": "clarify", "milliseconds": 0.003735}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q21_ar", "scenario_id": "Q21", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 40.112073}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q23_en", "scenario_id": "Q23", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 37.608402}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q35_en", "scenario_id": "Q35", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.309697}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q20_en", "scenario_id": "Q20", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 38.287125}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q47_ar", "scenario_id": "Q47", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 30.149326}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q45_ar", "scenario_id": "Q45", "language": "ar", "pass_number": 0, "action": "abstain", "milliseconds": 0.035854}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q17_en", "scenario_id": "Q17", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 32.577024}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q50_en", "scenario_id": "Q50", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 24.669722}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q23_en", "scenario_id": "Q23", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 36.135593}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q41_ar", "scenario_id": "Q41", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 33.951454}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q36_en", "scenario_id": "Q36", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 36.955548}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q40_ar", "scenario_id": "Q40", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 40.931268}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q35_ar", "scenario_id": "Q35", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 38.522619}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q02_en", "scenario_id": "Q02", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 37.466618}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q05_mixed", "scenario_id": "Q05", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 41.733401}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q08_en", "scenario_id": "Q08", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 42.782957}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q17_ar", "scenario_id": "Q17", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 34.389684}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q45_ar", "scenario_id": "Q45", "language": "ar", "pass_number": 0, "action": "abstain", "milliseconds": 0.004196}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q44_ar", "scenario_id": "Q44", "language": "ar", "pass_number": 0, "action": "clarify", "milliseconds": 0.001112}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q18_en", "scenario_id": "Q18", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 31.603737}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q05_mixed", "scenario_id": "Q05", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 32.592657}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q45_ar", "scenario_id": "Q45", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 35.302569}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q07_en", "scenario_id": "Q07", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 45.404186}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q41_en", "scenario_id": "Q41", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.336667}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q48_en", "scenario_id": "Q48", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.110717}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q03_en", "scenario_id": "Q03", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 34.316062}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q17_ar", "scenario_id": "Q17", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 33.058288}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q50_en", "scenario_id": "Q50", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 26.776336}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q03_ar", "scenario_id": "Q03", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 36.671321}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q11_ar", "scenario_id": "Q11", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 37.842365}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q11_en", "scenario_id": "Q11", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.299932}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q43_en", "scenario_id": "Q43", "language": "en", "pass_number": 0, "action": "clarify", "milliseconds": 0.002844}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q13_ar", "scenario_id": "Q13", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 35.148616}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q13_mixed", "scenario_id": "Q13", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 28.853053}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q47_en", "scenario_id": "Q47", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 31.755655}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q21_ar", "scenario_id": "Q21", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 42.464337}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q28_en", "scenario_id": "Q28", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 32.471515}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q21_ar", "scenario_id": "Q21", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 42.813753}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q30_en", "scenario_id": "Q30", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 37.419768}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q26_en", "scenario_id": "Q26", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 28.18018}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q03_ar", "scenario_id": "Q03", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 37.358105}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q19_en", "scenario_id": "Q19", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 41.240543}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q30_en", "scenario_id": "Q30", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 39.843439}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q09_en", "scenario_id": "Q09", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 37.389743}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q26_en", "scenario_id": "Q26", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 32.186205}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q50_ar", "scenario_id": "Q50", "language": "ar", "pass_number": 0, "action": "abstain", "milliseconds": 0.040922}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q04_ar", "scenario_id": "Q04", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 37.988695}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q27_ar", "scenario_id": "Q27", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 36.452402}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q13_en", "scenario_id": "Q13", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 33.87009}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q01_en", "scenario_id": "Q01", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.297378}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q16_ar", "scenario_id": "Q16", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 38.248947}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q01_en", "scenario_id": "Q01", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 36.867797}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q34_ar", "scenario_id": "Q34", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 39.986845}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q34_en", "scenario_id": "Q34", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 42.451757}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q42_en", "scenario_id": "Q42", "language": "en", "pass_number": 0, "action": "clarify", "milliseconds": 0.03941}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q36_ar", "scenario_id": "Q36", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 37.464686}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q39_en", "scenario_id": "Q39", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 34.472508}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q08_en", "scenario_id": "Q08", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 42.011064}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q33_en", "scenario_id": "Q33", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.301424}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q08_ar", "scenario_id": "Q08", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 54.748141}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q30_ar", "scenario_id": "Q30", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 40.766459}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q05_ar", "scenario_id": "Q05", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 41.800628}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q28_ar", "scenario_id": "Q28", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.379311}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q04_ar", "scenario_id": "Q04", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 39.774956}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q07_en", "scenario_id": "Q07", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.36514}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q41_ar", "scenario_id": "Q41", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 39.922178}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q04_en", "scenario_id": "Q04", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 39.672551}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q34_en", "scenario_id": "Q34", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 37.300268}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q44_ar", "scenario_id": "Q44", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 49.251502}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q03_ar", "scenario_id": "Q03", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 41.488343}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q45_mixed", "scenario_id": "Q45", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 29.458196}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q19_en", "scenario_id": "Q19", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.305711}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q38_ar", "scenario_id": "Q38", "language": "ar", "pass_number": 0, "action": "clarify", "milliseconds": 0.05974}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q07_ar", "scenario_id": "Q07", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.129565}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q14_ar", "scenario_id": "Q14", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 34.660662}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q06_ar", "scenario_id": "Q06", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 38.783613}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q41_en", "scenario_id": "Q41", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 34.863438}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q47_ar", "scenario_id": "Q47", "language": "ar", "pass_number": 0, "action": "abstain", "milliseconds": 0.043485}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q03_mixed", "scenario_id": "Q03", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 37.325216}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q10_en", "scenario_id": "Q10", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 44.14209}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q16_ar", "scenario_id": "Q16", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 46.143329}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q32_en", "scenario_id": "Q32", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 33.792435}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q03_ar", "scenario_id": "Q03", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 42.92419}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q31_en", "scenario_id": "Q31", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 35.283631}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q49_ar", "scenario_id": "Q49", "language": "ar", "pass_number": 0, "action": "abstain", "milliseconds": 0.179891}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q41_ar", "scenario_id": "Q41", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.483649}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q19_ar", "scenario_id": "Q19", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 48.564667}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q12_ar", "scenario_id": "Q12", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.302586}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q13_mixed", "scenario_id": "Q13", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 33.340082}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q24_en", "scenario_id": "Q24", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.340082}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q37_mixed", "scenario_id": "Q37", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 32.675622}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q01_ar", "scenario_id": "Q01", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 45.311136}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q08_en", "scenario_id": "Q08", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 47.739573}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q30_en", "scenario_id": "Q30", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 44.932195}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q11_ar", "scenario_id": "Q11", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 38.958887}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q22_en", "scenario_id": "Q22", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 42.675996}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q02_en", "scenario_id": "Q02", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 33.418581}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q21_ar", "scenario_id": "Q21", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 37.415433}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q15_en", "scenario_id": "Q15", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 30.921439}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q44_en", "scenario_id": "Q44", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 35.927972}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q37_en", "scenario_id": "Q37", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.296156}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q03_mixed", "scenario_id": "Q03", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 30.558743}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q06_ar", "scenario_id": "Q06", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 33.574205}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q08_ar", "scenario_id": "Q08", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 41.195326}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q07_ar", "scenario_id": "Q07", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 43.019223}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q02_ar", "scenario_id": "Q02", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.336877}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q34_ar", "scenario_id": "Q34", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 32.329741}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q11_en", "scenario_id": "Q11", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 31.765151}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q22_ar", "scenario_id": "Q22", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 37.916998}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q11_ar", "scenario_id": "Q11", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 33.939917}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q47_en", "scenario_id": "Q47", "language": "en", "pass_number": 0, "action": "abstain", "milliseconds": 0.004827}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q24_ar", "scenario_id": "Q24", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 36.361815}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q30_en", "scenario_id": "Q30", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 33.629209}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q05_en", "scenario_id": "Q05", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 34.422023}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q29_en", "scenario_id": "Q29", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 34.255643}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q37_en", "scenario_id": "Q37", "language": "en", "pass_number": 0, "action": "clarify", "milliseconds": 0.003975}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q16_en", "scenario_id": "Q16", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 32.281267}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q25_ar", "scenario_id": "Q25", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 28.210796}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q38_en", "scenario_id": "Q38", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.286582}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q04_en", "scenario_id": "Q04", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 34.814104}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q13_mixed", "scenario_id": "Q13", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 30.104718}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q30_ar", "scenario_id": "Q30", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 36.68429}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q07_ar", "scenario_id": "Q07", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 42.330997}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q48_en", "scenario_id": "Q48", "language": "en", "pass_number": 0, "action": "abstain", "milliseconds": 0.031808}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q39_en", "scenario_id": "Q39", "language": "en", "pass_number": 0, "action": "clarify", "milliseconds": 0.016916}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q05_ar", "scenario_id": "Q05", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 38.132171}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q13_en", "scenario_id": "Q13", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 33.945205}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q24_en", "scenario_id": "Q24", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 38.508709}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q44_en", "scenario_id": "Q44", "language": "en", "pass_number": 0, "action": "clarify", "milliseconds": 0.003726}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q28_ar", "scenario_id": "Q28", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 32.579467}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q02_ar", "scenario_id": "Q02", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 33.305951}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q12_en", "scenario_id": "Q12", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 36.59761}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q45_mixed", "scenario_id": "Q45", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 29.47456}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q25_ar", "scenario_id": "Q25", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 30.409948}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q27_en", "scenario_id": "Q27", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 29.185605}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q18_en", "scenario_id": "Q18", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 40.365957}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q25_ar", "scenario_id": "Q25", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 28.889899}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q36_ar", "scenario_id": "Q36", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 32.595591}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q14_en", "scenario_id": "Q14", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 30.850323}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q39_en", "scenario_id": "Q39", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.287122}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q25_en", "scenario_id": "Q25", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 28.906574}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q45_mixed", "scenario_id": "Q45", "language": "mixed", "pass_number": 0, "action": "abstain", "milliseconds": 0.003706}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q18_en", "scenario_id": "Q18", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 31.659682}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q06_en", "scenario_id": "Q06", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.300293}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q23_ar", "scenario_id": "Q23", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 45.050654}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q14_en", "scenario_id": "Q14", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 31.460191}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q18_en", "scenario_id": "Q18", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.297127}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q46_en", "scenario_id": "Q46", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 29.557685}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q34_en", "scenario_id": "Q34", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 33.737402}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q27_ar", "scenario_id": "Q27", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 32.713569}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q26_ar", "scenario_id": "Q26", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 29.150873}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q33_en", "scenario_id": "Q33", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 40.041938}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q29_en", "scenario_id": "Q29", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.355666}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q15_ar", "scenario_id": "Q15", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 41.309008}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q25_en", "scenario_id": "Q25", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.395196}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q13_ar", "scenario_id": "Q13", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 37.544376}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q49_en", "scenario_id": "Q49", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 32.641831}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q38_en", "scenario_id": "Q38", "language": "en", "pass_number": 0, "action": "clarify", "milliseconds": 0.003245}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q08_ar", "scenario_id": "Q08", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 45.28072}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q20_en", "scenario_id": "Q20", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.307303}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q49_en", "scenario_id": "Q49", "language": "en", "pass_number": 0, "action": "abstain", "milliseconds": 0.019109}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q25_mixed", "scenario_id": "Q25", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 31.878472}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q23_en", "scenario_id": "Q23", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.298429}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q05_mixed", "scenario_id": "Q05", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 0.158679}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q21_en", "scenario_id": "Q21", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 42.281802}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q27_en", "scenario_id": "Q27", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.288795}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q15_mixed", "scenario_id": "Q15", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 29.173587}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q01_mixed", "scenario_id": "Q01", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 31.930069}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q29_ar", "scenario_id": "Q29", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 39.89729}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q05_mixed", "scenario_id": "Q05", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 31.829508}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q09_ar", "scenario_id": "Q09", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 37.776025}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q49_en", "scenario_id": "Q49", "language": "en", "pass_number": 0, "action": "abstain", "milliseconds": 0.004196}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q37_ar", "scenario_id": "Q37", "language": "ar", "pass_number": 0, "action": "clarify", "milliseconds": 0.042764}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q35_en", "scenario_id": "Q35", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 34.217505}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q45_en", "scenario_id": "Q45", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 35.181506}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q12_en", "scenario_id": "Q12", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 33.985856}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q28_ar", "scenario_id": "Q28", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 38.616923}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q25_mixed", "scenario_id": "Q25", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 32.810625}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q25_ar", "scenario_id": "Q25", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.299611}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q37_mixed", "scenario_id": "Q37", "language": "mixed", "pass_number": 0, "action": "clarify", "milliseconds": 0.02684}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q17_ar", "scenario_id": "Q17", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 32.64079}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q27_en", "scenario_id": "Q27", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 34.129572}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q24_en", "scenario_id": "Q24", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 55.17162}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q01_en", "scenario_id": "Q01", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 46.681591}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q21_en", "scenario_id": "Q21", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 41.496169}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q25_ar", "scenario_id": "Q25", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 51.561942}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q07_ar", "scenario_id": "Q07", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 74.305973}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q35_en", "scenario_id": "Q35", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 34.041259}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q09_mixed", "scenario_id": "Q09", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 32.210422}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q49_en", "scenario_id": "Q49", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.332311}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q40_en", "scenario_id": "Q40", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 31.434843}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q13_mixed", "scenario_id": "Q13", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 33.726445}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q02_en", "scenario_id": "Q02", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 34.064014}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q14_en", "scenario_id": "Q14", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 34.026547}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q38_en", "scenario_id": "Q38", "language": "en", "pass_number": 0, "action": "clarify", "milliseconds": 0.070466}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q28_en", "scenario_id": "Q28", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 32.192895}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q30_en", "scenario_id": "Q30", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.356417}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q15_ar", "scenario_id": "Q15", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 38.308968}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q14_ar", "scenario_id": "Q14", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 32.397883}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q39_ar", "scenario_id": "Q39", "language": "ar", "pass_number": 0, "action": "clarify", "milliseconds": 0.003055}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q06_ar", "scenario_id": "Q06", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 43.579398}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q33_ar", "scenario_id": "Q33", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.33184}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q15_mixed", "scenario_id": "Q15", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 29.007957}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q05_en", "scenario_id": "Q05", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 36.608557}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q09_ar", "scenario_id": "Q09", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 34.225787}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q15_mixed", "scenario_id": "Q15", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 29.332817}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q50_ar", "scenario_id": "Q50", "language": "ar", "pass_number": 0, "action": "abstain", "milliseconds": 0.006429}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q33_en", "scenario_id": "Q33", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 50.335695}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q42_en", "scenario_id": "Q42", "language": "en", "pass_number": 0, "action": "clarify", "milliseconds": 0.003546}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q40_ar", "scenario_id": "Q40", "language": "ar", "pass_number": 0, "action": "clarify", "milliseconds": 0.044658}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q04_ar", "scenario_id": "Q04", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.295425}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q09_en", "scenario_id": "Q09", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 50.844711}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q02_en", "scenario_id": "Q02", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.439772}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q09_ar", "scenario_id": "Q09", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 56.547612}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q03_mixed", "scenario_id": "Q03", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 0.393864}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q04_en", "scenario_id": "Q04", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 42.005647}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q11_mixed", "scenario_id": "Q11", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 33.657431}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q03_en", "scenario_id": "Q03", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 38.232081}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q42_ar", "scenario_id": "Q42", "language": "ar", "pass_number": 0, "action": "clarify", "milliseconds": 0.003826}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q25_en", "scenario_id": "Q25", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 32.546618}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q48_en", "scenario_id": "Q48", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 33.850481}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q48_ar", "scenario_id": "Q48", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 32.8465}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q09_mixed", "scenario_id": "Q09", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 33.886596}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q13_ar", "scenario_id": "Q13", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 35.497153}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q05_ar", "scenario_id": "Q05", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 39.536628}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q05_ar", "scenario_id": "Q05", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 38.755741}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q50_en", "scenario_id": "Q50", "language": "en", "pass_number": 0, "action": "abstain", "milliseconds": 0.036485}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q03_mixed", "scenario_id": "Q03", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 37.976027}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q30_ar", "scenario_id": "Q30", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 52.677313}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q13_mixed", "scenario_id": "Q13", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 36.260622}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q01_ar", "scenario_id": "Q01", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 37.383825}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q30_ar", "scenario_id": "Q30", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 59.86537}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q25_mixed", "scenario_id": "Q25", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 40.257663}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q13_mixed", "scenario_id": "Q13", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 0.61044}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q32_en", "scenario_id": "Q32", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.696039}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q09_ar", "scenario_id": "Q09", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 45.402554}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q11_ar", "scenario_id": "Q11", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.335846}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q24_ar", "scenario_id": "Q24", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 51.840522}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q19_ar", "scenario_id": "Q19", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 49.564683}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q16_ar", "scenario_id": "Q16", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 53.526041}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q05_mixed", "scenario_id": "Q05", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 46.391914}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q16_en", "scenario_id": "Q16", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.406433}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q36_ar", "scenario_id": "Q36", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 55.670571}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q13_ar", "scenario_id": "Q13", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 52.727738}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q02_en", "scenario_id": "Q02", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 45.049161}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q23_en", "scenario_id": "Q23", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 47.421225}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q43_ar", "scenario_id": "Q43", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 44.733907}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q25_mixed", "scenario_id": "Q25", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 43.251424}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q01_en", "scenario_id": "Q01", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 37.609314}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q43_en", "scenario_id": "Q43", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.372201}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q24_ar", "scenario_id": "Q24", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 56.080929}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q49_ar", "scenario_id": "Q49", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.350538}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q19_en", "scenario_id": "Q19", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 40.898708}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q41_en", "scenario_id": "Q41", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 33.361065}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q24_ar", "scenario_id": "Q24", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 49.297551}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q18_ar", "scenario_id": "Q18", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 52.378813}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q10_ar", "scenario_id": "Q10", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 44.82866}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q15_en", "scenario_id": "Q15", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.52443}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q49_ar", "scenario_id": "Q49", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 49.875872}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q20_en", "scenario_id": "Q20", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 48.846112}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q35_ar", "scenario_id": "Q35", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 35.862612}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q22_en", "scenario_id": "Q22", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 44.33803}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q29_ar", "scenario_id": "Q29", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 43.959079}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q45_ar", "scenario_id": "Q45", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.340062}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q20_en", "scenario_id": "Q20", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 54.471164}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q12_ar", "scenario_id": "Q12", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 55.655889}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q48_ar", "scenario_id": "Q48", "language": "ar", "pass_number": 0, "action": "abstain", "milliseconds": 0.007762}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q43_ar", "scenario_id": "Q43", "language": "ar", "pass_number": 0, "action": "clarify", "milliseconds": 0.001963}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q26_ar", "scenario_id": "Q26", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.757031}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q08_ar", "scenario_id": "Q08", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 52.388316}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q03_en", "scenario_id": "Q03", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 39.437068}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q32_en", "scenario_id": "Q32", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 33.8363}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q41_en", "scenario_id": "Q41", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 40.532828}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q14_en", "scenario_id": "Q14", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.577159}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q45_ar", "scenario_id": "Q45", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 45.472269}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q22_en", "scenario_id": "Q22", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 58.70389}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q12_en", "scenario_id": "Q12", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 48.765849}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q24_ar", "scenario_id": "Q24", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 42.027339}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q26_en", "scenario_id": "Q26", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 30.18594}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q17_ar", "scenario_id": "Q17", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 37.026135}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q43_en", "scenario_id": "Q43", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 42.752531}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q10_ar", "scenario_id": "Q10", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 48.099515}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q15_en", "scenario_id": "Q15", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 34.366559}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q48_ar", "scenario_id": "Q48", "language": "ar", "pass_number": 0, "action": "abstain", "milliseconds": 0.04659}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q13_en", "scenario_id": "Q13", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 33.897662}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q24_en", "scenario_id": "Q24", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 39.661074}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q26_en", "scenario_id": "Q26", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 32.77383}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q28_en", "scenario_id": "Q28", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 35.947471}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q14_ar", "scenario_id": "Q14", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 50.398258}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q27_en", "scenario_id": "Q27", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 42.299835}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q23_ar", "scenario_id": "Q23", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 51.292856}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q33_ar", "scenario_id": "Q33", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 42.767995}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q05_en", "scenario_id": "Q05", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 45.920773}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q18_ar", "scenario_id": "Q18", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 39.748917}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q31_ar", "scenario_id": "Q31", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 35.752586}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q27_ar", "scenario_id": "Q27", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 43.95372}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q46_en", "scenario_id": "Q46", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 50.493922}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q18_ar", "scenario_id": "Q18", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 41.633045}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q23_ar", "scenario_id": "Q23", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.400534}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q39_ar", "scenario_id": "Q39", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 37.387729}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q39_ar", "scenario_id": "Q39", "language": "ar", "pass_number": 0, "action": "clarify", "milliseconds": 0.117808}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q19_ar", "scenario_id": "Q19", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.382225}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q11_en", "scenario_id": "Q11", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 45.14128}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q01_ar", "scenario_id": "Q01", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 43.154417}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q17_ar", "scenario_id": "Q17", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 45.943428}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q33_en", "scenario_id": "Q33", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 53.793983}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q43_en", "scenario_id": "Q43", "language": "en", "pass_number": 0, "action": "clarify", "milliseconds": 0.037396}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q10_ar", "scenario_id": "Q10", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.279301}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q09_mixed", "scenario_id": "Q09", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 33.98848}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q39_ar", "scenario_id": "Q39", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.341043}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q09_mixed", "scenario_id": "Q09", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 36.899424}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q36_ar", "scenario_id": "Q36", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 41.095966}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q41_en", "scenario_id": "Q41", "language": "en", "pass_number": 0, "action": "clarify", "milliseconds": 0.003385}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q09_ar", "scenario_id": "Q09", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.332962}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q12_en", "scenario_id": "Q12", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 37.245616}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q46_ar", "scenario_id": "Q46", "language": "ar", "pass_number": 0, "action": "abstain", "milliseconds": 0.004066}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q31_en", "scenario_id": "Q31", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 31.598168}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q02_ar", "scenario_id": "Q02", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 33.068804}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q29_en", "scenario_id": "Q29", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 40.353687}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q33_ar", "scenario_id": "Q33", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 45.106177}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q36_en", "scenario_id": "Q36", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.800706}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q25_ar", "scenario_id": "Q25", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 39.350737}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q27_ar", "scenario_id": "Q27", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 47.067681}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q15_mixed", "scenario_id": "Q15", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 30.713566}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q26_en", "scenario_id": "Q26", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 30.6497}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q22_en", "scenario_id": "Q22", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.299681}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q38_ar", "scenario_id": "Q38", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 29.173686}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q40_ar", "scenario_id": "Q40", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.286852}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q45_en", "scenario_id": "Q45", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 34.434832}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q02_en", "scenario_id": "Q02", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 35.955312}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q15_ar", "scenario_id": "Q15", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 42.087369}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q46_en", "scenario_id": "Q46", "language": "en", "pass_number": 0, "action": "abstain", "milliseconds": 0.004036}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q15_en", "scenario_id": "Q15", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 37.881143}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q42_ar", "scenario_id": "Q42", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.562738}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q41_ar", "scenario_id": "Q41", "language": "ar", "pass_number": 0, "action": "clarify", "milliseconds": 0.029284}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q46_ar", "scenario_id": "Q46", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 47.482888}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q35_en", "scenario_id": "Q35", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 43.069749}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q45_en", "scenario_id": "Q45", "language": "en", "pass_number": 0, "action": "abstain", "milliseconds": 0.003425}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q08_ar", "scenario_id": "Q08", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 58.878492}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q23_ar", "scenario_id": "Q23", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 52.304024}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q40_ar", "scenario_id": "Q40", "language": "ar", "pass_number": 0, "action": "clarify", "milliseconds": 0.003785}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q20_en", "scenario_id": "Q20", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 44.562217}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q32_en", "scenario_id": "Q32", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 43.01027}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q36_en", "scenario_id": "Q36", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 46.222819}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q24_en", "scenario_id": "Q24", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 47.674205}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q22_ar", "scenario_id": "Q22", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 54.616324}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q26_ar", "scenario_id": "Q26", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 40.168088}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q42_en", "scenario_id": "Q42", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 48.454877}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q20_ar", "scenario_id": "Q20", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 72.004872}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q47_ar", "scenario_id": "Q47", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.784846}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q07_ar", "scenario_id": "Q07", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 56.295182}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q35_ar", "scenario_id": "Q35", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.356287}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q49_en", "scenario_id": "Q49", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 47.346493}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q39_ar", "scenario_id": "Q39", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 39.365269}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q13_ar", "scenario_id": "Q13", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 36.961989}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q47_en", "scenario_id": "Q47", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.395756}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q11_en", "scenario_id": "Q11", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 37.098425}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q41_en", "scenario_id": "Q41", "language": "en", "pass_number": 0, "action": "clarify", "milliseconds": 0.040421}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q38_ar", "scenario_id": "Q38", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.463749}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q46_ar", "scenario_id": "Q46", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 38.975352}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q09_en", "scenario_id": "Q09", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 42.884541}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q05_ar", "scenario_id": "Q05", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 44.030667}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q38_en", "scenario_id": "Q38", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 40.36065}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q10_ar", "scenario_id": "Q10", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 47.990668}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q25_en", "scenario_id": "Q25", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 39.770399}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q11_mixed", "scenario_id": "Q11", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 38.607738}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q18_en", "scenario_id": "Q18", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 47.881949}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q39_en", "scenario_id": "Q39", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 47.297128}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q49_ar", "scenario_id": "Q49", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 41.690422}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q35_en", "scenario_id": "Q35", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 35.864586}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q01_ar", "scenario_id": "Q01", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 100.452265}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q21_en", "scenario_id": "Q21", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.388025}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q05_en", "scenario_id": "Q05", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.113071}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q16_en", "scenario_id": "Q16", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 38.804655}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q43_ar", "scenario_id": "Q43", "language": "ar", "pass_number": 0, "action": "clarify", "milliseconds": 0.096185}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q34_en", "scenario_id": "Q34", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 40.896266}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q42_en", "scenario_id": "Q42", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 39.38524}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q31_en", "scenario_id": "Q31", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 31.769757}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q34_ar", "scenario_id": "Q34", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 37.024033}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q12_ar", "scenario_id": "Q12", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 38.195047}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q39_ar", "scenario_id": "Q39", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 34.878421}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q11_mixed", "scenario_id": "Q11", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 35.195698}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q41_ar", "scenario_id": "Q41", "language": "ar", "pass_number": 0, "action": "clarify", "milliseconds": 0.003816}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q45_en", "scenario_id": "Q45", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.319562}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q43_ar", "scenario_id": "Q43", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.12621}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q16_en", "scenario_id": "Q16", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 35.926218}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q15_ar", "scenario_id": "Q15", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 37.435383}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q14_ar", "scenario_id": "Q14", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.315415}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q44_en", "scenario_id": "Q44", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 41.944535}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q04_ar", "scenario_id": "Q04", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 35.115177}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q37_mixed", "scenario_id": "Q37", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 0.469617}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q21_en", "scenario_id": "Q21", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 42.212778}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q15_mixed", "scenario_id": "Q15", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 0.305581}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q20_ar", "scenario_id": "Q20", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.477199}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q50_ar", "scenario_id": "Q50", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.119921}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q11_ar", "scenario_id": "Q11", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 42.387332}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q44_en", "scenario_id": "Q44", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 43.584995}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q10_ar", "scenario_id": "Q10", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 35.891526}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q03_en", "scenario_id": "Q03", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 34.939342}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q10_en", "scenario_id": "Q10", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 31.523016}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q36_en", "scenario_id": "Q36", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 33.522078}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q38_ar", "scenario_id": "Q38", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 28.122373}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q15_en", "scenario_id": "Q15", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 34.183113}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q37_ar", "scenario_id": "Q37", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 41.718184}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q18_ar", "scenario_id": "Q18", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 37.763887}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q47_ar", "scenario_id": "Q47", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 28.530608}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q16_ar", "scenario_id": "Q16", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.384939}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q45_ar", "scenario_id": "Q45", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 33.774557}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q06_en", "scenario_id": "Q06", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 36.961459}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q28_en", "scenario_id": "Q28", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 36.719854}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q17_en", "scenario_id": "Q17", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 37.663767}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q50_en", "scenario_id": "Q50", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.283797}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q27_en", "scenario_id": "Q27", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 32.982274}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q27_ar", "scenario_id": "Q27", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.363298}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q48_ar", "scenario_id": "Q48", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 36.287062}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q27_ar", "scenario_id": "Q27", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 42.471729}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q08_en", "scenario_id": "Q08", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 47.100893}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q39_en", "scenario_id": "Q39", "language": "en", "pass_number": 0, "action": "clarify", "milliseconds": 0.027902}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q31_ar", "scenario_id": "Q31", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.320152}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q19_ar", "scenario_id": "Q19", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 51.902541}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q44_en", "scenario_id": "Q44", "language": "en", "pass_number": 0, "action": "clarify", "milliseconds": 0.03986}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q34_en", "scenario_id": "Q34", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.303438}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q04_ar", "scenario_id": "Q04", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 39.659673}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q48_ar", "scenario_id": "Q48", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 39.024806}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q09_en", "scenario_id": "Q09", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.303477}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q40_en", "scenario_id": "Q40", "language": "en", "pass_number": 0, "action": "clarify", "milliseconds": 0.002984}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q25_mixed", "scenario_id": "Q25", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 0.115714}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q32_ar", "scenario_id": "Q32", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.100902}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q39_en", "scenario_id": "Q39", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 37.671728}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q17_en", "scenario_id": "Q17", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.291069}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q02_ar", "scenario_id": "Q02", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 39.175103}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q38_ar", "scenario_id": "Q38", "language": "ar", "pass_number": 0, "action": "clarify", "milliseconds": 0.031868}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q04_en", "scenario_id": "Q04", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 39.879544}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q45_mixed", "scenario_id": "Q45", "language": "mixed", "pass_number": 0, "action": "abstain", "milliseconds": 0.035223}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q21_en", "scenario_id": "Q21", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 46.55468}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q40_en", "scenario_id": "Q40", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 35.239924}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q09_en", "scenario_id": "Q09", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 33.744933}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q06_en", "scenario_id": "Q06", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 51.317945}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q43_ar", "scenario_id": "Q43", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 39.372631}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q37_en", "scenario_id": "Q37", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 40.311305}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q48_ar", "scenario_id": "Q48", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.315646}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q25_en", "scenario_id": "Q25", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 36.499804}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q28_en", "scenario_id": "Q28", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.406282}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q09_mixed", "scenario_id": "Q09", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 35.077501}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q09_mixed", "scenario_id": "Q09", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 0.423177}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q31_ar", "scenario_id": "Q31", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 31.900795}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q23_en", "scenario_id": "Q23", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 38.733007}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q01_mixed", "scenario_id": "Q01", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 37.475643}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q05_en", "scenario_id": "Q05", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 40.140587}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q37_en", "scenario_id": "Q37", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 33.545263}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q38_en", "scenario_id": "Q38", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 28.854706}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q25_mixed", "scenario_id": "Q25", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 30.49651}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q43_en", "scenario_id": "Q43", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 37.594812}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q32_ar", "scenario_id": "Q32", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 29.019134}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q22_ar", "scenario_id": "Q22", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 37.54066}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q47_en", "scenario_id": "Q47", "language": "en", "pass_number": 0, "action": "abstain", "milliseconds": 0.030255}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q04_en", "scenario_id": "Q04", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.286782}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q33_ar", "scenario_id": "Q33", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 35.844406}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q10_en", "scenario_id": "Q10", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 29.4078}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q48_en", "scenario_id": "Q48", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 30.652915}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q07_en", "scenario_id": "Q07", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 39.979995}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q11_mixed", "scenario_id": "Q11", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 31.088071}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q17_en", "scenario_id": "Q17", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 31.599742}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q13_ar", "scenario_id": "Q13", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.492922}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q03_mixed", "scenario_id": "Q03", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 0.131808}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q07_ar", "scenario_id": "Q07", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.108834}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q43_en", "scenario_id": "Q43", "language": "en", "pass_number": 1, "action": "clarify", "milliseconds": 0.002734}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q48_en", "scenario_id": "Q48", "language": "en", "pass_number": 1, "action": "abstain", "milliseconds": 0.001292}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q40_ar", "scenario_id": "Q40", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 33.588757}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q37_ar", "scenario_id": "Q37", "language": "ar", "pass_number": 1, "action": "clarify", "milliseconds": 0.044547}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q36_en", "scenario_id": "Q36", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 35.614901}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q27_ar", "scenario_id": "Q27", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.428967}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q36_ar", "scenario_id": "Q36", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 36.368244}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q18_ar", "scenario_id": "Q18", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 35.151132}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q18_en", "scenario_id": "Q18", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 39.175964}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q34_en", "scenario_id": "Q34", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 35.115848}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q22_en", "scenario_id": "Q22", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.299151}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q31_en", "scenario_id": "Q31", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 32.061357}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q42_ar", "scenario_id": "Q42", "language": "ar", "pass_number": 1, "action": "clarify", "milliseconds": 0.045548}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q08_ar", "scenario_id": "Q08", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 56.914145}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q02_ar", "scenario_id": "Q02", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 44.367204}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q14_ar", "scenario_id": "Q14", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 41.110288}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q02_ar", "scenario_id": "Q02", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 38.826758}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q41_ar", "scenario_id": "Q41", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 41.838454}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q35_ar", "scenario_id": "Q35", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 38.555209}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q34_ar", "scenario_id": "Q34", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 36.870922}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q42_en", "scenario_id": "Q42", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 40.649514}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q28_en", "scenario_id": "Q28", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 34.827574}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q46_ar", "scenario_id": "Q46", "language": "ar", "pass_number": 1, "action": "abstain", "milliseconds": 0.081402}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q41_ar", "scenario_id": "Q41", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 40.636164}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q25_mixed", "scenario_id": "Q25", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 33.425783}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q04_ar", "scenario_id": "Q04", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.344999}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q01_ar", "scenario_id": "Q01", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 42.21651}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q31_ar", "scenario_id": "Q31", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 38.473937}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q30_ar", "scenario_id": "Q30", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 45.588544}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q04_ar", "scenario_id": "Q04", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 48.659781}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q17_ar", "scenario_id": "Q17", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 48.983838}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q01_mixed", "scenario_id": "Q01", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 31.760022}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q37_ar", "scenario_id": "Q37", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 35.402209}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q26_en", "scenario_id": "Q26", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 31.253635}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q01_ar", "scenario_id": "Q01", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 34.63273}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q44_en", "scenario_id": "Q44", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 48.794493}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q50_en", "scenario_id": "Q50", "language": "en", "pass_number": 1, "action": "abstain", "milliseconds": 0.119681}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q15_mixed", "scenario_id": "Q15", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 36.085128}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q39_ar", "scenario_id": "Q39", "language": "ar", "pass_number": 1, "action": "clarify", "milliseconds": 0.003536}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q08_ar", "scenario_id": "Q08", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 50.011157}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q03_en", "scenario_id": "Q03", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 44.157579}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q37_en", "scenario_id": "Q37", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 44.007893}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q15_mixed", "scenario_id": "Q15", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 51.139926}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q20_en", "scenario_id": "Q20", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 41.873429}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q19_en", "scenario_id": "Q19", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.308295}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q30_en", "scenario_id": "Q30", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.244208}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q11_ar", "scenario_id": "Q11", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 42.157005}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q24_ar", "scenario_id": "Q24", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 56.919372}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q36_ar", "scenario_id": "Q36", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.313483}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q07_en", "scenario_id": "Q07", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 47.276127}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q17_en", "scenario_id": "Q17", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 39.056224}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q22_en", "scenario_id": "Q22", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 45.19493}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q14_ar", "scenario_id": "Q14", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.553253}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q25_en", "scenario_id": "Q25", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 40.874163}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q12_en", "scenario_id": "Q12", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 46.483321}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q48_ar", "scenario_id": "Q48", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 48.807153}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q33_en", "scenario_id": "Q33", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 44.008324}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q16_en", "scenario_id": "Q16", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 44.030737}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q07_ar", "scenario_id": "Q07", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 61.137962}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q36_en", "scenario_id": "Q36", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 37.916552}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q45_mixed", "scenario_id": "Q45", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 37.173849}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q28_ar", "scenario_id": "Q28", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 41.102115}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q25_mixed", "scenario_id": "Q25", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 34.142863}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q21_ar", "scenario_id": "Q21", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 60.51572}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q47_en", "scenario_id": "Q47", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 43.176871}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q01_ar", "scenario_id": "Q01", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.336347}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q25_mixed", "scenario_id": "Q25", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 31.662126}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q25_ar", "scenario_id": "Q25", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 41.300615}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q40_ar", "scenario_id": "Q40", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.475416}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q13_mixed", "scenario_id": "Q13", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 41.385202}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q39_ar", "scenario_id": "Q39", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 43.985068}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q18_ar", "scenario_id": "Q18", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.320783}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q21_ar", "scenario_id": "Q21", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 51.751809}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q08_en", "scenario_id": "Q08", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.346833}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q08_ar", "scenario_id": "Q08", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.281273}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q05_en", "scenario_id": "Q05", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 40.423873}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q09_ar", "scenario_id": "Q09", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 38.702391}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q25_ar", "scenario_id": "Q25", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 33.84226}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q20_ar", "scenario_id": "Q20", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.357849}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q35_en", "scenario_id": "Q35", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 35.630424}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q16_en", "scenario_id": "Q16", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 36.999726}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q26_en", "scenario_id": "Q26", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 31.814886}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q38_en", "scenario_id": "Q38", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 29.93201}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q30_ar", "scenario_id": "Q30", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 41.016977}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q50_en", "scenario_id": "Q50", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 24.378082}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q11_ar", "scenario_id": "Q11", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 51.200759}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q11_en", "scenario_id": "Q11", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.406232}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q40_ar", "scenario_id": "Q40", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 45.740923}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q47_en", "scenario_id": "Q47", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.452482}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q30_en", "scenario_id": "Q30", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 44.356929}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q29_ar", "scenario_id": "Q29", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 43.069769}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q28_ar", "scenario_id": "Q28", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 52.239724}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q50_en", "scenario_id": "Q50", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.2923}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q22_en", "scenario_id": "Q22", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 42.337897}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q24_ar", "scenario_id": "Q24", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 49.77439}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q48_ar", "scenario_id": "Q48", "language": "ar", "pass_number": 1, "action": "abstain", "milliseconds": 0.044086}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q31_ar", "scenario_id": "Q31", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 47.781527}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q16_en", "scenario_id": "Q16", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 40.302432}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q27_en", "scenario_id": "Q27", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.415385}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q01_ar", "scenario_id": "Q01", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 41.378071}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q27_en", "scenario_id": "Q27", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 30.732344}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q39_ar", "scenario_id": "Q39", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.303808}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q26_en", "scenario_id": "Q26", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 31.669657}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q30_ar", "scenario_id": "Q30", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 50.15265}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q12_ar", "scenario_id": "Q12", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 67.391208}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q37_en", "scenario_id": "Q37", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 42.912733}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q16_en", "scenario_id": "Q16", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 43.472707}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q47_ar", "scenario_id": "Q47", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 43.989049}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q25_ar", "scenario_id": "Q25", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 42.763308}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q20_en", "scenario_id": "Q20", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 55.329333}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q01_mixed", "scenario_id": "Q01", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 0.436337}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q07_ar", "scenario_id": "Q07", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 57.478956}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q23_en", "scenario_id": "Q23", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.53785}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q36_en", "scenario_id": "Q36", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 39.299709}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q44_en", "scenario_id": "Q44", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 44.53105}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q50_en", "scenario_id": "Q50", "language": "en", "pass_number": 1, "action": "abstain", "milliseconds": 0.004127}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q19_en", "scenario_id": "Q19", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 45.066567}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q37_mixed", "scenario_id": "Q37", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 34.754823}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q09_mixed", "scenario_id": "Q09", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 0.43778}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q07_en", "scenario_id": "Q07", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 58.054442}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q04_ar", "scenario_id": "Q04", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 39.657108}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q49_ar", "scenario_id": "Q49", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.34549}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q34_en", "scenario_id": "Q34", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.117577}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q20_en", "scenario_id": "Q20", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 49.285662}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q01_en", "scenario_id": "Q01", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 35.071901}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q01_mixed", "scenario_id": "Q01", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 33.952525}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q50_ar", "scenario_id": "Q50", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 36.688667}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q32_ar", "scenario_id": "Q32", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 40.363844}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q14_en", "scenario_id": "Q14", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 45.603476}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q06_ar", "scenario_id": "Q06", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 38.684638}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q11_mixed", "scenario_id": "Q11", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 35.515068}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q03_mixed", "scenario_id": "Q03", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 36.456517}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q01_ar", "scenario_id": "Q01", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 38.408928}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q20_ar", "scenario_id": "Q20", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 44.067032}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q15_en", "scenario_id": "Q15", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 34.753993}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q34_ar", "scenario_id": "Q34", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.320653}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q12_ar", "scenario_id": "Q12", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.11945}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q32_en", "scenario_id": "Q32", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 27.720978}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q49_ar", "scenario_id": "Q49", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 42.32691}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q43_en", "scenario_id": "Q43", "language": "en", "pass_number": 1, "action": "clarify", "milliseconds": 0.036785}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q38_ar", "scenario_id": "Q38", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 30.812876}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q46_en", "scenario_id": "Q46", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.324118}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q28_ar", "scenario_id": "Q28", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 33.656719}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q38_en", "scenario_id": "Q38", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.269837}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q43_ar", "scenario_id": "Q43", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.151869}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q17_ar", "scenario_id": "Q17", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 34.691688}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q29_en", "scenario_id": "Q29", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 39.008872}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q05_mixed", "scenario_id": "Q05", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 30.566915}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q02_en", "scenario_id": "Q02", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 32.613178}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q33_en", "scenario_id": "Q33", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 36.121352}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q06_en", "scenario_id": "Q06", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 37.044472}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q08_en", "scenario_id": "Q08", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 42.664229}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q20_en", "scenario_id": "Q20", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 44.984274}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q27_ar", "scenario_id": "Q27", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 37.366679}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q21_ar", "scenario_id": "Q21", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 43.506668}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q23_en", "scenario_id": "Q23", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 51.845074}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q22_ar", "scenario_id": "Q22", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 50.548075}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q45_en", "scenario_id": "Q45", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 29.107177}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q45_en", "scenario_id": "Q45", "language": "en", "pass_number": 1, "action": "abstain", "milliseconds": 0.031177}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q13_en", "scenario_id": "Q13", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 32.502432}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q04_en", "scenario_id": "Q04", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 38.94129}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q42_ar", "scenario_id": "Q42", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 44.542288}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q09_mixed", "scenario_id": "Q09", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 41.099112}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q40_en", "scenario_id": "Q40", "language": "en", "pass_number": 1, "action": "clarify", "milliseconds": 0.040751}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q46_en", "scenario_id": "Q46", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 33.642609}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q30_ar", "scenario_id": "Q30", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 43.255279}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q13_ar", "scenario_id": "Q13", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 37.97155}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q41_ar", "scenario_id": "Q41", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.300242}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q05_ar", "scenario_id": "Q05", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 41.866347}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q50_ar", "scenario_id": "Q50", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 35.725807}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q10_ar", "scenario_id": "Q10", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 42.404497}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q45_en", "scenario_id": "Q45", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.575967}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q20_en", "scenario_id": "Q20", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 49.335408}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q03_mixed", "scenario_id": "Q03", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 86.627124}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q41_en", "scenario_id": "Q41", "language": "en", "pass_number": 1, "action": "clarify", "milliseconds": 0.003825}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q12_ar", "scenario_id": "Q12", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 53.618891}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q16_ar", "scenario_id": "Q16", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 46.874261}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q17_en", "scenario_id": "Q17", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 34.757298}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q05_en", "scenario_id": "Q05", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.315275}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q10_ar", "scenario_id": "Q10", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 55.756291}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q42_ar", "scenario_id": "Q42", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 42.700464}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q02_en", "scenario_id": "Q02", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.297418}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q25_en", "scenario_id": "Q25", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 32.304013}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q38_ar", "scenario_id": "Q38", "language": "ar", "pass_number": 1, "action": "clarify", "milliseconds": 0.004267}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q03_ar", "scenario_id": "Q03", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.348475}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q09_ar", "scenario_id": "Q09", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.116465}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q37_en", "scenario_id": "Q37", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.101032}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q09_ar", "scenario_id": "Q09", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 42.125777}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q06_ar", "scenario_id": "Q06", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 37.827023}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q02_ar", "scenario_id": "Q02", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 34.611429}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q15_ar", "scenario_id": "Q15", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 40.635233}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q26_ar", "scenario_id": "Q26", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.640394}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q23_ar", "scenario_id": "Q23", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 48.709475}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q33_ar", "scenario_id": "Q33", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 41.53667}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q24_en", "scenario_id": "Q24", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 55.009005}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q18_en", "scenario_id": "Q18", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 47.606494}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q45_en", "scenario_id": "Q45", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 31.247371}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q21_en", "scenario_id": "Q21", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.878723}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q45_ar", "scenario_id": "Q45", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.150196}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q43_ar", "scenario_id": "Q43", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 45.925422}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q17_ar", "scenario_id": "Q17", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 35.852397}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q15_ar", "scenario_id": "Q15", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 38.257961}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q33_en", "scenario_id": "Q33", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.306261}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q36_ar", "scenario_id": "Q36", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 39.911792}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q18_en", "scenario_id": "Q18", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 37.128555}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q04_en", "scenario_id": "Q04", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 43.682273}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q15_en", "scenario_id": "Q15", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 36.371249}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q40_ar", "scenario_id": "Q40", "language": "ar", "pass_number": 1, "action": "clarify", "milliseconds": 0.050927}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q15_mixed", "scenario_id": "Q15", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 0.285169}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q49_ar", "scenario_id": "Q49", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 39.596488}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q44_ar", "scenario_id": "Q44", "language": "ar", "pass_number": 1, "action": "clarify", "milliseconds": 0.003666}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q39_ar", "scenario_id": "Q39", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 32.387408}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q27_en", "scenario_id": "Q27", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 37.974695}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q23_en", "scenario_id": "Q23", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 37.509904}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q12_en", "scenario_id": "Q12", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 37.017142}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q07_ar", "scenario_id": "Q07", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 50.318309}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q33_en", "scenario_id": "Q33", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 40.455942}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q05_en", "scenario_id": "Q05", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 40.26124}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q19_ar", "scenario_id": "Q19", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 48.781704}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q12_en", "scenario_id": "Q12", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 43.474008}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q15_en", "scenario_id": "Q15", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.296216}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q26_ar", "scenario_id": "Q26", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 30.734268}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q11_ar", "scenario_id": "Q11", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.413222}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q03_en", "scenario_id": "Q03", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 39.313982}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q35_ar", "scenario_id": "Q35", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 35.970636}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q44_en", "scenario_id": "Q44", "language": "en", "pass_number": 1, "action": "clarify", "milliseconds": 0.064257}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q44_ar", "scenario_id": "Q44", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 40.347508}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q05_mixed", "scenario_id": "Q05", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 33.763201}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q29_ar", "scenario_id": "Q29", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 41.622245}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q16_en", "scenario_id": "Q16", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.342907}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q50_ar", "scenario_id": "Q50", "language": "ar", "pass_number": 1, "action": "abstain", "milliseconds": 0.002654}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q10_ar", "scenario_id": "Q10", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.129455}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q17_ar", "scenario_id": "Q17", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.140853}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q03_ar", "scenario_id": "Q03", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 39.039018}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q34_ar", "scenario_id": "Q34", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 38.84775}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q33_ar", "scenario_id": "Q33", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 44.551102}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q22_en", "scenario_id": "Q22", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 46.88671}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q40_en", "scenario_id": "Q40", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 33.761178}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q46_en", "scenario_id": "Q46", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 38.427957}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q42_en", "scenario_id": "Q42", "language": "en", "pass_number": 1, "action": "clarify", "milliseconds": 0.062595}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q25_ar", "scenario_id": "Q25", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 29.268289}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q02_en", "scenario_id": "Q02", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 33.278801}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q11_en", "scenario_id": "Q11", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 35.28266}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q06_ar", "scenario_id": "Q06", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 33.998635}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q49_ar", "scenario_id": "Q49", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 36.957742}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q49_en", "scenario_id": "Q49", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 32.148669}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q32_ar", "scenario_id": "Q32", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 29.093887}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q37_ar", "scenario_id": "Q37", "language": "ar", "pass_number": 1, "action": "clarify", "milliseconds": 0.003145}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q27_en", "scenario_id": "Q27", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 35.052463}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q36_ar", "scenario_id": "Q36", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 34.786082}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q09_mixed", "scenario_id": "Q09", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 32.862063}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q21_en", "scenario_id": "Q21", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 39.331579}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q40_en", "scenario_id": "Q40", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 33.687366}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q02_ar", "scenario_id": "Q02", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.353873}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q43_en", "scenario_id": "Q43", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 35.44191}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q06_en", "scenario_id": "Q06", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.298279}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q48_ar", "scenario_id": "Q48", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 31.466981}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q22_ar", "scenario_id": "Q22", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 39.290627}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q01_en", "scenario_id": "Q01", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 45.071069}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q37_en", "scenario_id": "Q37", "language": "en", "pass_number": 1, "action": "clarify", "milliseconds": 0.039209}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q17_en", "scenario_id": "Q17", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.335255}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q23_ar", "scenario_id": "Q23", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 45.354731}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q33_ar", "scenario_id": "Q33", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.301143}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q26_ar", "scenario_id": "Q26", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 30.703691}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q48_en", "scenario_id": "Q48", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 29.296502}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q13_ar", "scenario_id": "Q13", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 34.723417}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q09_en", "scenario_id": "Q09", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 34.674974}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q09_en", "scenario_id": "Q09", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 29.868704}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q21_en", "scenario_id": "Q21", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 59.734163}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q16_ar", "scenario_id": "Q16", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.679613}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q14_en", "scenario_id": "Q14", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 37.610586}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q50_ar", "scenario_id": "Q50", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 31.091937}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q32_en", "scenario_id": "Q32", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 33.72998}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q18_ar", "scenario_id": "Q18", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 36.011087}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q13_mixed", "scenario_id": "Q13", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 37.193127}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q47_en", "scenario_id": "Q47", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 39.502571}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q15_mixed", "scenario_id": "Q15", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 34.4864}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q06_en", "scenario_id": "Q06", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 39.182084}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q32_en", "scenario_id": "Q32", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 42.128428}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q15_ar", "scenario_id": "Q15", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 36.883961}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q14_ar", "scenario_id": "Q14", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 36.13322}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q13_ar", "scenario_id": "Q13", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 37.994439}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q32_ar", "scenario_id": "Q32", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 32.15598}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q26_en", "scenario_id": "Q26", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.329997}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q50_ar", "scenario_id": "Q50", "language": "ar", "pass_number": 1, "action": "abstain", "milliseconds": 0.02669}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q07_en", "scenario_id": "Q07", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.11899}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q15_ar", "scenario_id": "Q15", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.147502}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q36_ar", "scenario_id": "Q36", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 49.056588}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q28_en", "scenario_id": "Q28", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 30.174564}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q31_en", "scenario_id": "Q31", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 29.198334}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q15_mixed", "scenario_id": "Q15", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 31.900214}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q05_ar", "scenario_id": "Q05", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 46.288048}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q46_ar", "scenario_id": "Q46", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 31.653272}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q26_ar", "scenario_id": "Q26", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 49.662541}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q47_ar", "scenario_id": "Q47", "language": "ar", "pass_number": 1, "action": "abstain", "milliseconds": 0.035794}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q21_en", "scenario_id": "Q21", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 46.330832}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q06_ar", "scenario_id": "Q06", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 42.418799}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q33_ar", "scenario_id": "Q33", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 41.327325}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q35_en", "scenario_id": "Q35", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 36.794106}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q15_en", "scenario_id": "Q15", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 47.219782}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q48_en", "scenario_id": "Q48", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.380223}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q37_mixed", "scenario_id": "Q37", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 28.348144}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q05_mixed", "scenario_id": "Q05", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 33.811053}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q11_mixed", "scenario_id": "Q11", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 32.427398}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q01_en", "scenario_id": "Q01", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.287102}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q44_en", "scenario_id": "Q44", "language": "en", "pass_number": 1, "action": "clarify", "milliseconds": 0.003164}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q47_ar", "scenario_id": "Q47", "language": "ar", "pass_number": 1, "action": "abstain", "milliseconds": 0.001202}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q25_ar", "scenario_id": "Q25", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 29.326588}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q33_ar", "scenario_id": "Q33", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 34.104625}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q13_en", "scenario_id": "Q13", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 30.553776}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q09_ar", "scenario_id": "Q09", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 39.440323}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q23_en", "scenario_id": "Q23", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 56.398068}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q34_ar", "scenario_id": "Q34", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 36.501236}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q46_en", "scenario_id": "Q46", "language": "en", "pass_number": 1, "action": "abstain", "milliseconds": 0.003766}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q08_en", "scenario_id": "Q08", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 43.550844}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q05_mixed", "scenario_id": "Q05", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 31.757139}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q42_ar", "scenario_id": "Q42", "language": "ar", "pass_number": 1, "action": "clarify", "milliseconds": 0.003926}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q05_mixed", "scenario_id": "Q05", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 0.306913}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q35_en", "scenario_id": "Q35", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.11309}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q41_en", "scenario_id": "Q41", "language": "en", "pass_number": 1, "action": "clarify", "milliseconds": 0.078679}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q38_en", "scenario_id": "Q38", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 28.490949}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q02_en", "scenario_id": "Q02", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 31.856468}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q12_en", "scenario_id": "Q12", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 32.91979}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q11_ar", "scenario_id": "Q11", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 35.693909}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q30_en", "scenario_id": "Q30", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 34.483466}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q32_ar", "scenario_id": "Q32", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 29.32829}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q36_en", "scenario_id": "Q36", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 32.010331}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q34_ar", "scenario_id": "Q34", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 35.774049}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q35_ar", "scenario_id": "Q35", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 34.651169}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q41_en", "scenario_id": "Q41", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 36.471309}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q09_mixed", "scenario_id": "Q09", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 32.573308}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q50_en", "scenario_id": "Q50", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 26.658478}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q28_ar", "scenario_id": "Q28", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 33.509959}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q49_ar", "scenario_id": "Q49", "language": "ar", "pass_number": 1, "action": "abstain", "milliseconds": 0.003084}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q40_ar", "scenario_id": "Q40", "language": "ar", "pass_number": 1, "action": "clarify", "milliseconds": 0.001572}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q31_ar", "scenario_id": "Q31", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 30.059161}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q34_en", "scenario_id": "Q34", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 33.008885}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q06_en", "scenario_id": "Q06", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 34.551037}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q16_ar", "scenario_id": "Q16", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 36.77057}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q49_en", "scenario_id": "Q49", "language": "en", "pass_number": 1, "action": "abstain", "milliseconds": 0.068733}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q10_en", "scenario_id": "Q10", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 31.469796}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q20_ar", "scenario_id": "Q20", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 42.093229}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q13_mixed", "scenario_id": "Q13", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 30.194524}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q38_ar", "scenario_id": "Q38", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 24.622831}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q07_ar", "scenario_id": "Q07", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 49.222969}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q25_ar", "scenario_id": "Q25", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.330858}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q39_ar", "scenario_id": "Q39", "language": "ar", "pass_number": 1, "action": "clarify", "milliseconds": 0.029986}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q45_mixed", "scenario_id": "Q45", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 0.121923}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q48_en", "scenario_id": "Q48", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 31.208172}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q42_en", "scenario_id": "Q42", "language": "en", "pass_number": 1, "action": "clarify", "milliseconds": 0.003666}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q01_ar", "scenario_id": "Q01", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 36.363978}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q04_en", "scenario_id": "Q04", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 37.424266}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q27_ar", "scenario_id": "Q27", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 31.69849}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q45_en", "scenario_id": "Q45", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 32.512998}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q28_ar", "scenario_id": "Q28", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 35.664234}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q10_en", "scenario_id": "Q10", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 30.294645}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q19_en", "scenario_id": "Q19", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 39.476097}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q07_en", "scenario_id": "Q07", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 44.629249}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q43_ar", "scenario_id": "Q43", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 36.045438}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q07_ar", "scenario_id": "Q07", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 45.059247}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q49_en", "scenario_id": "Q49", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 31.055181}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q32_ar", "scenario_id": "Q32", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 31.037715}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q45_mixed", "scenario_id": "Q45", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 27.710372}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q22_ar", "scenario_id": "Q22", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 46.43586}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q13_mixed", "scenario_id": "Q13", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 0.361996}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q09_en", "scenario_id": "Q09", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 32.618186}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q27_en", "scenario_id": "Q27", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 29.234689}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q42_en", "scenario_id": "Q42", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 34.335723}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q13_mixed", "scenario_id": "Q13", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 30.705474}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q09_en", "scenario_id": "Q09", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.291599}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q37_ar", "scenario_id": "Q37", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.118689}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q37_ar", "scenario_id": "Q37", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 33.821188}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q02_ar", "scenario_id": "Q02", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 34.16118}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q19_ar", "scenario_id": "Q19", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 41.15777}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q39_en", "scenario_id": "Q39", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 33.424209}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q38_ar", "scenario_id": "Q38", "language": "ar", "pass_number": 1, "action": "clarify", "milliseconds": 0.07324}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q08_ar", "scenario_id": "Q08", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 49.02455}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q03_mixed", "scenario_id": "Q03", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 36.93598}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q30_en", "scenario_id": "Q30", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 36.742728}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q24_en", "scenario_id": "Q24", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 34.284095}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q19_en", "scenario_id": "Q19", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 36.545281}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q04_en", "scenario_id": "Q04", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.3182}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q15_ar", "scenario_id": "Q15", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 34.66517}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q04_en", "scenario_id": "Q04", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 34.476455}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q41_ar", "scenario_id": "Q41", "language": "ar", "pass_number": 1, "action": "clarify", "milliseconds": 0.003395}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q31_ar", "scenario_id": "Q31", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 30.43745}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q35_en", "scenario_id": "Q35", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 31.238687}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q41_ar", "scenario_id": "Q41", "language": "ar", "pass_number": 1, "action": "clarify", "milliseconds": 0.044607}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q40_en", "scenario_id": "Q40", "language": "en", "pass_number": 1, "action": "clarify", "milliseconds": 0.002093}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q49_ar", "scenario_id": "Q49", "language": "ar", "pass_number": 1, "action": "abstain", "milliseconds": 0.017026}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q31_en", "scenario_id": "Q31", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.276446}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q20_en", "scenario_id": "Q20", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.112349}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q46_ar", "scenario_id": "Q46", "language": "ar", "pass_number": 1, "action": "abstain", "milliseconds": 0.014953}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q23_ar", "scenario_id": "Q23", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 39.654044}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q05_ar", "scenario_id": "Q05", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.300583}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q04_ar", "scenario_id": "Q04", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 34.913924}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q01_en", "scenario_id": "Q01", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 36.307833}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q14_en", "scenario_id": "Q14", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 33.594116}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q30_en", "scenario_id": "Q30", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 36.521265}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q10_en", "scenario_id": "Q10", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 29.811027}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q27_ar", "scenario_id": "Q27", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 32.238424}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q11_mixed", "scenario_id": "Q11", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 29.449122}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q42_ar", "scenario_id": "Q42", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 33.295776}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q25_mixed", "scenario_id": "Q25", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 0.314524}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q29_ar", "scenario_id": "Q29", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 36.678021}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q35_en", "scenario_id": "Q35", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 30.741619}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q11_mixed", "scenario_id": "Q11", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 31.263045}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q23_en", "scenario_id": "Q23", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 36.403307}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q33_en", "scenario_id": "Q33", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 35.889224}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q09_en", "scenario_id": "Q09", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 28.245138}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q33_en", "scenario_id": "Q33", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 32.033925}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q01_mixed", "scenario_id": "Q01", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 28.759312}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q39_en", "scenario_id": "Q39", "language": "en", "pass_number": 1, "action": "clarify", "milliseconds": 0.039529}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q28_en", "scenario_id": "Q28", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 28.595396}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q23_ar", "scenario_id": "Q23", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 38.359644}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q44_ar", "scenario_id": "Q44", "language": "ar", "pass_number": 1, "action": "clarify", "milliseconds": 0.050256}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q34_en", "scenario_id": "Q34", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 36.702554}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q18_ar", "scenario_id": "Q18", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 38.981963}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q31_en", "scenario_id": "Q31", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 34.430585}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q23_en", "scenario_id": "Q23", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 39.023675}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q06_ar", "scenario_id": "Q06", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.310769}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q09_ar", "scenario_id": "Q09", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 37.149612}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q13_en", "scenario_id": "Q13", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 31.900745}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q32_ar", "scenario_id": "Q32", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.634887}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q05_en", "scenario_id": "Q05", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 38.702}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q07_en", "scenario_id": "Q07", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 45.46682}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q37_ar", "scenario_id": "Q37", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 43.393587}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q17_ar", "scenario_id": "Q17", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 33.97537}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q01_en", "scenario_id": "Q01", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 31.025916}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q11_ar", "scenario_id": "Q11", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 39.122503}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q01_mixed", "scenario_id": "Q01", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 39.999524}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q39_ar", "scenario_id": "Q39", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 32.417974}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q40_ar", "scenario_id": "Q40", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 37.681072}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q25_mixed", "scenario_id": "Q25", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 30.585404}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q45_mixed", "scenario_id": "Q45", "language": "mixed", "pass_number": 1, "action": "abstain", "milliseconds": 0.03291}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q47_en", "scenario_id": "Q47", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 31.735646}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q26_en", "scenario_id": "Q26", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 32.76058}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q49_en", "scenario_id": "Q49", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 34.988166}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q44_en", "scenario_id": "Q44", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.287683}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q21_ar", "scenario_id": "Q21", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.125689}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q25_mixed", "scenario_id": "Q25", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 31.310636}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q14_ar", "scenario_id": "Q14", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 32.872493}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q29_en", "scenario_id": "Q29", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 36.459611}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q50_en", "scenario_id": "Q50", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 27.314756}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q27_ar", "scenario_id": "Q27", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 35.862213}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q45_en", "scenario_id": "Q45", "language": "en", "pass_number": 1, "action": "abstain", "milliseconds": 0.004176}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q47_en", "scenario_id": "Q47", "language": "en", "pass_number": 1, "action": "abstain", "milliseconds": 0.001312}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q24_ar", "scenario_id": "Q24", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.29199}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q24_ar", "scenario_id": "Q24", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 46.625596}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q03_ar", "scenario_id": "Q03", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 33.190467}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q05_ar", "scenario_id": "Q05", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 32.858688}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q45_mixed", "scenario_id": "Q45", "language": "mixed", "pass_number": 1, "action": "abstain", "milliseconds": 0.003275}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q17_en", "scenario_id": "Q17", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 29.214729}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q38_ar", "scenario_id": "Q38", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 24.687098}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q02_en", "scenario_id": "Q02", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 29.145134}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q16_ar", "scenario_id": "Q16", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 34.837358}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q13_en", "scenario_id": "Q13", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 30.863723}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q11_en", "scenario_id": "Q11", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 39.126018}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q12_en", "scenario_id": "Q12", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.325731}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q14_en", "scenario_id": "Q14", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 34.74568}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q29_en", "scenario_id": "Q29", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 42.089824}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q04_ar", "scenario_id": "Q04", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 37.450364}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q15_mixed", "scenario_id": "Q15", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 28.982459}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q11_mixed", "scenario_id": "Q11", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 30.761209}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q32_en", "scenario_id": "Q32", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 27.620757}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q30_ar", "scenario_id": "Q30", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 44.128354}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q06_en", "scenario_id": "Q06", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 39.461564}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q10_en", "scenario_id": "Q10", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 29.830526}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q48_ar", "scenario_id": "Q48", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 31.1611}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q29_ar", "scenario_id": "Q29", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 38.063427}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q47_ar", "scenario_id": "Q47", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 26.522713}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q28_ar", "scenario_id": "Q28", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.321434}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q05_en", "scenario_id": "Q05", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 35.105963}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q28_en", "scenario_id": "Q28", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 29.60125}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q42_en", "scenario_id": "Q42", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 33.735478}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q37_mixed", "scenario_id": "Q37", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 0.363106}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q38_en", "scenario_id": "Q38", "language": "en", "pass_number": 1, "action": "clarify", "milliseconds": 0.003205}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q37_mixed", "scenario_id": "Q37", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 26.612529}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q43_en", "scenario_id": "Q43", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 42.812322}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q36_en", "scenario_id": "Q36", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.379482}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q05_ar", "scenario_id": "Q05", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 34.762766}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q40_en", "scenario_id": "Q40", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 31.301682}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q31_en", "scenario_id": "Q31", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 29.266136}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q43_ar", "scenario_id": "Q43", "language": "ar", "pass_number": 1, "action": "clarify", "milliseconds": 0.045178}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q03_en", "scenario_id": "Q03", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 32.550113}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q29_en", "scenario_id": "Q29", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.294414}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q05_mixed", "scenario_id": "Q05", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 29.734842}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q37_en", "scenario_id": "Q37", "language": "en", "pass_number": 1, "action": "clarify", "milliseconds": 0.003345}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q46_ar", "scenario_id": "Q46", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 36.39181}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q17_ar", "scenario_id": "Q17", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 31.854065}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q35_ar", "scenario_id": "Q35", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.321224}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q47_en", "scenario_id": "Q47", "language": "en", "pass_number": 1, "action": "abstain", "milliseconds": 0.017426}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q24_en", "scenario_id": "Q24", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 33.62993}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q37_mixed", "scenario_id": "Q37", "language": "mixed", "pass_number": 1, "action": "clarify", "milliseconds": 0.042033}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q44_ar", "scenario_id": "Q44", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 38.805536}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q19_ar", "scenario_id": "Q19", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 38.228055}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q11_ar", "scenario_id": "Q11", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 34.166638}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q12_ar", "scenario_id": "Q12", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 44.883172}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q19_en", "scenario_id": "Q19", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 45.36717}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q09_ar", "scenario_id": "Q09", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 37.047648}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q15_en", "scenario_id": "Q15", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 37.595162}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q19_ar", "scenario_id": "Q19", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 48.270203}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q05_ar", "scenario_id": "Q05", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 38.944404}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q33_ar", "scenario_id": "Q33", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 38.537102}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q44_en", "scenario_id": "Q44", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 39.760414}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q38_ar", "scenario_id": "Q38", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.492202}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q27_ar", "scenario_id": "Q27", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 37.516514}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q03_en", "scenario_id": "Q03", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.357559}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q10_en", "scenario_id": "Q10", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.121433}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q06_en", "scenario_id": "Q06", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 37.584356}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q28_en", "scenario_id": "Q28", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.409857}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q11_en", "scenario_id": "Q11", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 34.299167}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q20_ar", "scenario_id": "Q20", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 43.976365}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q39_en", "scenario_id": "Q39", "language": "en", "pass_number": 1, "action": "clarify", "milliseconds": 0.003435}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q30_en", "scenario_id": "Q30", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 37.89869}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q44_ar", "scenario_id": "Q44", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.309296}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q25_en", "scenario_id": "Q25", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 32.719568}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q49_en", "scenario_id": "Q49", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.395536}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q47_ar", "scenario_id": "Q47", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.122324}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q10_ar", "scenario_id": "Q10", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 37.466468}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q45_ar", "scenario_id": "Q45", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 33.651082}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q39_en", "scenario_id": "Q39", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.303407}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q43_ar", "scenario_id": "Q43", "language": "ar", "pass_number": 1, "action": "clarify", "milliseconds": 0.002894}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q04_en", "scenario_id": "Q04", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 37.829585}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q08_ar", "scenario_id": "Q08", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 48.431256}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q50_ar", "scenario_id": "Q50", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.288225}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q46_ar", "scenario_id": "Q46", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.164598}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q12_ar", "scenario_id": "Q12", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 36.213411}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q03_ar", "scenario_id": "Q03", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 39.283115}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q26_en", "scenario_id": "Q26", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 30.298191}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q18_ar", "scenario_id": "Q18", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 35.311042}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q41_ar", "scenario_id": "Q41", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 34.54635}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q19_en", "scenario_id": "Q19", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 37.951429}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q46_en", "scenario_id": "Q46", "language": "en", "pass_number": 1, "action": "abstain", "milliseconds": 0.027701}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q16_en", "scenario_id": "Q16", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 37.271085}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q42_ar", "scenario_id": "Q42", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.296407}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q43_ar", "scenario_id": "Q43", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 40.023821}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q11_mixed", "scenario_id": "Q11", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 0.298199}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q49_en", "scenario_id": "Q49", "language": "en", "pass_number": 1, "action": "abstain", "milliseconds": 0.003115}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q31_ar", "scenario_id": "Q31", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.202846}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q03_en", "scenario_id": "Q03", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 39.165138}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q18_en", "scenario_id": "Q18", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 34.96473}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q25_en", "scenario_id": "Q25", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 29.263231}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q18_ar", "scenario_id": "Q18", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 33.41169}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q17_en", "scenario_id": "Q17", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 31.616607}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q01_mixed", "scenario_id": "Q01", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 32.100235}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q45_ar", "scenario_id": "Q45", "language": "ar", "pass_number": 1, "action": "abstain", "milliseconds": 0.035894}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q13_ar", "scenario_id": "Q13", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 34.200429}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q21_en", "scenario_id": "Q21", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 38.743302}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q40_en", "scenario_id": "Q40", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.300562}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q28_en", "scenario_id": "Q28", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 29.363453}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q24_en", "scenario_id": "Q24", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 36.618321}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q35_ar", "scenario_id": "Q35", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 34.482083}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q34_en", "scenario_id": "Q34", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 34.464827}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q29_ar", "scenario_id": "Q29", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.343317}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q19_ar", "scenario_id": "Q19", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 40.366117}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q21_ar", "scenario_id": "Q21", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 39.948558}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q12_en", "scenario_id": "Q12", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 35.929804}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q03_mixed", "scenario_id": "Q03", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 34.830648}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q03_ar", "scenario_id": "Q03", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 55.875764}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q02_en", "scenario_id": "Q02", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 32.294498}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q03_mixed", "scenario_id": "Q03", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 34.379399}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q46_ar", "scenario_id": "Q46", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 34.172847}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q03_ar", "scenario_id": "Q03", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 36.618562}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q21_en", "scenario_id": "Q21", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 40.894002}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q14_en", "scenario_id": "Q14", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.294824}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q09_en", "scenario_id": "Q09", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 32.605806}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q31_en", "scenario_id": "Q31", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 29.459918}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q31_ar", "scenario_id": "Q31", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 31.061591}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q45_ar", "scenario_id": "Q45", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 34.262522}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q30_ar", "scenario_id": "Q30", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.640374}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q20_ar", "scenario_id": "Q20", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 41.65633}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q11_en", "scenario_id": "Q11", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 32.325715}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q22_en", "scenario_id": "Q22", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 41.379333}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q08_en", "scenario_id": "Q08", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 39.749888}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q45_ar", "scenario_id": "Q45", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 29.451446}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q47_ar", "scenario_id": "Q47", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 28.717919}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q48_ar", "scenario_id": "Q48", "language": "ar", "pass_number": 1, "action": "abstain", "milliseconds": 0.003686}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q24_en", "scenario_id": "Q24", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.294714}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q19_ar", "scenario_id": "Q19", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.134452}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q36_ar", "scenario_id": "Q36", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 34.189632}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q45_ar", "scenario_id": "Q45", "language": "ar", "pass_number": 1, "action": "abstain", "milliseconds": 0.003435}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q13_en", "scenario_id": "Q13", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.337669}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q25_en", "scenario_id": "Q25", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 28.31313}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q13_mixed", "scenario_id": "Q13", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 29.6606}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q05_en", "scenario_id": "Q05", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 33.701937}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q48_en", "scenario_id": "Q48", "language": "en", "pass_number": 1, "action": "abstain", "milliseconds": 0.030597}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q22_en", "scenario_id": "Q22", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 39.795787}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q43_en", "scenario_id": "Q43", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 34.345367}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q37_en", "scenario_id": "Q37", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 31.852542}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q14_ar", "scenario_id": "Q14", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 31.184436}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q17_en", "scenario_id": "Q17", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 30.948761}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q06_ar", "scenario_id": "Q06", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 37.401861}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q07_en", "scenario_id": "Q07", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 38.968061}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q24_ar", "scenario_id": "Q24", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 38.178071}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q39_en", "scenario_id": "Q39", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 33.189777}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q23_ar", "scenario_id": "Q23", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.377979}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q22_ar", "scenario_id": "Q22", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 37.481802}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q10_en", "scenario_id": "Q10", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 28.016463}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q01_en", "scenario_id": "Q01", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 31.834635}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q48_en", "scenario_id": "Q48", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 29.403212}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q42_en", "scenario_id": "Q42", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.445812}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q43_en", "scenario_id": "Q43", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.116025}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q08_en", "scenario_id": "Q08", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 39.310206}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q10_ar", "scenario_id": "Q10", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 34.469234}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q20_ar", "scenario_id": "Q20", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 39.138707}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q32_en", "scenario_id": "Q32", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.305541}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q35_en", "scenario_id": "Q35", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 30.124469}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q13_en", "scenario_id": "Q13", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 31.980895}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q22_ar", "scenario_id": "Q22", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 39.039108}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q15_ar", "scenario_id": "Q15", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 36.794106}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q02_ar", "scenario_id": "Q02", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 32.433667}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q12_ar", "scenario_id": "Q12", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 35.472085}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q08_ar", "scenario_id": "Q08", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 40.892951}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q41_en", "scenario_id": "Q41", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 28.699092}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q32_en", "scenario_id": "Q32", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 51.055549}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q24_ar", "scenario_id": "Q24", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 54.602863}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q34_en", "scenario_id": "Q34", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 31.703538}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q10_ar", "scenario_id": "Q10", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 31.121561}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q09_mixed", "scenario_id": "Q09", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 30.249738}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q21_ar", "scenario_id": "Q21", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 37.731007}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q16_ar", "scenario_id": "Q16", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 32.85956}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q22_ar", "scenario_id": "Q22", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.314523}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q16_ar", "scenario_id": "Q16", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 33.567565}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q26_ar", "scenario_id": "Q26", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 28.686312}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q09_mixed", "scenario_id": "Q09", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 29.1028}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q29_en", "scenario_id": "Q29", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 35.611024}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q37_mixed", "scenario_id": "Q37", "language": "mixed", "pass_number": 1, "action": "clarify", "milliseconds": 0.003516}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q45_mixed", "scenario_id": "Q45", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 25.219069}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q35_ar", "scenario_id": "Q35", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 32.041637}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q41_en", "scenario_id": "Q41", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 29.423192}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q34_ar", "scenario_id": "Q34", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 32.591515}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q15_en", "scenario_id": "Q15", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 29.682233}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q18_en", "scenario_id": "Q18", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.43174}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q29_ar", "scenario_id": "Q29", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 35.552486}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q36_en", "scenario_id": "Q36", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 32.978949}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q38_en", "scenario_id": "Q38", "language": "en", "pass_number": 1, "action": "clarify", "milliseconds": 0.097267}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q24_en", "scenario_id": "Q24", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 34.098095}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q08_en", "scenario_id": "Q08", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 36.47133}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q46_en", "scenario_id": "Q46", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 28.245048}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q25_en", "scenario_id": "Q25", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.327394}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q11_en", "scenario_id": "Q11", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 31.312488}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q14_ar", "scenario_id": "Q14", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 28.801096}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q41_en", "scenario_id": "Q41", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.306601}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q03_en", "scenario_id": "Q03", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 33.188846}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q39_en", "scenario_id": "Q39", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 31.571458}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q48_ar", "scenario_id": "Q48", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.293572}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q13_ar", "scenario_id": "Q13", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 29.851217}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q23_ar", "scenario_id": "Q23", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 37.80613}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q29_en", "scenario_id": "Q29", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 41.879427}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q26_ar", "scenario_id": "Q26", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 27.417001}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q18_en", "scenario_id": "Q18", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 30.820998}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q38_en", "scenario_id": "Q38", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 26.755724}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q14_en", "scenario_id": "Q14", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 30.418141}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q44_ar", "scenario_id": "Q44", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 38.464692}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q04_ar", "scenario_id": "Q04", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 35.514308}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q27_en", "scenario_id": "Q27", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 28.069634}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q01_mixed", "scenario_id": "Q01", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 31.199208}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q28_ar", "scenario_id": "Q28", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 32.456572}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q08_en", "scenario_id": "Q08", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 39.381623}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q38_en", "scenario_id": "Q38", "language": "en", "pass_number": 2, "action": "clarify", "milliseconds": 0.067772}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q41_en", "scenario_id": "Q41", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 30.776952}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q36_en", "scenario_id": "Q36", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.578362}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q34_ar", "scenario_id": "Q34", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 34.479799}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q42_ar", "scenario_id": "Q42", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 33.222356}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q15_en", "scenario_id": "Q15", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.299902}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q47_en", "scenario_id": "Q47", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 27.870403}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q41_ar", "scenario_id": "Q41", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 32.944267}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q36_en", "scenario_id": "Q36", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.383688}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q02_en", "scenario_id": "Q02", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 37.342793}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q14_ar", "scenario_id": "Q14", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 38.160574}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q24_en", "scenario_id": "Q24", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 41.305832}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q25_ar", "scenario_id": "Q25", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.49789}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q01_ar", "scenario_id": "Q01", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 40.066305}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q37_mixed", "scenario_id": "Q37", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 32.168337}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q23_en", "scenario_id": "Q23", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 42.71146}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q24_ar", "scenario_id": "Q24", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 41.424}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q11_mixed", "scenario_id": "Q11", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 0.300723}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q44_ar", "scenario_id": "Q44", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 41.138249}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q40_ar", "scenario_id": "Q40", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.253375}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q24_ar", "scenario_id": "Q24", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 44.945816}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q25_en", "scenario_id": "Q25", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 39.507073}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q01_mixed", "scenario_id": "Q01", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 34.818359}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q45_mixed", "scenario_id": "Q45", "language": "mixed", "pass_number": 2, "action": "abstain", "milliseconds": 0.042314}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q16_en", "scenario_id": "Q16", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 35.740418}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q24_ar", "scenario_id": "Q24", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 43.09009}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q20_en", "scenario_id": "Q20", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 40.659639}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q32_ar", "scenario_id": "Q32", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 31.55926}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q01_en", "scenario_id": "Q01", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 32.928412}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q26_ar", "scenario_id": "Q26", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 30.809491}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q34_ar", "scenario_id": "Q34", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 36.263226}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q08_en", "scenario_id": "Q08", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 43.70721}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q03_ar", "scenario_id": "Q03", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.400994}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q50_en", "scenario_id": "Q50", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 26.694382}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q23_ar", "scenario_id": "Q23", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 38.95385}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q02_en", "scenario_id": "Q02", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 32.623153}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q22_ar", "scenario_id": "Q22", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 42.993734}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q16_ar", "scenario_id": "Q16", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 39.145708}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q46_en", "scenario_id": "Q46", "language": "en", "pass_number": 2, "action": "abstain", "milliseconds": 0.029153}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q49_en", "scenario_id": "Q49", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 34.30756}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q19_ar", "scenario_id": "Q19", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 40.379828}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q18_ar", "scenario_id": "Q18", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 33.41117}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q01_mixed", "scenario_id": "Q01", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 31.887174}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q13_mixed", "scenario_id": "Q13", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 30.215636}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q14_ar", "scenario_id": "Q14", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 33.316237}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q29_en", "scenario_id": "Q29", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 39.411458}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q04_en", "scenario_id": "Q04", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.294935}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q37_ar", "scenario_id": "Q37", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 34.890709}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q08_ar", "scenario_id": "Q08", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 48.613961}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q19_ar", "scenario_id": "Q19", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.320643}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q39_ar", "scenario_id": "Q39", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 33.420534}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q14_ar", "scenario_id": "Q14", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.350328}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q09_en", "scenario_id": "Q09", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 32.228228}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q46_ar", "scenario_id": "Q46", "language": "ar", "pass_number": 2, "action": "abstain", "milliseconds": 0.037306}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q15_en", "scenario_id": "Q15", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 35.643773}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q40_en", "scenario_id": "Q40", "language": "en", "pass_number": 2, "action": "clarify", "milliseconds": 0.003785}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q50_ar", "scenario_id": "Q50", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.288604}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q09_ar", "scenario_id": "Q09", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.272784}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q21_ar", "scenario_id": "Q21", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 47.483318}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q50_ar", "scenario_id": "Q50", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 27.155657}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q50_ar", "scenario_id": "Q50", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 27.082146}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q19_en", "scenario_id": "Q19", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 41.017037}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q09_en", "scenario_id": "Q09", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 30.61011}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q39_en", "scenario_id": "Q39", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 40.646129}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q10_en", "scenario_id": "Q10", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 30.814368}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q47_ar", "scenario_id": "Q47", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.291349}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q38_ar", "scenario_id": "Q38", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 24.80798}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q07_ar", "scenario_id": "Q07", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 43.151262}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q35_en", "scenario_id": "Q35", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 31.26753}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q10_en", "scenario_id": "Q10", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 30.654497}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q33_en", "scenario_id": "Q33", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.162025}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q47_en", "scenario_id": "Q47", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.104098}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q24_ar", "scenario_id": "Q24", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.351169}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q50_en", "scenario_id": "Q50", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 30.442698}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q05_en", "scenario_id": "Q05", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 35.470902}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q43_ar", "scenario_id": "Q43", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.239704}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q48_en", "scenario_id": "Q48", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.295656}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q18_ar", "scenario_id": "Q18", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.048526}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q08_ar", "scenario_id": "Q08", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 44.171189}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q43_en", "scenario_id": "Q43", "language": "en", "pass_number": 2, "action": "clarify", "milliseconds": 0.003575}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q25_mixed", "scenario_id": "Q25", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 31.789427}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q08_en", "scenario_id": "Q08", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.349166}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q06_en", "scenario_id": "Q06", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 36.359489}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q13_en", "scenario_id": "Q13", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.288704}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q18_ar", "scenario_id": "Q18", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 33.251268}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q16_ar", "scenario_id": "Q16", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.238061}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q50_en", "scenario_id": "Q50", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.279531}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q44_en", "scenario_id": "Q44", "language": "en", "pass_number": 2, "action": "clarify", "milliseconds": 0.022234}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q23_en", "scenario_id": "Q23", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.112871}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q10_ar", "scenario_id": "Q10", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 33.662357}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q12_en", "scenario_id": "Q12", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 36.663829}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q20_ar", "scenario_id": "Q20", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.307653}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q21_ar", "scenario_id": "Q21", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 38.972426}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q16_ar", "scenario_id": "Q16", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.288835}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q08_ar", "scenario_id": "Q08", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.125249}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q26_ar", "scenario_id": "Q26", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 28.569695}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q13_en", "scenario_id": "Q13", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 32.988932}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q10_ar", "scenario_id": "Q10", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 32.902973}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q32_ar", "scenario_id": "Q32", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 28.093939}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q02_ar", "scenario_id": "Q02", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 32.680838}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q01_mixed", "scenario_id": "Q01", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 30.181764}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q37_mixed", "scenario_id": "Q37", "language": "mixed", "pass_number": 2, "action": "clarify", "milliseconds": 0.042083}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q45_mixed", "scenario_id": "Q45", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 34.244253}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q27_en", "scenario_id": "Q27", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 25.814485}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q35_en", "scenario_id": "Q35", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.62458}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q08_en", "scenario_id": "Q08", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 42.758239}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q35_ar", "scenario_id": "Q35", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 37.591746}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q12_en", "scenario_id": "Q12", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 38.333774}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q48_ar", "scenario_id": "Q48", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 31.860784}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q38_en", "scenario_id": "Q38", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 28.297926}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q02_ar", "scenario_id": "Q02", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.369687}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q21_en", "scenario_id": "Q21", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 38.432843}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q39_ar", "scenario_id": "Q39", "language": "ar", "pass_number": 2, "action": "clarify", "milliseconds": 0.004727}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q17_ar", "scenario_id": "Q17", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.976063}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q29_en", "scenario_id": "Q29", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.337838}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q40_ar", "scenario_id": "Q40", "language": "ar", "pass_number": 2, "action": "clarify", "milliseconds": 0.032899}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q19_en", "scenario_id": "Q19", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.114632}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q03_mixed", "scenario_id": "Q03", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 40.657224}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q11_ar", "scenario_id": "Q11", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.778495}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q23_ar", "scenario_id": "Q23", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 41.662889}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q44_en", "scenario_id": "Q44", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 38.800236}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q13_ar", "scenario_id": "Q13", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 30.338821}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q20_en", "scenario_id": "Q20", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 36.447983}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q44_ar", "scenario_id": "Q44", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 39.063953}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q28_ar", "scenario_id": "Q28", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.309927}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q32_en", "scenario_id": "Q32", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 27.737572}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q04_en", "scenario_id": "Q04", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 39.825301}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q27_en", "scenario_id": "Q27", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 27.71614}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q25_ar", "scenario_id": "Q25", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 28.772721}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q29_en", "scenario_id": "Q29", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 37.72701}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q35_ar", "scenario_id": "Q35", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.707248}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q47_ar", "scenario_id": "Q47", "language": "ar", "pass_number": 2, "action": "abstain", "milliseconds": 0.003375}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q30_en", "scenario_id": "Q30", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.339802}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q01_mixed", "scenario_id": "Q01", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 0.157667}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q06_ar", "scenario_id": "Q06", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 33.467453}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q36_en", "scenario_id": "Q36", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 34.363052}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q17_ar", "scenario_id": "Q17", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 32.849693}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q43_ar", "scenario_id": "Q43", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 36.189203}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q18_ar", "scenario_id": "Q18", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 37.16327}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q48_ar", "scenario_id": "Q48", "language": "ar", "pass_number": 2, "action": "abstain", "milliseconds": 0.003205}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q08_ar", "scenario_id": "Q08", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 42.366303}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q01_en", "scenario_id": "Q01", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.014501}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q36_en", "scenario_id": "Q36", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 30.571021}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q21_ar", "scenario_id": "Q21", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 36.847365}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q11_mixed", "scenario_id": "Q11", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 28.065276}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q22_ar", "scenario_id": "Q22", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.29871}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q30_ar", "scenario_id": "Q30", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.208396}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q26_en", "scenario_id": "Q26", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.321214}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q18_en", "scenario_id": "Q18", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 31.580531}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q25_mixed", "scenario_id": "Q25", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 29.46188}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q23_en", "scenario_id": "Q23", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 35.340845}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q19_ar", "scenario_id": "Q19", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 39.796267}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q03_en", "scenario_id": "Q03", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 35.068846}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q41_en", "scenario_id": "Q41", "language": "en", "pass_number": 2, "action": "clarify", "milliseconds": 0.003826}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q10_en", "scenario_id": "Q10", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.283657}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q11_ar", "scenario_id": "Q11", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.118899}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q45_ar", "scenario_id": "Q45", "language": "ar", "pass_number": 2, "action": "abstain", "milliseconds": 0.017697}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q31_en", "scenario_id": "Q31", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 29.554289}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q46_en", "scenario_id": "Q46", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 35.296058}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q18_en", "scenario_id": "Q18", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 32.497933}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q41_ar", "scenario_id": "Q41", "language": "ar", "pass_number": 2, "action": "clarify", "milliseconds": 0.044107}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q07_en", "scenario_id": "Q07", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 37.208469}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q22_ar", "scenario_id": "Q22", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.894439}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q12_en", "scenario_id": "Q12", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 35.502038}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q16_en", "scenario_id": "Q16", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 30.347944}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q11_ar", "scenario_id": "Q11", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.378922}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q38_en", "scenario_id": "Q38", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 27.386583}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q45_en", "scenario_id": "Q45", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 32.66869}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q45_en", "scenario_id": "Q45", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 30.858333}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q45_en", "scenario_id": "Q45", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 29.835001}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q30_ar", "scenario_id": "Q30", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 39.058375}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q38_ar", "scenario_id": "Q38", "language": "ar", "pass_number": 2, "action": "clarify", "milliseconds": 0.071177}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q13_mixed", "scenario_id": "Q13", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 31.165075}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q40_ar", "scenario_id": "Q40", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.403568}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q50_en", "scenario_id": "Q50", "language": "en", "pass_number": 2, "action": "abstain", "milliseconds": 0.002564}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q46_ar", "scenario_id": "Q46", "language": "ar", "pass_number": 2, "action": "abstain", "milliseconds": 0.001342}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q42_ar", "scenario_id": "Q42", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.300603}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q08_en", "scenario_id": "Q08", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 39.616015}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q43_ar", "scenario_id": "Q43", "language": "ar", "pass_number": 2, "action": "clarify", "milliseconds": 0.003525}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q16_ar", "scenario_id": "Q16", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.969573}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q06_ar", "scenario_id": "Q06", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.413526}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q31_ar", "scenario_id": "Q31", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 33.653894}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q19_ar", "scenario_id": "Q19", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 43.576171}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q31_ar", "scenario_id": "Q31", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 28.817719}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q19_ar", "scenario_id": "Q19", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 47.141201}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q49_ar", "scenario_id": "Q49", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 38.80895}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q13_en", "scenario_id": "Q13", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.298029}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q26_en", "scenario_id": "Q26", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 26.198474}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q14_en", "scenario_id": "Q14", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.280252}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q45_ar", "scenario_id": "Q45", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.116426}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q31_ar", "scenario_id": "Q31", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 29.188218}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q22_en", "scenario_id": "Q22", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 42.184414}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q15_en", "scenario_id": "Q15", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 35.574197}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q29_en", "scenario_id": "Q29", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 45.218825}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q13_mixed", "scenario_id": "Q13", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 0.29911}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q19_ar", "scenario_id": "Q19", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 44.16019}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q44_ar", "scenario_id": "Q44", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.304428}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q25_en", "scenario_id": "Q25", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 32.980941}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q28_en", "scenario_id": "Q28", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.290988}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q03_en", "scenario_id": "Q03", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 35.720838}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q11_en", "scenario_id": "Q11", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.333923}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q49_ar", "scenario_id": "Q49", "language": "ar", "pass_number": 2, "action": "abstain", "milliseconds": 0.033581}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q09_ar", "scenario_id": "Q09", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 37.279836}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q05_en", "scenario_id": "Q05", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 36.478619}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q48_ar", "scenario_id": "Q48", "language": "ar", "pass_number": 2, "action": "abstain", "milliseconds": 0.037607}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q38_ar", "scenario_id": "Q38", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.268154}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q26_en", "scenario_id": "Q26", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 29.039553}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q09_ar", "scenario_id": "Q09", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.786947}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q27_ar", "scenario_id": "Q27", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 33.964503}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q10_en", "scenario_id": "Q10", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 31.311045}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q35_en", "scenario_id": "Q35", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 32.014645}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q21_ar", "scenario_id": "Q21", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 39.170835}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q30_ar", "scenario_id": "Q30", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 40.653237}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q21_ar", "scenario_id": "Q21", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 40.731415}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q49_en", "scenario_id": "Q49", "language": "en", "pass_number": 2, "action": "abstain", "milliseconds": 0.004456}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q09_mixed", "scenario_id": "Q09", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 0.306912}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q27_ar", "scenario_id": "Q27", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.16574}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q33_ar", "scenario_id": "Q33", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.571713}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q24_en", "scenario_id": "Q24", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 34.165876}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q39_en", "scenario_id": "Q39", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 34.121398}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q13_mixed", "scenario_id": "Q13", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 29.584264}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q30_en", "scenario_id": "Q30", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 38.21886}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q48_en", "scenario_id": "Q48", "language": "en", "pass_number": 2, "action": "abstain", "milliseconds": 0.030095}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q15_mixed", "scenario_id": "Q15", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 31.840172}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q32_en", "scenario_id": "Q32", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 28.748846}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q40_en", "scenario_id": "Q40", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 31.144394}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q16_en", "scenario_id": "Q16", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 31.693892}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q02_ar", "scenario_id": "Q02", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 32.448538}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q22_en", "scenario_id": "Q22", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 38.774097}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q17_en", "scenario_id": "Q17", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 32.640889}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q11_ar", "scenario_id": "Q11", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 34.880903}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q15_en", "scenario_id": "Q15", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 32.532645}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q50_ar", "scenario_id": "Q50", "language": "ar", "pass_number": 2, "action": "abstain", "milliseconds": 0.003445}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q25_mixed", "scenario_id": "Q25", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 29.022117}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q44_en", "scenario_id": "Q44", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 38.54374}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q34_ar", "scenario_id": "Q34", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.3385}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q37_mixed", "scenario_id": "Q37", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 26.929895}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q49_en", "scenario_id": "Q49", "language": "en", "pass_number": 2, "action": "abstain", "milliseconds": 0.031267}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q41_en", "scenario_id": "Q41", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 31.434461}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q31_ar", "scenario_id": "Q31", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 31.330695}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q05_mixed", "scenario_id": "Q05", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 29.310191}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q12_ar", "scenario_id": "Q12", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 34.585458}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q29_ar", "scenario_id": "Q29", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 41.466582}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q37_mixed", "scenario_id": "Q37", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 0.327914}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q17_en", "scenario_id": "Q17", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 31.253629}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q24_ar", "scenario_id": "Q24", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 47.43892}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q19_en", "scenario_id": "Q19", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 38.482057}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q18_en", "scenario_id": "Q18", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.291569}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q14_en", "scenario_id": "Q14", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 31.710357}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q42_en", "scenario_id": "Q42", "language": "en", "pass_number": 2, "action": "clarify", "milliseconds": 0.038198}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q23_en", "scenario_id": "Q23", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 37.079254}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q46_ar", "scenario_id": "Q46", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 40.323722}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q32_en", "scenario_id": "Q32", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.470288}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q39_ar", "scenario_id": "Q39", "language": "ar", "pass_number": 2, "action": "clarify", "milliseconds": 0.033951}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q22_ar", "scenario_id": "Q22", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 56.666239}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q44_en", "scenario_id": "Q44", "language": "en", "pass_number": 2, "action": "clarify", "milliseconds": 0.003615}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q24_en", "scenario_id": "Q24", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 41.853615}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q40_en", "scenario_id": "Q40", "language": "en", "pass_number": 2, "action": "clarify", "milliseconds": 0.040081}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q46_en", "scenario_id": "Q46", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.321264}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q03_mixed", "scenario_id": "Q03", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 45.549062}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q31_en", "scenario_id": "Q31", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 35.404231}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q33_en", "scenario_id": "Q33", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.854708}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q20_ar", "scenario_id": "Q20", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 43.690152}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q36_ar", "scenario_id": "Q36", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 46.822101}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q37_ar", "scenario_id": "Q37", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 41.71036}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q26_en", "scenario_id": "Q26", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 29.959429}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q31_en", "scenario_id": "Q31", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 38.63036}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q49_en", "scenario_id": "Q49", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.33806}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q50_ar", "scenario_id": "Q50", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.861961}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q42_ar", "scenario_id": "Q42", "language": "ar", "pass_number": 2, "action": "clarify", "milliseconds": 0.004036}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q07_ar", "scenario_id": "Q07", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.317148}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q04_ar", "scenario_id": "Q04", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 38.775079}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q46_ar", "scenario_id": "Q46", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.345541}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q33_ar", "scenario_id": "Q33", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 41.852845}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q30_en", "scenario_id": "Q30", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 42.992971}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q03_mixed", "scenario_id": "Q03", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 34.484094}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q05_mixed", "scenario_id": "Q05", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 33.588656}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q05_mixed", "scenario_id": "Q05", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 0.310828}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q39_ar", "scenario_id": "Q39", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.511964}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q34_ar", "scenario_id": "Q34", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 36.840375}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q25_en", "scenario_id": "Q25", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 29.644375}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q25_en", "scenario_id": "Q25", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 37.418395}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q07_en", "scenario_id": "Q07", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.317118}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q33_en", "scenario_id": "Q33", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 34.198815}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q47_ar", "scenario_id": "Q47", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 31.137133}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q02_ar", "scenario_id": "Q02", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 37.992641}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q21_en", "scenario_id": "Q21", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 38.671502}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q41_en", "scenario_id": "Q41", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.207993}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q35_ar", "scenario_id": "Q35", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 40.051251}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q38_en", "scenario_id": "Q38", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.320002}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q14_ar", "scenario_id": "Q14", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 36.604048}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q18_ar", "scenario_id": "Q18", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.326092}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q44_ar", "scenario_id": "Q44", "language": "ar", "pass_number": 2, "action": "clarify", "milliseconds": 0.03319}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q42_en", "scenario_id": "Q42", "language": "en", "pass_number": 2, "action": "clarify", "milliseconds": 0.001502}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q13_en", "scenario_id": "Q13", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 32.117059}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q16_en", "scenario_id": "Q16", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 35.95469}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q43_en", "scenario_id": "Q43", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.723138}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q17_ar", "scenario_id": "Q17", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 34.643044}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q03_mixed", "scenario_id": "Q03", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 36.895066}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q09_en", "scenario_id": "Q09", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.320693}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q35_en", "scenario_id": "Q35", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.115624}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q13_ar", "scenario_id": "Q13", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 29.320006}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q31_ar", "scenario_id": "Q31", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 32.831666}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q37_en", "scenario_id": "Q37", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 35.318572}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q48_en", "scenario_id": "Q48", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 27.074162}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q28_en", "scenario_id": "Q28", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 28.395884}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q49_ar", "scenario_id": "Q49", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 44.29863}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q23_ar", "scenario_id": "Q23", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.315595}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q03_mixed", "scenario_id": "Q03", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 0.116796}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q50_en", "scenario_id": "Q50", "language": "en", "pass_number": 2, "action": "abstain", "milliseconds": 0.018247}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q07_ar", "scenario_id": "Q07", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 43.720889}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q28_ar", "scenario_id": "Q28", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 32.275158}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q22_en", "scenario_id": "Q22", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 43.068117}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q32_ar", "scenario_id": "Q32", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 31.314582}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q32_en", "scenario_id": "Q32", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 26.63354}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q25_ar", "scenario_id": "Q25", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 28.20041}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q24_ar", "scenario_id": "Q24", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 41.526044}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q02_en", "scenario_id": "Q02", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.322466}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q37_en", "scenario_id": "Q37", "language": "en", "pass_number": 2, "action": "clarify", "milliseconds": 0.023104}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q27_ar", "scenario_id": "Q27", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.149378}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q41_ar", "scenario_id": "Q41", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 41.140663}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q45_ar", "scenario_id": "Q45", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 32.435771}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q01_en", "scenario_id": "Q01", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.099601}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q48_en", "scenario_id": "Q48", "language": "en", "pass_number": 2, "action": "abstain", "milliseconds": 0.003505}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q28_en", "scenario_id": "Q28", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.78981}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q36_ar", "scenario_id": "Q36", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.31843}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q23_en", "scenario_id": "Q23", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 46.061221}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q44_en", "scenario_id": "Q44", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 47.689067}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q48_en", "scenario_id": "Q48", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 29.031753}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q39_en", "scenario_id": "Q39", "language": "en", "pass_number": 2, "action": "clarify", "milliseconds": 0.003325}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q28_ar", "scenario_id": "Q28", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 43.298764}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q29_ar", "scenario_id": "Q29", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 42.681624}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q09_mixed", "scenario_id": "Q09", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 37.282942}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q47_en", "scenario_id": "Q47", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.340874}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q39_ar", "scenario_id": "Q39", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 38.807879}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q07_ar", "scenario_id": "Q07", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 46.365985}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q06_en", "scenario_id": "Q06", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 39.156174}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q25_ar", "scenario_id": "Q25", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 33.939506}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q17_ar", "scenario_id": "Q17", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.388165}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q05_mixed", "scenario_id": "Q05", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 33.445382}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q40_en", "scenario_id": "Q40", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.296116}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q46_ar", "scenario_id": "Q46", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 37.802024}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q06_ar", "scenario_id": "Q06", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 38.519335}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q39_ar", "scenario_id": "Q39", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.374825}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q04_en", "scenario_id": "Q04", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 39.367893}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q45_en", "scenario_id": "Q45", "language": "en", "pass_number": 2, "action": "abstain", "milliseconds": 0.004778}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q27_ar", "scenario_id": "Q27", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 37.904548}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q27_en", "scenario_id": "Q27", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 29.094217}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q09_en", "scenario_id": "Q09", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 34.078365}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q33_ar", "scenario_id": "Q33", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 37.866722}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q31_en", "scenario_id": "Q31", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 44.75304}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q29_ar", "scenario_id": "Q29", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 77.777021}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q13_ar", "scenario_id": "Q13", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 41.256557}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q05_mixed", "scenario_id": "Q05", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 36.970823}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q29_ar", "scenario_id": "Q29", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.314975}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q15_ar", "scenario_id": "Q15", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 43.160686}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q42_ar", "scenario_id": "Q42", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 43.772418}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q14_en", "scenario_id": "Q14", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 35.188357}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q05_ar", "scenario_id": "Q05", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 37.397716}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q45_mixed", "scenario_id": "Q45", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 28.854936}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q12_ar", "scenario_id": "Q12", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.334794}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q20_en", "scenario_id": "Q20", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 40.831117}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q27_en", "scenario_id": "Q27", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.29174}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q01_ar", "scenario_id": "Q01", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.119981}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q42_en", "scenario_id": "Q42", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.096024}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q23_ar", "scenario_id": "Q23", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 41.254725}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q45_mixed", "scenario_id": "Q45", "language": "mixed", "pass_number": 2, "action": "abstain", "milliseconds": 0.003224}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q49_en", "scenario_id": "Q49", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 34.197224}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q13_ar", "scenario_id": "Q13", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.388275}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q14_ar", "scenario_id": "Q14", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 33.97573}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q35_en", "scenario_id": "Q35", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 32.50168}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q43_en", "scenario_id": "Q43", "language": "en", "pass_number": 2, "action": "clarify", "milliseconds": 0.064367}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q03_en", "scenario_id": "Q03", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 35.536982}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q04_en", "scenario_id": "Q04", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 38.368608}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q16_en", "scenario_id": "Q16", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 32.796945}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q15_ar", "scenario_id": "Q15", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 38.3469}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q12_en", "scenario_id": "Q12", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 40.808613}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q47_en", "scenario_id": "Q47", "language": "en", "pass_number": 2, "action": "abstain", "milliseconds": 0.031418}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q11_en", "scenario_id": "Q11", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 37.746741}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q14_en", "scenario_id": "Q14", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 34.685209}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q11_ar", "scenario_id": "Q11", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 39.102794}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q34_en", "scenario_id": "Q34", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 35.758305}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q24_en", "scenario_id": "Q24", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 36.799034}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q01_mixed", "scenario_id": "Q01", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 29.856145}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q33_en", "scenario_id": "Q33", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 39.54508}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q49_en", "scenario_id": "Q49", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 31.697619}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q27_en", "scenario_id": "Q27", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 29.595392}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q15_mixed", "scenario_id": "Q15", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 0.367434}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q11_mixed", "scenario_id": "Q11", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 31.234341}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q36_ar", "scenario_id": "Q36", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 34.611308}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q18_en", "scenario_id": "Q18", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 30.840958}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q48_ar", "scenario_id": "Q48", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 36.433803}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q33_en", "scenario_id": "Q33", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.672624}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q09_ar", "scenario_id": "Q09", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 33.671351}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q03_en", "scenario_id": "Q03", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 44.732013}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q38_ar", "scenario_id": "Q38", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 28.078126}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q13_en", "scenario_id": "Q13", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 34.236011}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q25_en", "scenario_id": "Q25", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 32.482239}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q08_en", "scenario_id": "Q08", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 44.534915}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q26_en", "scenario_id": "Q26", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 30.939545}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q03_ar", "scenario_id": "Q03", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 38.229516}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q41_en", "scenario_id": "Q41", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.303137}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q41_ar", "scenario_id": "Q41", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.399163}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q20_en", "scenario_id": "Q20", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 41.29199}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q34_ar", "scenario_id": "Q34", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 38.151318}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q21_en", "scenario_id": "Q21", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.307143}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q17_en", "scenario_id": "Q17", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 29.049728}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q20_en", "scenario_id": "Q20", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 37.311113}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q23_ar", "scenario_id": "Q23", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 42.565999}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q20_ar", "scenario_id": "Q20", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 39.557286}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q06_en", "scenario_id": "Q06", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 47.328923}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q43_ar", "scenario_id": "Q43", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 33.596387}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q04_ar", "scenario_id": "Q04", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.38349}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q40_ar", "scenario_id": "Q40", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.950132}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q34_en", "scenario_id": "Q34", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.059809}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q07_en", "scenario_id": "Q07", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 38.097087}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q09_en", "scenario_id": "Q09", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 30.868437}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q32_ar", "scenario_id": "Q32", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 28.361953}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q15_ar", "scenario_id": "Q15", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 36.100499}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q05_en", "scenario_id": "Q05", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 36.222753}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q24_en", "scenario_id": "Q24", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.31203}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q38_ar", "scenario_id": "Q38", "language": "ar", "pass_number": 2, "action": "clarify", "milliseconds": 0.003115}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q27_ar", "scenario_id": "Q27", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 31.776946}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q09_mixed", "scenario_id": "Q09", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 31.159116}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q37_ar", "scenario_id": "Q37", "language": "ar", "pass_number": 2, "action": "clarify", "milliseconds": 0.003104}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q12_ar", "scenario_id": "Q12", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 36.203134}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q25_ar", "scenario_id": "Q25", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 28.716036}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q31_en", "scenario_id": "Q31", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 30.654025}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q04_ar", "scenario_id": "Q04", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 36.315963}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q45_mixed", "scenario_id": "Q45", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 0.309005}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q32_en", "scenario_id": "Q32", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 27.165411}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q43_ar", "scenario_id": "Q43", "language": "ar", "pass_number": 2, "action": "clarify", "milliseconds": 0.046259}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q33_ar", "scenario_id": "Q33", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 36.030414}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q38_ar", "scenario_id": "Q38", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 24.495378}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q02_ar", "scenario_id": "Q02", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 32.233485}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q26_en", "scenario_id": "Q26", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 29.280296}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q48_en", "scenario_id": "Q48", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 30.11276}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q08_ar", "scenario_id": "Q08", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 45.095608}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q21_en", "scenario_id": "Q21", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 36.764309}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q03_en", "scenario_id": "Q03", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.290097}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q37_en", "scenario_id": "Q37", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.108774}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q42_ar", "scenario_id": "Q42", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 31.763376}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q23_ar", "scenario_id": "Q23", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 37.7276}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q36_en", "scenario_id": "Q36", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 40.071771}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q12_ar", "scenario_id": "Q12", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.519694}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q47_en", "scenario_id": "Q47", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 26.962695}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q13_mixed", "scenario_id": "Q13", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 29.246265}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q29_ar", "scenario_id": "Q29", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 36.952103}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q01_en", "scenario_id": "Q01", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 30.125989}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q38_en", "scenario_id": "Q38", "language": "en", "pass_number": 2, "action": "clarify", "milliseconds": 0.003034}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q03_mixed", "scenario_id": "Q03", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 32.789452}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q42_en", "scenario_id": "Q42", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 32.182798}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q30_en", "scenario_id": "Q30", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 36.342033}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q01_en", "scenario_id": "Q01", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.280613}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q14_en", "scenario_id": "Q14", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 30.39176}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q09_ar", "scenario_id": "Q09", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.348234}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q26_ar", "scenario_id": "Q26", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 27.035043}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q36_ar", "scenario_id": "Q36", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 32.508388}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q44_en", "scenario_id": "Q44", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.328835}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q47_ar", "scenario_id": "Q47", "language": "ar", "pass_number": 2, "action": "abstain", "milliseconds": 0.051778}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q22_en", "scenario_id": "Q22", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 36.616396}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q45_ar", "scenario_id": "Q45", "language": "ar", "pass_number": 2, "action": "abstain", "milliseconds": 0.003616}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q34_en", "scenario_id": "Q34", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.323107}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q36_ar", "scenario_id": "Q36", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 32.131982}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q25_en", "scenario_id": "Q25", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.356237}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q06_ar", "scenario_id": "Q06", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 34.103321}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q20_ar", "scenario_id": "Q20", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 42.924428}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q09_mixed", "scenario_id": "Q09", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 30.296286}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q20_ar", "scenario_id": "Q20", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 40.444864}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q10_en", "scenario_id": "Q10", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 31.100788}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q43_ar", "scenario_id": "Q43", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.293602}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q11_en", "scenario_id": "Q11", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 32.392664}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q15_en", "scenario_id": "Q15", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 34.126365}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q11_mixed", "scenario_id": "Q11", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 31.376864}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q12_en", "scenario_id": "Q12", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 32.486505}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q39_en", "scenario_id": "Q39", "language": "en", "pass_number": 2, "action": "clarify", "milliseconds": 0.037787}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q29_en", "scenario_id": "Q29", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 36.577547}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q05_ar", "scenario_id": "Q05", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.911074}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q06_en", "scenario_id": "Q06", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.394805}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q30_ar", "scenario_id": "Q30", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 36.498548}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q12_ar", "scenario_id": "Q12", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 33.786564}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q42_en", "scenario_id": "Q42", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.161232}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q11_mixed", "scenario_id": "Q11", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 30.04642}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q30_en", "scenario_id": "Q30", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 35.762089}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q47_ar", "scenario_id": "Q47", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 29.971627}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q22_en", "scenario_id": "Q22", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 37.55505}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q34_en", "scenario_id": "Q34", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.47869}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q30_ar", "scenario_id": "Q30", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 44.028612}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q31_ar", "scenario_id": "Q31", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.327193}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q29_ar", "scenario_id": "Q29", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 37.556382}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q19_en", "scenario_id": "Q19", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 37.338684}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q40_ar", "scenario_id": "Q40", "language": "ar", "pass_number": 2, "action": "clarify", "milliseconds": 0.003906}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q22_en", "scenario_id": "Q22", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.326341}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q04_ar", "scenario_id": "Q04", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 38.96256}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q09_ar", "scenario_id": "Q09", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.684382}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q25_ar", "scenario_id": "Q25", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 29.105542}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q19_en", "scenario_id": "Q19", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 37.767421}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q04_ar", "scenario_id": "Q04", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.347744}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q47_en", "scenario_id": "Q47", "language": "en", "pass_number": 2, "action": "abstain", "milliseconds": 0.002815}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q28_ar", "scenario_id": "Q28", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 33.481254}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q40_en", "scenario_id": "Q40", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 31.536735}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q38_en", "scenario_id": "Q38", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 27.740857}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q37_en", "scenario_id": "Q37", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 31.555513}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q10_ar", "scenario_id": "Q10", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.310457}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q15_mixed", "scenario_id": "Q15", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 29.975634}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q41_ar", "scenario_id": "Q41", "language": "ar", "pass_number": 2, "action": "clarify", "milliseconds": 0.004337}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q07_en", "scenario_id": "Q07", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 38.99565}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q18_en", "scenario_id": "Q18", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 35.403139}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q42_en", "scenario_id": "Q42", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 32.475659}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q30_ar", "scenario_id": "Q30", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.489697}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q26_ar", "scenario_id": "Q26", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.188834}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q33_ar", "scenario_id": "Q33", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.18557}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q15_mixed", "scenario_id": "Q15", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 30.045338}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q25_mixed", "scenario_id": "Q25", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 28.715715}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q16_ar", "scenario_id": "Q16", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 33.284347}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q09_mixed", "scenario_id": "Q09", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 29.472336}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q39_en", "scenario_id": "Q39", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 32.19759}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q14_en", "scenario_id": "Q14", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 30.8363}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q43_en", "scenario_id": "Q43", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.367083}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q15_mixed", "scenario_id": "Q15", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 27.926276}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q07_en", "scenario_id": "Q07", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 39.802115}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q28_en", "scenario_id": "Q28", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 28.388412}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q37_mixed", "scenario_id": "Q37", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 26.172104}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q19_en", "scenario_id": "Q19", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 38.191319}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q02_en", "scenario_id": "Q02", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 30.771192}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q37_mixed", "scenario_id": "Q37", "language": "mixed", "pass_number": 2, "action": "clarify", "milliseconds": 0.003224}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q21_en", "scenario_id": "Q21", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 36.6854}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q07_en", "scenario_id": "Q07", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 38.428946}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q28_en", "scenario_id": "Q28", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 30.7436}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q41_en", "scenario_id": "Q41", "language": "en", "pass_number": 2, "action": "clarify", "milliseconds": 0.039079}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q17_en", "scenario_id": "Q17", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.306903}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q25_mixed", "scenario_id": "Q25", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 27.113322}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q27_ar", "scenario_id": "Q27", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 31.25499}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q11_en", "scenario_id": "Q11", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 32.240936}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q32_ar", "scenario_id": "Q32", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 28.924639}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q31_en", "scenario_id": "Q31", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.305029}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q05_en", "scenario_id": "Q05", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 34.570985}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q48_ar", "scenario_id": "Q48", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 31.196692}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q46_ar", "scenario_id": "Q46", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 33.105577}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q10_en", "scenario_id": "Q10", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.132028}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q24_en", "scenario_id": "Q24", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 36.7522}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q17_ar", "scenario_id": "Q17", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 32.008936}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q34_en", "scenario_id": "Q34", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.149524}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q28_ar", "scenario_id": "Q28", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 32.486655}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q43_en", "scenario_id": "Q43", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 35.02555}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q28_en", "scenario_id": "Q28", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 28.089302}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q47_ar", "scenario_id": "Q47", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 27.947449}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q45_en", "scenario_id": "Q45", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.284468}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q14_ar", "scenario_id": "Q14", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 32.559115}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q03_ar", "scenario_id": "Q03", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 38.229486}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q01_ar", "scenario_id": "Q01", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 31.472188}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q37_ar", "scenario_id": "Q37", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.314393}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q04_en", "scenario_id": "Q04", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 45.753434}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q11_mixed", "scenario_id": "Q11", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 28.65256}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q46_en", "scenario_id": "Q46", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.927546}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q09_en", "scenario_id": "Q09", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 35.206642}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q45_ar", "scenario_id": "Q45", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.153493}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q32_en", "scenario_id": "Q32", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.015432}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q13_ar", "scenario_id": "Q13", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.398222}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q50_en", "scenario_id": "Q50", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 30.843811}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q22_ar", "scenario_id": "Q22", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 43.826037}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q06_en", "scenario_id": "Q06", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 39.299157}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q16_ar", "scenario_id": "Q16", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 39.234451}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q13_mixed", "scenario_id": "Q13", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 34.868583}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q04_ar", "scenario_id": "Q04", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 40.33612}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q17_ar", "scenario_id": "Q17", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 38.825895}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q26_ar", "scenario_id": "Q26", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 33.142053}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q05_en", "scenario_id": "Q05", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 40.438063}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q32_ar", "scenario_id": "Q32", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.295195}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q15_ar", "scenario_id": "Q15", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.110607}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q10_ar", "scenario_id": "Q10", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 38.787507}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q35_ar", "scenario_id": "Q35", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.302976}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q35_ar", "scenario_id": "Q35", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 38.219481}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q11_en", "scenario_id": "Q11", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 37.719049}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q12_ar", "scenario_id": "Q12", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 40.517794}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q06_ar", "scenario_id": "Q06", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 39.065296}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q10_ar", "scenario_id": "Q10", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 39.003485}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q08_ar", "scenario_id": "Q08", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 48.797687}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q01_en", "scenario_id": "Q01", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 36.642227}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q13_en", "scenario_id": "Q13", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 37.25547}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q50_ar", "scenario_id": "Q50", "language": "ar", "pass_number": 2, "action": "abstain", "milliseconds": 0.04004}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q42_ar", "scenario_id": "Q42", "language": "ar", "pass_number": 2, "action": "clarify", "milliseconds": 0.01967}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q20_en", "scenario_id": "Q20", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.28541}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q04_en", "scenario_id": "Q04", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 43.772337}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q02_en", "scenario_id": "Q02", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.308666}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q15_en", "scenario_id": "Q15", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 36.845112}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q18_ar", "scenario_id": "Q18", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 43.718356}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q40_ar", "scenario_id": "Q40", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 39.078948}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q45_en", "scenario_id": "Q45", "language": "en", "pass_number": 2, "action": "abstain", "milliseconds": 0.028563}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q15_ar", "scenario_id": "Q15", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 39.581914}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q35_ar", "scenario_id": "Q35", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 38.153464}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q03_ar", "scenario_id": "Q03", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 39.30674}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q10_ar", "scenario_id": "Q10", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 39.773323}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q13_ar", "scenario_id": "Q13", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 37.625297}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q07_ar", "scenario_id": "Q07", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 55.181654}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q49_ar", "scenario_id": "Q49", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 39.955137}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q25_mixed", "scenario_id": "Q25", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 6.566863}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q11_en", "scenario_id": "Q11", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 39.627965}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q07_ar", "scenario_id": "Q07", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 48.306737}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q01_ar", "scenario_id": "Q01", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 36.700895}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q44_ar", "scenario_id": "Q44", "language": "ar", "pass_number": 2, "action": "clarify", "milliseconds": 0.004507}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q02_ar", "scenario_id": "Q02", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.938196}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q03_en", "scenario_id": "Q03", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 49.675309}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q09_mixed", "scenario_id": "Q09", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 29.56097}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q05_ar", "scenario_id": "Q05", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 34.768754}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q03_ar", "scenario_id": "Q03", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 36.211878}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q21_en", "scenario_id": "Q21", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 35.766047}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q11_ar", "scenario_id": "Q11", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.583252}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q34_ar", "scenario_id": "Q34", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 33.887777}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q20_ar", "scenario_id": "Q20", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 48.601011}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q27_en", "scenario_id": "Q27", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 28.105658}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q33_ar", "scenario_id": "Q33", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 36.822479}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q36_en", "scenario_id": "Q36", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 32.42271}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q01_ar", "scenario_id": "Q01", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 32.828252}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q40_en", "scenario_id": "Q40", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 31.847734}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q44_ar", "scenario_id": "Q44", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 40.995364}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q12_en", "scenario_id": "Q12", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.638602}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q49_ar", "scenario_id": "Q49", "language": "ar", "pass_number": 2, "action": "abstain", "milliseconds": 0.002924}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q16_en", "scenario_id": "Q16", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.152449}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q05_en", "scenario_id": "Q05", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.099399}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q17_en", "scenario_id": "Q17", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 30.421096}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q18_en", "scenario_id": "Q18", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 35.208517}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q48_ar", "scenario_id": "Q48", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.320383}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q06_en", "scenario_id": "Q06", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 35.209668}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q22_ar", "scenario_id": "Q22", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 38.366594}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q29_en", "scenario_id": "Q29", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 37.153016}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q05_ar", "scenario_id": "Q05", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.530352}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q21_ar", "scenario_id": "Q21", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.304719}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q15_ar", "scenario_id": "Q15", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 34.868514}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q46_en", "scenario_id": "Q46", "language": "en", "pass_number": 2, "action": "abstain", "milliseconds": 0.004317}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q05_ar", "scenario_id": "Q05", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 37.862525}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q26_ar", "scenario_id": "Q26", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 43.144582}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q37_ar", "scenario_id": "Q37", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 31.850228}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q23_en", "scenario_id": "Q23", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 35.67573}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q41_ar", "scenario_id": "Q41", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.323247}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q05_ar", "scenario_id": "Q05", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.124888}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q33_en", "scenario_id": "Q33", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 34.19515}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q43_en", "scenario_id": "Q43", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 35.428257}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q39_en", "scenario_id": "Q39", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.379562}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q17_en", "scenario_id": "Q17", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 34.391727}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q49_ar", "scenario_id": "Q49", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.314283}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q05_mixed", "scenario_id": "Q05", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 32.036399}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q02_en", "scenario_id": "Q02", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 31.069912}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q37_ar", "scenario_id": "Q37", "language": "ar", "pass_number": 2, "action": "clarify", "milliseconds": 0.043836}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q01_ar", "scenario_id": "Q01", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 42.79199}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q03_ar", "scenario_id": "Q03", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 37.485678}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q36_ar", "scenario_id": "Q36", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 34.887774}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q46_en", "scenario_id": "Q46", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.791142}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q37_en", "scenario_id": "Q37", "language": "en", "pass_number": 2, "action": "clarify", "milliseconds": 0.003485}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q37_en", "scenario_id": "Q37", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.874999}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q34_en", "scenario_id": "Q34", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 44.69018}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q06_ar", "scenario_id": "Q06", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.327504}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q15_mixed", "scenario_id": "Q15", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 52.282476}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q30_en", "scenario_id": "Q30", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 42.826142}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q45_ar", "scenario_id": "Q45", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 70.561041}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q35_en", "scenario_id": "Q35", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 43.184792}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q45_mixed", "scenario_id": "Q45", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 32.756874}
{"track": "english_cards", "method": "E5", "query_id": "Q03_mixed", "scenario_id": "Q03", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 52.326451}
{"track": "english_cards", "method": "E5", "query_id": "Q38_en", "scenario_id": "Q38", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 27.194264}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q26_ar", "scenario_id": "Q26", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 30.92281}
{"track": "english_cards", "method": "RRF", "query_id": "Q14_ar", "scenario_id": "Q14", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 31.594693}
{"track": "english_cards", "method": "E5", "query_id": "Q06_en", "scenario_id": "Q06", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 36.836238}
{"track": "english_cards", "method": "E5", "query_id": "Q27_en", "scenario_id": "Q27", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 32.826438}
{"track": "english_cards", "method": "BM25", "query_id": "Q12_en", "scenario_id": "Q12", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.354655}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q12_ar", "scenario_id": "Q12", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 44.058377}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q11_en", "scenario_id": "Q11", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 35.924704}
{"track": "english_cards", "method": "RRF", "query_id": "Q45_en", "scenario_id": "Q45", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 29.826929}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q06_en", "scenario_id": "Q06", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 35.756511}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q23_ar", "scenario_id": "Q23", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 51.685301}
{"track": "english_cards", "method": "BM25", "query_id": "Q40_en", "scenario_id": "Q40", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.503879}
{"track": "english_cards", "method": "E5", "query_id": "Q50_ar", "scenario_id": "Q50", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 33.466732}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q31_en", "scenario_id": "Q31", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 30.035363}
{"track": "english_cards", "method": "E5", "query_id": "Q19_ar", "scenario_id": "Q19", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 46.315297}
{"track": "english_cards", "method": "E5", "query_id": "Q44_ar", "scenario_id": "Q44", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 41.751101}
{"track": "english_cards", "method": "BM25", "query_id": "Q30_ar", "scenario_id": "Q30", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.340824}
{"track": "english_cards", "method": "E5", "query_id": "Q40_ar", "scenario_id": "Q40", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 36.197075}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q46_en", "scenario_id": "Q46", "language": "en", "pass_number": 0, "action": "abstain", "milliseconds": 0.028683}
{"track": "english_cards", "method": "RRF", "query_id": "Q07_en", "scenario_id": "Q07", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 46.855771}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q24_en", "scenario_id": "Q24", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 40.066444}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q11_en", "scenario_id": "Q11", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 40.786618}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q28_en", "scenario_id": "Q28", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 35.396108}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q01_ar", "scenario_id": "Q01", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 34.878879}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q16_ar", "scenario_id": "Q16", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 51.300837}
{"track": "english_cards", "method": "BM25", "query_id": "Q24_ar", "scenario_id": "Q24", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.354815}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q29_en", "scenario_id": "Q29", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 42.60663}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q29_ar", "scenario_id": "Q29", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 48.191848}
{"track": "english_cards", "method": "RRF", "query_id": "Q35_ar", "scenario_id": "Q35", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 47.577989}
{"track": "english_cards", "method": "BM25", "query_id": "Q03_ar", "scenario_id": "Q03", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.428035}
{"track": "english_cards", "method": "E5", "query_id": "Q22_ar", "scenario_id": "Q22", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 54.301867}
{"track": "english_cards", "method": "E5", "query_id": "Q17_en", "scenario_id": "Q17", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 55.076493}
{"track": "english_cards", "method": "BM25", "query_id": "Q29_ar", "scenario_id": "Q29", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.322316}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q16_en", "scenario_id": "Q16", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 35.704268}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q31_ar", "scenario_id": "Q31", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 33.755136}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q48_en", "scenario_id": "Q48", "language": "en", "pass_number": 0, "action": "abstain", "milliseconds": 0.003345}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q20_ar", "scenario_id": "Q20", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 57.473014}
{"track": "english_cards", "method": "E5", "query_id": "Q38_ar", "scenario_id": "Q38", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 29.878252}
{"track": "english_cards", "method": "RRF", "query_id": "Q47_en", "scenario_id": "Q47", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 34.452187}
{"track": "english_cards", "method": "RRF", "query_id": "Q32_ar", "scenario_id": "Q32", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 33.505391}
{"track": "english_cards", "method": "BM25", "query_id": "Q18_ar", "scenario_id": "Q18", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.28553}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q09_ar", "scenario_id": "Q09", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 36.324137}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q29_en", "scenario_id": "Q29", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 40.870325}
{"track": "english_cards", "method": "E5", "query_id": "Q07_en", "scenario_id": "Q07", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 45.178514}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q15_ar", "scenario_id": "Q15", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 45.25564}
{"track": "english_cards", "method": "E5", "query_id": "Q12_ar", "scenario_id": "Q12", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 41.147231}
{"track": "english_cards", "method": "E5", "query_id": "Q31_en", "scenario_id": "Q31", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 30.496598}
{"track": "english_cards", "method": "E5", "query_id": "Q34_ar", "scenario_id": "Q34", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 37.352735}
{"track": "english_cards", "method": "RRF", "query_id": "Q07_ar", "scenario_id": "Q07", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 46.123858}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q50_en", "scenario_id": "Q50", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 28.64575}
{"track": "english_cards", "method": "E5", "query_id": "Q05_mixed", "scenario_id": "Q05", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 31.251095}
{"track": "english_cards", "method": "E5", "query_id": "Q16_ar", "scenario_id": "Q16", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 38.016907}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q32_ar", "scenario_id": "Q32", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 34.573809}
{"track": "english_cards", "method": "RRF", "query_id": "Q37_en", "scenario_id": "Q37", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 33.869239}
{"track": "english_cards", "method": "BM25", "query_id": "Q22_ar", "scenario_id": "Q22", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.374374}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q47_ar", "scenario_id": "Q47", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 31.345787}
{"track": "english_cards", "method": "E5", "query_id": "Q26_ar", "scenario_id": "Q26", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 32.081245}
{"track": "english_cards", "method": "BM25", "query_id": "Q03_en", "scenario_id": "Q03", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.480243}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q01_mixed", "scenario_id": "Q01", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 32.549309}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q19_en", "scenario_id": "Q19", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 39.991121}
{"track": "english_cards", "method": "BM25", "query_id": "Q01_mixed", "scenario_id": "Q01", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 0.320883}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q32_en", "scenario_id": "Q32", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 28.093148}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q21_en", "scenario_id": "Q21", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 38.436268}
{"track": "english_cards", "method": "E5", "query_id": "Q43_ar", "scenario_id": "Q43", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 37.042679}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q25_en", "scenario_id": "Q25", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 29.831577}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q10_en", "scenario_id": "Q10", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 32.692586}
{"track": "english_cards", "method": "BM25", "query_id": "Q44_en", "scenario_id": "Q44", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.322687}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q12_en", "scenario_id": "Q12", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 35.847799}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q40_en", "scenario_id": "Q40", "language": "en", "pass_number": 0, "action": "clarify", "milliseconds": 0.043205}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q49_ar", "scenario_id": "Q49", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 37.808663}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q47_en", "scenario_id": "Q47", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 30.792755}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q14_ar", "scenario_id": "Q14", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 31.047028}
{"track": "english_cards", "method": "E5", "query_id": "Q15_mixed", "scenario_id": "Q15", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 30.74971}
{"track": "english_cards", "method": "RRF", "query_id": "Q40_en", "scenario_id": "Q40", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 32.049077}
{"track": "english_cards", "method": "RRF", "query_id": "Q18_ar", "scenario_id": "Q18", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 35.905279}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q37_en", "scenario_id": "Q37", "language": "en", "pass_number": 0, "action": "clarify", "milliseconds": 0.04677}
{"track": "english_cards", "method": "BM25", "query_id": "Q08_en", "scenario_id": "Q08", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.27923}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q20_ar", "scenario_id": "Q20", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 42.249052}
{"track": "english_cards", "method": "E5", "query_id": "Q35_ar", "scenario_id": "Q35", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 33.789459}
{"track": "english_cards", "method": "E5", "query_id": "Q42_ar", "scenario_id": "Q42", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 31.975255}
{"track": "english_cards", "method": "BM25", "query_id": "Q05_ar", "scenario_id": "Q05", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.305229}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q07_en", "scenario_id": "Q07", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 38.099872}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q06_ar", "scenario_id": "Q06", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 32.997566}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q26_ar", "scenario_id": "Q26", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 27.76903}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q03_mixed", "scenario_id": "Q03", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 31.655654}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q30_en", "scenario_id": "Q30", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 33.790631}
{"track": "english_cards", "method": "E5", "query_id": "Q31_ar", "scenario_id": "Q31", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 28.53287}
{"track": "english_cards", "method": "BM25", "query_id": "Q11_mixed", "scenario_id": "Q11", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 0.299281}
{"track": "english_cards", "method": "BM25", "query_id": "Q26_en", "scenario_id": "Q26", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.104878}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q33_ar", "scenario_id": "Q33", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 33.926184}
{"track": "english_cards", "method": "RRF", "query_id": "Q14_en", "scenario_id": "Q14", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 29.801}
{"track": "english_cards", "method": "BM25", "query_id": "Q37_ar", "scenario_id": "Q37", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.306202}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q50_ar", "scenario_id": "Q50", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 26.700561}
{"track": "english_cards", "method": "BM25", "query_id": "Q06_ar", "scenario_id": "Q06", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.466472}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q02_ar", "scenario_id": "Q02", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 29.895573}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q33_en", "scenario_id": "Q33", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 32.694209}
{"track": "english_cards", "method": "BM25", "query_id": "Q34_ar", "scenario_id": "Q34", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.324759}
{"track": "english_cards", "method": "E5", "query_id": "Q33_ar", "scenario_id": "Q33", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 33.944943}
{"track": "english_cards", "method": "E5", "query_id": "Q43_en", "scenario_id": "Q43", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 35.637572}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q17_en", "scenario_id": "Q17", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 32.490301}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q09_en", "scenario_id": "Q09", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 32.70148}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q28_ar", "scenario_id": "Q28", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 33.006579}
{"track": "english_cards", "method": "RRF", "query_id": "Q46_en", "scenario_id": "Q46", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 30.639143}
{"track": "english_cards", "method": "RRF", "query_id": "Q42_ar", "scenario_id": "Q42", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 32.035136}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q35_ar", "scenario_id": "Q35", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 34.4678}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q45_en", "scenario_id": "Q45", "language": "en", "pass_number": 0, "action": "abstain", "milliseconds": 0.029695}
{"track": "english_cards", "method": "E5", "query_id": "Q15_en", "scenario_id": "Q15", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 34.01582}
{"track": "english_cards", "method": "BM25", "query_id": "Q45_mixed", "scenario_id": "Q45", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 0.502247}
{"track": "english_cards", "method": "RRF", "query_id": "Q23_en", "scenario_id": "Q23", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 35.911916}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q47_ar", "scenario_id": "Q47", "language": "ar", "pass_number": 0, "action": "abstain", "milliseconds": 0.004366}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q21_ar", "scenario_id": "Q21", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 39.22716}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q04_ar", "scenario_id": "Q04", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 40.862142}
{"track": "english_cards", "method": "RRF", "query_id": "Q41_ar", "scenario_id": "Q41", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 33.553843}
{"track": "english_cards", "method": "E5", "query_id": "Q01_mixed", "scenario_id": "Q01", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 28.558038}
{"track": "english_cards", "method": "BM25", "query_id": "Q46_en", "scenario_id": "Q46", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.330608}
{"track": "english_cards", "method": "BM25", "query_id": "Q31_en", "scenario_id": "Q31", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.106471}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q42_ar", "scenario_id": "Q42", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 31.964619}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q01_en", "scenario_id": "Q01", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 33.474835}
{"track": "english_cards", "method": "BM25", "query_id": "Q13_en", "scenario_id": "Q13", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.321404}
{"track": "english_cards", "method": "E5", "query_id": "Q06_ar", "scenario_id": "Q06", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 37.178323}
{"track": "english_cards", "method": "RRF", "query_id": "Q18_en", "scenario_id": "Q18", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 31.708814}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q37_ar", "scenario_id": "Q37", "language": "ar", "pass_number": 0, "action": "clarify", "milliseconds": 0.003836}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q37_mixed", "scenario_id": "Q37", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 28.60564}
{"track": "english_cards", "method": "RRF", "query_id": "Q29_en", "scenario_id": "Q29", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 37.819809}
{"track": "english_cards", "method": "RRF", "query_id": "Q36_ar", "scenario_id": "Q36", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 34.991179}
{"track": "english_cards", "method": "E5", "query_id": "Q05_en", "scenario_id": "Q05", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 32.982403}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q32_ar", "scenario_id": "Q32", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 30.701577}
{"track": "english_cards", "method": "E5", "query_id": "Q32_ar", "scenario_id": "Q32", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 30.554726}
{"track": "english_cards", "method": "RRF", "query_id": "Q40_ar", "scenario_id": "Q40", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 31.843738}
{"track": "english_cards", "method": "BM25", "query_id": "Q01_ar", "scenario_id": "Q01", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.287574}
{"track": "english_cards", "method": "BM25", "query_id": "Q08_ar", "scenario_id": "Q08", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.114102}
{"track": "english_cards", "method": "E5", "query_id": "Q37_ar", "scenario_id": "Q37", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 32.309509}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q03_ar", "scenario_id": "Q03", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 36.318568}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q16_en", "scenario_id": "Q16", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 38.037427}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q22_en", "scenario_id": "Q22", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 38.086131}
{"track": "english_cards", "method": "E5", "query_id": "Q28_ar", "scenario_id": "Q28", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 39.264856}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q42_ar", "scenario_id": "Q42", "language": "ar", "pass_number": 0, "action": "clarify", "milliseconds": 0.07311}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q31_ar", "scenario_id": "Q31", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 31.124544}
{"track": "english_cards", "method": "E5", "query_id": "Q49_en", "scenario_id": "Q49", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 32.784024}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q36_en", "scenario_id": "Q36", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 36.390717}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q46_ar", "scenario_id": "Q46", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 40.196129}
{"track": "english_cards", "method": "RRF", "query_id": "Q19_en", "scenario_id": "Q19", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 48.012583}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q01_en", "scenario_id": "Q01", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 39.535934}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q11_mixed", "scenario_id": "Q11", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 32.25002}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q08_en", "scenario_id": "Q08", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 42.037614}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q01_mixed", "scenario_id": "Q01", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 28.565378}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q49_ar", "scenario_id": "Q49", "language": "ar", "pass_number": 0, "action": "abstain", "milliseconds": 0.003796}
{"track": "english_cards", "method": "RRF", "query_id": "Q50_ar", "scenario_id": "Q50", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 30.269927}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q29_ar", "scenario_id": "Q29", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 38.270479}
{"track": "english_cards", "method": "BM25", "query_id": "Q13_ar", "scenario_id": "Q13", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.292811}
{"track": "english_cards", "method": "RRF", "query_id": "Q20_ar", "scenario_id": "Q20", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 39.847524}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q02_ar", "scenario_id": "Q02", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 30.472412}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q46_ar", "scenario_id": "Q46", "language": "ar", "pass_number": 0, "action": "abstain", "milliseconds": 0.03981}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q36_en", "scenario_id": "Q36", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 32.759807}
{"track": "english_cards", "method": "BM25", "query_id": "Q10_en", "scenario_id": "Q10", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.324129}
{"track": "english_cards", "method": "E5", "query_id": "Q48_en", "scenario_id": "Q48", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 26.349992}
{"track": "english_cards", "method": "RRF", "query_id": "Q34_ar", "scenario_id": "Q34", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 34.032113}
{"track": "english_cards", "method": "E5", "query_id": "Q37_mixed", "scenario_id": "Q37", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 28.38658}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q50_en", "scenario_id": "Q50", "language": "en", "pass_number": 0, "action": "abstain", "milliseconds": 0.005428}
{"track": "english_cards", "method": "E5", "query_id": "Q04_en", "scenario_id": "Q04", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 35.287915}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q35_en", "scenario_id": "Q35", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 30.403628}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q06_en", "scenario_id": "Q06", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 35.976202}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q19_ar", "scenario_id": "Q19", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 41.636169}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q33_en", "scenario_id": "Q33", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 31.016301}
{"track": "english_cards", "method": "BM25", "query_id": "Q15_ar", "scenario_id": "Q15", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.290157}
{"track": "english_cards", "method": "BM25", "query_id": "Q46_ar", "scenario_id": "Q46", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.106049}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q28_ar", "scenario_id": "Q28", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 32.930845}
{"track": "english_cards", "method": "RRF", "query_id": "Q42_en", "scenario_id": "Q42", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 32.845607}
{"track": "english_cards", "method": "BM25", "query_id": "Q17_ar", "scenario_id": "Q17", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.290297}
{"track": "english_cards", "method": "BM25", "query_id": "Q42_en", "scenario_id": "Q42", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.182235}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q44_ar", "scenario_id": "Q44", "language": "ar", "pass_number": 0, "action": "clarify", "milliseconds": 0.081893}
{"track": "english_cards", "method": "BM25", "query_id": "Q36_ar", "scenario_id": "Q36", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.304248}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q11_ar", "scenario_id": "Q11", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 33.052959}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q22_ar", "scenario_id": "Q22", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 37.622492}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q30_ar", "scenario_id": "Q30", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 35.42983}
{"track": "english_cards", "method": "E5", "query_id": "Q13_en", "scenario_id": "Q13", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 29.970596}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q03_en", "scenario_id": "Q03", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 34.332927}
{"track": "english_cards", "method": "E5", "query_id": "Q45_mixed", "scenario_id": "Q45", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 25.237667}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q29_ar", "scenario_id": "Q29", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 36.033338}
{"track": "english_cards", "method": "BM25", "query_id": "Q44_ar", "scenario_id": "Q44", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.301694}
{"track": "english_cards", "method": "RRF", "query_id": "Q44_ar", "scenario_id": "Q44", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 39.673852}
{"track": "english_cards", "method": "E5", "query_id": "Q20_ar", "scenario_id": "Q20", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 38.338461}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q22_en", "scenario_id": "Q22", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 41.643449}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q34_en", "scenario_id": "Q34", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 37.89911}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q10_ar", "scenario_id": "Q10", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 36.245528}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q32_en", "scenario_id": "Q32", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 30.604591}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q10_en", "scenario_id": "Q10", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 29.186185}
{"track": "english_cards", "method": "RRF", "query_id": "Q37_ar", "scenario_id": "Q37", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 34.179346}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q13_en", "scenario_id": "Q13", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 34.156842}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q12_ar", "scenario_id": "Q12", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 36.231907}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q23_ar", "scenario_id": "Q23", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 40.523252}
{"track": "english_cards", "method": "BM25", "query_id": "Q21_ar", "scenario_id": "Q21", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.301094}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q19_en", "scenario_id": "Q19", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 36.295334}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q20_en", "scenario_id": "Q20", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 36.002823}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q14_en", "scenario_id": "Q14", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 32.439145}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q37_mixed", "scenario_id": "Q37", "language": "mixed", "pass_number": 0, "action": "clarify", "milliseconds": 0.003765}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q21_ar", "scenario_id": "Q21", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 44.505972}
{"track": "english_cards", "method": "E5", "query_id": "Q23_en", "scenario_id": "Q23", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 40.266441}
{"track": "english_cards", "method": "BM25", "query_id": "Q35_en", "scenario_id": "Q35", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.438961}
{"track": "english_cards", "method": "E5", "query_id": "Q20_en", "scenario_id": "Q20", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 44.361935}
{"track": "english_cards", "method": "RRF", "query_id": "Q47_ar", "scenario_id": "Q47", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 29.37536}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q45_ar", "scenario_id": "Q45", "language": "ar", "pass_number": 0, "action": "abstain", "milliseconds": 0.035313}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q17_en", "scenario_id": "Q17", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 47.138167}
{"track": "english_cards", "method": "E5", "query_id": "Q50_en", "scenario_id": "Q50", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 33.454865}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q23_en", "scenario_id": "Q23", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 40.285655}
{"track": "english_cards", "method": "E5", "query_id": "Q41_ar", "scenario_id": "Q41", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 35.686818}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q36_en", "scenario_id": "Q36", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 33.734266}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q40_ar", "scenario_id": "Q40", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 40.453959}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q35_ar", "scenario_id": "Q35", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 38.591292}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q02_en", "scenario_id": "Q02", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 33.880266}
{"track": "english_cards", "method": "RRF", "query_id": "Q05_mixed", "scenario_id": "Q05", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 36.382525}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q08_en", "scenario_id": "Q08", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 48.206787}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q17_ar", "scenario_id": "Q17", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 39.640122}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q45_ar", "scenario_id": "Q45", "language": "ar", "pass_number": 0, "action": "abstain", "milliseconds": 0.003676}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q44_ar", "scenario_id": "Q44", "language": "ar", "pass_number": 0, "action": "clarify", "milliseconds": 0.001102}
{"track": "english_cards", "method": "E5", "query_id": "Q18_en", "scenario_id": "Q18", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 36.828757}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q05_mixed", "scenario_id": "Q05", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 36.13256}
{"track": "english_cards", "method": "RRF", "query_id": "Q45_ar", "scenario_id": "Q45", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 38.774418}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q07_en", "scenario_id": "Q07", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 41.315657}
{"track": "english_cards", "method": "BM25", "query_id": "Q41_en", "scenario_id": "Q41", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.315435}
{"track": "english_cards", "method": "BM25", "query_id": "Q48_en", "scenario_id": "Q48", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.104667}
{"track": "english_cards", "method": "E5", "query_id": "Q03_en", "scenario_id": "Q03", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 35.719987}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q17_ar", "scenario_id": "Q17", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 37.669754}
{"track": "english_cards", "method": "RRF", "query_id": "Q50_en", "scenario_id": "Q50", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 26.313258}
{"track": "english_cards", "method": "E5", "query_id": "Q03_ar", "scenario_id": "Q03", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 36.277117}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q11_ar", "scenario_id": "Q11", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 42.272728}
{"track": "english_cards", "method": "BM25", "query_id": "Q11_en", "scenario_id": "Q11", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.334895}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q43_en", "scenario_id": "Q43", "language": "en", "pass_number": 0, "action": "clarify", "milliseconds": 0.003135}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q13_ar", "scenario_id": "Q13", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 31.998592}
{"track": "english_cards", "method": "E5", "query_id": "Q13_mixed", "scenario_id": "Q13", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 30.037007}
{"track": "english_cards", "method": "E5", "query_id": "Q47_en", "scenario_id": "Q47", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 31.679781}
{"track": "english_cards", "method": "E5", "query_id": "Q21_ar", "scenario_id": "Q21", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 39.061902}
{"track": "english_cards", "method": "RRF", "query_id": "Q28_en", "scenario_id": "Q28", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 31.113268}
{"track": "english_cards", "method": "RRF", "query_id": "Q21_ar", "scenario_id": "Q21", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 45.749035}
{"track": "english_cards", "method": "RRF", "query_id": "Q30_en", "scenario_id": "Q30", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 39.4125}
{"track": "english_cards", "method": "E5", "query_id": "Q26_en", "scenario_id": "Q26", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 30.531191}
{"track": "english_cards", "method": "RRF", "query_id": "Q03_ar", "scenario_id": "Q03", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 44.634696}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q19_en", "scenario_id": "Q19", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 46.632906}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q30_en", "scenario_id": "Q30", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 40.261469}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q09_en", "scenario_id": "Q09", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 34.299036}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q26_en", "scenario_id": "Q26", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 52.648924}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q50_ar", "scenario_id": "Q50", "language": "ar", "pass_number": 0, "action": "abstain", "milliseconds": 0.043155}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q04_ar", "scenario_id": "Q04", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 51.480629}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q27_ar", "scenario_id": "Q27", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 42.69871}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q13_en", "scenario_id": "Q13", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 37.431135}
{"track": "english_cards", "method": "BM25", "query_id": "Q01_en", "scenario_id": "Q01", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.337989}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q16_ar", "scenario_id": "Q16", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 38.150769}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q01_en", "scenario_id": "Q01", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 35.685895}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q34_ar", "scenario_id": "Q34", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 40.337823}
{"track": "english_cards", "method": "E5", "query_id": "Q34_en", "scenario_id": "Q34", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 38.006781}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q42_en", "scenario_id": "Q42", "language": "en", "pass_number": 0, "action": "clarify", "milliseconds": 0.039109}
{"track": "english_cards", "method": "E5", "query_id": "Q36_ar", "scenario_id": "Q36", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 38.519314}
{"track": "english_cards", "method": "E5", "query_id": "Q39_en", "scenario_id": "Q39", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 38.754494}
{"track": "english_cards", "method": "RRF", "query_id": "Q08_en", "scenario_id": "Q08", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 43.724339}
{"track": "english_cards", "method": "BM25", "query_id": "Q33_en", "scenario_id": "Q33", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.281134}
{"track": "english_cards", "method": "RRF", "query_id": "Q08_ar", "scenario_id": "Q08", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 46.213568}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q30_ar", "scenario_id": "Q30", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 40.147772}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q05_ar", "scenario_id": "Q05", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 37.656288}
{"track": "english_cards", "method": "BM25", "query_id": "Q28_ar", "scenario_id": "Q28", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.353372}
{"track": "english_cards", "method": "E5", "query_id": "Q04_ar", "scenario_id": "Q04", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 38.059987}
{"track": "english_cards", "method": "BM25", "query_id": "Q07_en", "scenario_id": "Q07", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.355616}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q41_ar", "scenario_id": "Q41", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 36.702493}
{"track": "english_cards", "method": "RRF", "query_id": "Q04_en", "scenario_id": "Q04", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 37.251239}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q34_en", "scenario_id": "Q34", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 38.309813}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q44_ar", "scenario_id": "Q44", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 41.69397}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q03_ar", "scenario_id": "Q03", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 38.79871}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q45_mixed", "scenario_id": "Q45", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 28.728152}
{"track": "english_cards", "method": "BM25", "query_id": "Q19_en", "scenario_id": "Q19", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.3782}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q38_ar", "scenario_id": "Q38", "language": "ar", "pass_number": 0, "action": "clarify", "milliseconds": 0.060471}
{"track": "english_cards", "method": "BM25", "query_id": "Q07_ar", "scenario_id": "Q07", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.308003}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q14_ar", "scenario_id": "Q14", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 32.275845}
{"track": "english_cards", "method": "RRF", "query_id": "Q06_ar", "scenario_id": "Q06", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 38.691588}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q41_en", "scenario_id": "Q41", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 34.553756}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q47_ar", "scenario_id": "Q47", "language": "ar", "pass_number": 0, "action": "abstain", "milliseconds": 0.036164}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q03_mixed", "scenario_id": "Q03", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 36.306887}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q10_en", "scenario_id": "Q10", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 31.178511}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q16_ar", "scenario_id": "Q16", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 35.397091}
{"track": "english_cards", "method": "E5", "query_id": "Q32_en", "scenario_id": "Q32", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 25.183422}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q03_ar", "scenario_id": "Q03", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 33.250203}
{"track": "english_cards", "method": "RRF", "query_id": "Q31_en", "scenario_id": "Q31", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 26.813747}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q49_ar", "scenario_id": "Q49", "language": "ar", "pass_number": 0, "action": "abstain", "milliseconds": 0.041693}
{"track": "english_cards", "method": "BM25", "query_id": "Q41_ar", "scenario_id": "Q41", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.259651}
{"track": "english_cards", "method": "RRF", "query_id": "Q19_ar", "scenario_id": "Q19", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 38.07557}
{"track": "english_cards", "method": "BM25", "query_id": "Q12_ar", "scenario_id": "Q12", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.290718}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q13_mixed", "scenario_id": "Q13", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 26.538883}
{"track": "english_cards", "method": "BM25", "query_id": "Q24_en", "scenario_id": "Q24", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.328585}
{"track": "english_cards", "method": "RRF", "query_id": "Q37_mixed", "scenario_id": "Q37", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 25.245836}
{"track": "english_cards", "method": "RRF", "query_id": "Q01_ar", "scenario_id": "Q01", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 29.63701}
{"track": "english_cards", "method": "E5", "query_id": "Q08_en", "scenario_id": "Q08", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 41.50777}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q30_en", "scenario_id": "Q30", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 43.85801}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q11_ar", "scenario_id": "Q11", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 35.465509}
{"track": "english_cards", "method": "RRF", "query_id": "Q22_en", "scenario_id": "Q22", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 36.234968}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q02_en", "scenario_id": "Q02", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 30.119717}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q21_ar", "scenario_id": "Q21", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 36.924937}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q15_en", "scenario_id": "Q15", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 29.102315}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q44_en", "scenario_id": "Q44", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 34.836421}
{"track": "english_cards", "method": "BM25", "query_id": "Q37_en", "scenario_id": "Q37", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.290458}
{"track": "english_cards", "method": "RRF", "query_id": "Q03_mixed", "scenario_id": "Q03", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 30.448843}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q06_ar", "scenario_id": "Q06", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 32.895377}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q08_ar", "scenario_id": "Q08", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 40.174251}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q07_ar", "scenario_id": "Q07", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 41.131994}
{"track": "english_cards", "method": "BM25", "query_id": "Q02_ar", "scenario_id": "Q02", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.293171}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q34_ar", "scenario_id": "Q34", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 32.581425}
{"track": "english_cards", "method": "E5", "query_id": "Q11_en", "scenario_id": "Q11", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 32.289785}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q22_ar", "scenario_id": "Q22", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 44.026414}
{"track": "english_cards", "method": "E5", "query_id": "Q11_ar", "scenario_id": "Q11", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 35.376244}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q47_en", "scenario_id": "Q47", "language": "en", "pass_number": 0, "action": "abstain", "milliseconds": 0.004667}
{"track": "english_cards", "method": "RRF", "query_id": "Q24_ar", "scenario_id": "Q24", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 40.448945}
{"track": "english_cards", "method": "E5", "query_id": "Q30_en", "scenario_id": "Q30", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 36.399105}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q05_en", "scenario_id": "Q05", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 37.201524}
{"track": "english_cards", "method": "E5", "query_id": "Q29_en", "scenario_id": "Q29", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 38.353419}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q37_en", "scenario_id": "Q37", "language": "en", "pass_number": 0, "action": "clarify", "milliseconds": 0.003545}
{"track": "english_cards", "method": "E5", "query_id": "Q16_en", "scenario_id": "Q16", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 32.394834}
{"track": "english_cards", "method": "RRF", "query_id": "Q25_ar", "scenario_id": "Q25", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 33.186366}
{"track": "english_cards", "method": "BM25", "query_id": "Q38_en", "scenario_id": "Q38", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.336697}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q04_en", "scenario_id": "Q04", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 36.899349}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q13_mixed", "scenario_id": "Q13", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 30.087328}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q30_ar", "scenario_id": "Q30", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 44.075909}
{"track": "english_cards", "method": "E5", "query_id": "Q07_ar", "scenario_id": "Q07", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 52.882262}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q48_en", "scenario_id": "Q48", "language": "en", "pass_number": 0, "action": "abstain", "milliseconds": 0.032228}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q39_en", "scenario_id": "Q39", "language": "en", "pass_number": 0, "action": "clarify", "milliseconds": 0.022684}
{"track": "english_cards", "method": "E5", "query_id": "Q05_ar", "scenario_id": "Q05", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 45.36486}
{"track": "english_cards", "method": "RRF", "query_id": "Q13_en", "scenario_id": "Q13", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 37.800355}
{"track": "english_cards", "method": "E5", "query_id": "Q24_en", "scenario_id": "Q24", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 41.285466}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q44_en", "scenario_id": "Q44", "language": "en", "pass_number": 0, "action": "clarify", "milliseconds": 0.004086}
{"track": "english_cards", "method": "RRF", "query_id": "Q28_ar", "scenario_id": "Q28", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 45.667936}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q02_ar", "scenario_id": "Q02", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 39.717444}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q12_en", "scenario_id": "Q12", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 48.009032}
{"track": "english_cards", "method": "RRF", "query_id": "Q45_mixed", "scenario_id": "Q45", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 37.47119}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q25_ar", "scenario_id": "Q25", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 35.933114}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q27_en", "scenario_id": "Q27", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 33.44787}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q18_en", "scenario_id": "Q18", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 37.39797}
{"track": "english_cards", "method": "E5", "query_id": "Q25_ar", "scenario_id": "Q25", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 34.087974}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q36_ar", "scenario_id": "Q36", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 37.475116}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q14_en", "scenario_id": "Q14", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 39.283801}
{"track": "english_cards", "method": "BM25", "query_id": "Q39_en", "scenario_id": "Q39", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.293833}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q25_en", "scenario_id": "Q25", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 32.823479}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q45_mixed", "scenario_id": "Q45", "language": "mixed", "pass_number": 0, "action": "abstain", "milliseconds": 0.004187}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q18_en", "scenario_id": "Q18", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 34.520486}
{"track": "english_cards", "method": "BM25", "query_id": "Q06_en", "scenario_id": "Q06", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.358771}
{"track": "english_cards", "method": "RRF", "query_id": "Q23_ar", "scenario_id": "Q23", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 44.427728}
{"track": "english_cards", "method": "E5", "query_id": "Q14_en", "scenario_id": "Q14", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 35.103333}
{"track": "english_cards", "method": "BM25", "query_id": "Q18_en", "scenario_id": "Q18", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.453233}
{"track": "english_cards", "method": "E5", "query_id": "Q46_en", "scenario_id": "Q46", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 31.604744}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q34_en", "scenario_id": "Q34", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 34.866267}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q27_ar", "scenario_id": "Q27", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 34.395798}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q26_ar", "scenario_id": "Q26", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 30.519919}
{"track": "english_cards", "method": "RRF", "query_id": "Q33_en", "scenario_id": "Q33", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 41.77295}
{"track": "english_cards", "method": "BM25", "query_id": "Q29_en", "scenario_id": "Q29", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.380614}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q15_ar", "scenario_id": "Q15", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 39.074465}
{"track": "english_cards", "method": "BM25", "query_id": "Q25_en", "scenario_id": "Q25", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.340092}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q13_ar", "scenario_id": "Q13", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 39.095847}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q49_en", "scenario_id": "Q49", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 36.089569}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q38_en", "scenario_id": "Q38", "language": "en", "pass_number": 0, "action": "clarify", "milliseconds": 0.003596}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q08_ar", "scenario_id": "Q08", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 45.402526}
{"track": "english_cards", "method": "BM25", "query_id": "Q20_en", "scenario_id": "Q20", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.341454}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q49_en", "scenario_id": "Q49", "language": "en", "pass_number": 0, "action": "abstain", "milliseconds": 0.018858}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q25_mixed", "scenario_id": "Q25", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 31.031691}
{"track": "english_cards", "method": "BM25", "query_id": "Q23_en", "scenario_id": "Q23", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.310908}
{"track": "english_cards", "method": "BM25", "query_id": "Q05_mixed", "scenario_id": "Q05", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 0.124267}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q21_en", "scenario_id": "Q21", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 38.933443}
{"track": "english_cards", "method": "BM25", "query_id": "Q27_en", "scenario_id": "Q27", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.298559}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q15_mixed", "scenario_id": "Q15", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 31.882061}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q01_mixed", "scenario_id": "Q01", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 35.310856}
{"track": "english_cards", "method": "RRF", "query_id": "Q29_ar", "scenario_id": "Q29", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 45.496949}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q05_mixed", "scenario_id": "Q05", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 33.903697}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q09_ar", "scenario_id": "Q09", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 36.846199}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q49_en", "scenario_id": "Q49", "language": "en", "pass_number": 0, "action": "abstain", "milliseconds": 0.004407}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q37_ar", "scenario_id": "Q37", "language": "ar", "pass_number": 0, "action": "clarify", "milliseconds": 0.043956}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q35_en", "scenario_id": "Q35", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 33.724787}
{"track": "english_cards", "method": "E5", "query_id": "Q45_en", "scenario_id": "Q45", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 32.404448}
{"track": "english_cards", "method": "E5", "query_id": "Q12_en", "scenario_id": "Q12", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 35.011055}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q28_ar", "scenario_id": "Q28", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 35.375066}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q25_mixed", "scenario_id": "Q25", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 31.540281}
{"track": "english_cards", "method": "BM25", "query_id": "Q25_ar", "scenario_id": "Q25", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.306973}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q37_mixed", "scenario_id": "Q37", "language": "mixed", "pass_number": 0, "action": "clarify", "milliseconds": 0.028102}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q17_ar", "scenario_id": "Q17", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 35.724343}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q27_en", "scenario_id": "Q27", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 29.401028}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q24_en", "scenario_id": "Q24", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 40.809393}
{"track": "english_cards", "method": "RRF", "query_id": "Q01_en", "scenario_id": "Q01", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 34.538878}
{"track": "english_cards", "method": "RRF", "query_id": "Q21_en", "scenario_id": "Q21", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 41.578762}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q25_ar", "scenario_id": "Q25", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 31.142832}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q07_ar", "scenario_id": "Q07", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 53.138556}
{"track": "english_cards", "method": "RRF", "query_id": "Q35_en", "scenario_id": "Q35", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 31.866472}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q09_mixed", "scenario_id": "Q09", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 33.08674}
{"track": "english_cards", "method": "BM25", "query_id": "Q49_en", "scenario_id": "Q49", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.298009}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q40_en", "scenario_id": "Q40", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 34.020657}
{"track": "english_cards", "method": "RRF", "query_id": "Q13_mixed", "scenario_id": "Q13", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 33.401735}
{"track": "english_cards", "method": "RRF", "query_id": "Q02_en", "scenario_id": "Q02", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 35.752997}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q14_en", "scenario_id": "Q14", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 41.163747}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q38_en", "scenario_id": "Q38", "language": "en", "pass_number": 0, "action": "clarify", "milliseconds": 0.095504}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q28_en", "scenario_id": "Q28", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 27.902151}
{"track": "english_cards", "method": "BM25", "query_id": "Q30_en", "scenario_id": "Q30", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.317719}
{"track": "english_cards", "method": "RRF", "query_id": "Q15_ar", "scenario_id": "Q15", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 35.405022}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q14_ar", "scenario_id": "Q14", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 30.8964}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q39_ar", "scenario_id": "Q39", "language": "ar", "pass_number": 0, "action": "clarify", "milliseconds": 0.003285}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q06_ar", "scenario_id": "Q06", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 35.028285}
{"track": "english_cards", "method": "BM25", "query_id": "Q33_ar", "scenario_id": "Q33", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.290277}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q15_mixed", "scenario_id": "Q15", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 29.898398}
{"track": "english_cards", "method": "RRF", "query_id": "Q05_en", "scenario_id": "Q05", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 38.731273}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q09_ar", "scenario_id": "Q09", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 33.350277}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q15_mixed", "scenario_id": "Q15", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 29.997837}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q50_ar", "scenario_id": "Q50", "language": "ar", "pass_number": 0, "action": "abstain", "milliseconds": 0.003415}
{"track": "english_cards", "method": "E5", "query_id": "Q33_en", "scenario_id": "Q33", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 32.408679}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q42_en", "scenario_id": "Q42", "language": "en", "pass_number": 0, "action": "clarify", "milliseconds": 0.003696}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q40_ar", "scenario_id": "Q40", "language": "ar", "pass_number": 0, "action": "clarify", "milliseconds": 0.041572}
{"track": "english_cards", "method": "BM25", "query_id": "Q04_ar", "scenario_id": "Q04", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.283507}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q09_en", "scenario_id": "Q09", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 29.079283}
{"track": "english_cards", "method": "BM25", "query_id": "Q02_en", "scenario_id": "Q02", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.342336}
{"track": "english_cards", "method": "RRF", "query_id": "Q09_ar", "scenario_id": "Q09", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 36.01415}
{"track": "english_cards", "method": "BM25", "query_id": "Q03_mixed", "scenario_id": "Q03", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 0.301194}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q04_en", "scenario_id": "Q04", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 36.295133}
{"track": "english_cards", "method": "E5", "query_id": "Q11_mixed", "scenario_id": "Q11", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 29.606948}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q03_en", "scenario_id": "Q03", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 34.691708}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q42_ar", "scenario_id": "Q42", "language": "ar", "pass_number": 0, "action": "clarify", "milliseconds": 0.004387}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q25_en", "scenario_id": "Q25", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 27.873077}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q48_en", "scenario_id": "Q48", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 28.976249}
{"track": "english_cards", "method": "RRF", "query_id": "Q48_ar", "scenario_id": "Q48", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 30.509068}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q09_mixed", "scenario_id": "Q09", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 30.363498}
{"track": "english_cards", "method": "RRF", "query_id": "Q13_ar", "scenario_id": "Q13", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 31.234781}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q05_ar", "scenario_id": "Q05", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 34.033587}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q05_ar", "scenario_id": "Q05", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 34.567551}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q50_en", "scenario_id": "Q50", "language": "en", "pass_number": 0, "action": "abstain", "milliseconds": 0.034021}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q03_mixed", "scenario_id": "Q03", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 34.459048}
{"track": "english_cards", "method": "RRF", "query_id": "Q30_ar", "scenario_id": "Q30", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 38.576369}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q13_mixed", "scenario_id": "Q13", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 29.894673}
{"track": "english_cards", "method": "E5", "query_id": "Q01_ar", "scenario_id": "Q01", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 68.652008}
{"track": "english_cards", "method": "E5", "query_id": "Q30_ar", "scenario_id": "Q30", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 66.295493}
{"track": "english_cards", "method": "RRF", "query_id": "Q25_mixed", "scenario_id": "Q25", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 28.242692}
{"track": "english_cards", "method": "BM25", "query_id": "Q13_mixed", "scenario_id": "Q13", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 0.320512}
{"track": "english_cards", "method": "BM25", "query_id": "Q32_en", "scenario_id": "Q32", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.148434}
{"track": "english_cards", "method": "E5", "query_id": "Q09_ar", "scenario_id": "Q09", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 31.602864}
{"track": "english_cards", "method": "BM25", "query_id": "Q11_ar", "scenario_id": "Q11", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.357679}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q24_ar", "scenario_id": "Q24", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 37.970086}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q19_ar", "scenario_id": "Q19", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 40.880591}
{"track": "english_cards", "method": "RRF", "query_id": "Q16_ar", "scenario_id": "Q16", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 35.172212}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q05_mixed", "scenario_id": "Q05", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 30.897753}
{"track": "english_cards", "method": "BM25", "query_id": "Q16_en", "scenario_id": "Q16", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.367404}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q36_ar", "scenario_id": "Q36", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 32.951187}
{"track": "english_cards", "method": "E5", "query_id": "Q13_ar", "scenario_id": "Q13", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 29.543594}
{"track": "english_cards", "method": "E5", "query_id": "Q02_en", "scenario_id": "Q02", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 30.044908}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q23_en", "scenario_id": "Q23", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 38.419293}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q43_ar", "scenario_id": "Q43", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 36.193269}
{"track": "english_cards", "method": "E5", "query_id": "Q25_mixed", "scenario_id": "Q25", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 29.205644}
{"track": "english_cards", "method": "E5", "query_id": "Q01_en", "scenario_id": "Q01", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 29.462802}
{"track": "english_cards", "method": "BM25", "query_id": "Q43_en", "scenario_id": "Q43", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.302826}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q24_ar", "scenario_id": "Q24", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 72.014089}
{"track": "english_cards", "method": "BM25", "query_id": "Q49_ar", "scenario_id": "Q49", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.333733}
{"track": "english_cards", "method": "E5", "query_id": "Q19_en", "scenario_id": "Q19", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 41.638382}
{"track": "english_cards", "method": "RRF", "query_id": "Q41_en", "scenario_id": "Q41", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 62.798127}
{"track": "english_cards", "method": "E5", "query_id": "Q24_ar", "scenario_id": "Q24", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 39.007659}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q18_ar", "scenario_id": "Q18", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 31.864941}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q10_ar", "scenario_id": "Q10", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 33.448235}
{"track": "english_cards", "method": "BM25", "query_id": "Q15_en", "scenario_id": "Q15", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.322255}
{"track": "english_cards", "method": "E5", "query_id": "Q49_ar", "scenario_id": "Q49", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 34.801193}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q20_en", "scenario_id": "Q20", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 40.308709}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q35_ar", "scenario_id": "Q35", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 34.436904}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q22_en", "scenario_id": "Q22", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 36.591961}
{"track": "english_cards", "method": "E5", "query_id": "Q29_ar", "scenario_id": "Q29", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 36.169524}
{"track": "english_cards", "method": "BM25", "query_id": "Q45_ar", "scenario_id": "Q45", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.336166}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q20_en", "scenario_id": "Q20", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 36.707835}
{"track": "english_cards", "method": "RRF", "query_id": "Q12_ar", "scenario_id": "Q12", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 35.10435}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q48_ar", "scenario_id": "Q48", "language": "ar", "pass_number": 0, "action": "abstain", "milliseconds": 0.003896}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q43_ar", "scenario_id": "Q43", "language": "ar", "pass_number": 0, "action": "clarify", "milliseconds": 0.001212}
{"track": "english_cards", "method": "BM25", "query_id": "Q26_ar", "scenario_id": "Q26", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.324459}
{"track": "english_cards", "method": "E5", "query_id": "Q08_ar", "scenario_id": "Q08", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 48.4212}
{"track": "english_cards", "method": "RRF", "query_id": "Q03_en", "scenario_id": "Q03", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 37.345536}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q32_en", "scenario_id": "Q32", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 30.573555}
{"track": "english_cards", "method": "E5", "query_id": "Q41_en", "scenario_id": "Q41", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 37.707516}
{"track": "english_cards", "method": "BM25", "query_id": "Q14_en", "scenario_id": "Q14", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 1.038464}
{"track": "english_cards", "method": "E5", "query_id": "Q45_ar", "scenario_id": "Q45", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 42.150263}
{"track": "english_cards", "method": "E5", "query_id": "Q22_en", "scenario_id": "Q22", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 43.185383}
{"track": "english_cards", "method": "RRF", "query_id": "Q12_en", "scenario_id": "Q12", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 35.128466}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q24_ar", "scenario_id": "Q24", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 45.294139}
{"track": "english_cards", "method": "RRF", "query_id": "Q26_en", "scenario_id": "Q26", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 34.768604}
{"track": "english_cards", "method": "E5", "query_id": "Q17_ar", "scenario_id": "Q17", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 36.69102}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q43_en", "scenario_id": "Q43", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 40.994211}
{"track": "english_cards", "method": "RRF", "query_id": "Q10_ar", "scenario_id": "Q10", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 33.913897}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q15_en", "scenario_id": "Q15", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 63.121223}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q48_ar", "scenario_id": "Q48", "language": "ar", "pass_number": 0, "action": "abstain", "milliseconds": 0.041072}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q13_en", "scenario_id": "Q13", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 46.545514}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q24_en", "scenario_id": "Q24", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 37.005364}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q26_en", "scenario_id": "Q26", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 30.135535}
{"track": "english_cards", "method": "E5", "query_id": "Q28_en", "scenario_id": "Q28", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 29.985608}
{"track": "english_cards", "method": "E5", "query_id": "Q14_ar", "scenario_id": "Q14", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 32.448939}
{"track": "english_cards", "method": "RRF", "query_id": "Q27_en", "scenario_id": "Q27", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 29.915564}
{"track": "english_cards", "method": "E5", "query_id": "Q23_ar", "scenario_id": "Q23", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 40.364623}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q33_ar", "scenario_id": "Q33", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 35.826647}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q05_en", "scenario_id": "Q05", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 37.553709}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q18_ar", "scenario_id": "Q18", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 39.522795}
{"track": "english_cards", "method": "RRF", "query_id": "Q31_ar", "scenario_id": "Q31", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 38.84845}
{"track": "english_cards", "method": "E5", "query_id": "Q27_ar", "scenario_id": "Q27", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 46.735446}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q46_en", "scenario_id": "Q46", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 39.332118}
{"track": "english_cards", "method": "E5", "query_id": "Q18_ar", "scenario_id": "Q18", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 44.833986}
{"track": "english_cards", "method": "BM25", "query_id": "Q23_ar", "scenario_id": "Q23", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.593123}
{"track": "english_cards", "method": "E5", "query_id": "Q39_ar", "scenario_id": "Q39", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 44.801177}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q39_ar", "scenario_id": "Q39", "language": "ar", "pass_number": 0, "action": "clarify", "milliseconds": 0.04633}
{"track": "english_cards", "method": "BM25", "query_id": "Q19_ar", "scenario_id": "Q19", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.307112}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q11_en", "scenario_id": "Q11", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 41.023145}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q01_ar", "scenario_id": "Q01", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 37.915344}
{"track": "english_cards", "method": "RRF", "query_id": "Q17_ar", "scenario_id": "Q17", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 42.816637}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q33_en", "scenario_id": "Q33", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 40.752918}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q43_en", "scenario_id": "Q43", "language": "en", "pass_number": 0, "action": "clarify", "milliseconds": 0.041022}
{"track": "english_cards", "method": "BM25", "query_id": "Q10_ar", "scenario_id": "Q10", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.429888}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q09_mixed", "scenario_id": "Q09", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 37.830116}
{"track": "english_cards", "method": "BM25", "query_id": "Q39_ar", "scenario_id": "Q39", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.42456}
{"track": "english_cards", "method": "E5", "query_id": "Q09_mixed", "scenario_id": "Q09", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 42.966823}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q36_ar", "scenario_id": "Q36", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 39.472729}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q41_en", "scenario_id": "Q41", "language": "en", "pass_number": 0, "action": "clarify", "milliseconds": 0.003936}
{"track": "english_cards", "method": "BM25", "query_id": "Q09_ar", "scenario_id": "Q09", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.29896}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q12_en", "scenario_id": "Q12", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 37.88566}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q46_ar", "scenario_id": "Q46", "language": "ar", "pass_number": 0, "action": "abstain", "milliseconds": 0.004197}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q31_en", "scenario_id": "Q31", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 32.30359}
{"track": "english_cards", "method": "RRF", "query_id": "Q02_ar", "scenario_id": "Q02", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 37.698617}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q29_en", "scenario_id": "Q29", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 43.612005}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q33_ar", "scenario_id": "Q33", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 41.011368}
{"track": "english_cards", "method": "BM25", "query_id": "Q36_en", "scenario_id": "Q36", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.306261}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q25_ar", "scenario_id": "Q25", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 39.461473}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q27_ar", "scenario_id": "Q27", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 40.374528}
{"track": "english_cards", "method": "RRF", "query_id": "Q15_mixed", "scenario_id": "Q15", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 41.131018}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q26_en", "scenario_id": "Q26", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 31.976418}
{"track": "english_cards", "method": "BM25", "query_id": "Q22_en", "scenario_id": "Q22", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.330688}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q38_ar", "scenario_id": "Q38", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 27.919837}
{"track": "english_cards", "method": "BM25", "query_id": "Q40_ar", "scenario_id": "Q40", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.339211}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q45_en", "scenario_id": "Q45", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 35.444162}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q02_en", "scenario_id": "Q02", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 35.887389}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q15_ar", "scenario_id": "Q15", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 39.35307}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q46_en", "scenario_id": "Q46", "language": "en", "pass_number": 0, "action": "abstain", "milliseconds": 0.004076}
{"track": "english_cards", "method": "RRF", "query_id": "Q15_en", "scenario_id": "Q15", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 37.102409}
{"track": "english_cards", "method": "BM25", "query_id": "Q42_ar", "scenario_id": "Q42", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.360413}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q41_ar", "scenario_id": "Q41", "language": "ar", "pass_number": 0, "action": "clarify", "milliseconds": 0.027481}
{"track": "english_cards", "method": "RRF", "query_id": "Q46_ar", "scenario_id": "Q46", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 46.343315}
{"track": "english_cards", "method": "E5", "query_id": "Q35_en", "scenario_id": "Q35", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 36.015102}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q45_en", "scenario_id": "Q45", "language": "en", "pass_number": 0, "action": "abstain", "milliseconds": 0.003966}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q08_ar", "scenario_id": "Q08", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 56.97866}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q23_ar", "scenario_id": "Q23", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 54.532155}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q40_ar", "scenario_id": "Q40", "language": "ar", "pass_number": 0, "action": "clarify", "milliseconds": 0.005318}
{"track": "english_cards", "method": "RRF", "query_id": "Q20_en", "scenario_id": "Q20", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 100.219666}
{"track": "english_cards", "method": "RRF", "query_id": "Q32_en", "scenario_id": "Q32", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 31.927074}
{"track": "english_cards", "method": "RRF", "query_id": "Q36_en", "scenario_id": "Q36", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 38.448978}
{"track": "english_cards", "method": "RRF", "query_id": "Q24_en", "scenario_id": "Q24", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 45.239607}
{"track": "english_cards", "method": "RRF", "query_id": "Q22_ar", "scenario_id": "Q22", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 46.969753}
{"track": "english_cards", "method": "RRF", "query_id": "Q26_ar", "scenario_id": "Q26", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 41.487594}
{"track": "english_cards", "method": "E5", "query_id": "Q42_en", "scenario_id": "Q42", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 39.546358}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q20_ar", "scenario_id": "Q20", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 45.945906}
{"track": "english_cards", "method": "BM25", "query_id": "Q47_ar", "scenario_id": "Q47", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.342145}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q07_ar", "scenario_id": "Q07", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 55.971489}
{"track": "english_cards", "method": "BM25", "query_id": "Q35_ar", "scenario_id": "Q35", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.315816}
{"track": "english_cards", "method": "RRF", "query_id": "Q49_en", "scenario_id": "Q49", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 36.444836}
{"track": "english_cards", "method": "RRF", "query_id": "Q39_ar", "scenario_id": "Q39", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 29.407606}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q13_ar", "scenario_id": "Q13", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 39.449572}
{"track": "english_cards", "method": "BM25", "query_id": "Q47_en", "scenario_id": "Q47", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.439281}
{"track": "english_cards", "method": "RRF", "query_id": "Q11_en", "scenario_id": "Q11", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 42.300866}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q41_en", "scenario_id": "Q41", "language": "en", "pass_number": 0, "action": "clarify", "milliseconds": 0.038628}
{"track": "english_cards", "method": "BM25", "query_id": "Q38_ar", "scenario_id": "Q38", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.301344}
{"track": "english_cards", "method": "E5", "query_id": "Q46_ar", "scenario_id": "Q46", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 42.573487}
{"track": "english_cards", "method": "E5", "query_id": "Q09_en", "scenario_id": "Q09", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 37.557742}
{"track": "english_cards", "method": "RRF", "query_id": "Q05_ar", "scenario_id": "Q05", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 47.565256}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q38_en", "scenario_id": "Q38", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 34.072042}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q10_ar", "scenario_id": "Q10", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 40.363317}
{"track": "english_cards", "method": "E5", "query_id": "Q25_en", "scenario_id": "Q25", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 33.274841}
{"track": "english_cards", "method": "RRF", "query_id": "Q11_mixed", "scenario_id": "Q11", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 40.69642}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q18_en", "scenario_id": "Q18", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 34.007374}
{"track": "english_cards", "method": "RRF", "query_id": "Q39_en", "scenario_id": "Q39", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 38.177575}
{"track": "english_cards", "method": "RRF", "query_id": "Q49_ar", "scenario_id": "Q49", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 44.358145}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q35_en", "scenario_id": "Q35", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 35.842929}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q01_ar", "scenario_id": "Q01", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 40.785885}
{"track": "english_cards", "method": "BM25", "query_id": "Q21_en", "scenario_id": "Q21", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.310829}
{"track": "english_cards", "method": "BM25", "query_id": "Q05_en", "scenario_id": "Q05", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.108704}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q16_en", "scenario_id": "Q16", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 35.945904}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q43_ar", "scenario_id": "Q43", "language": "ar", "pass_number": 0, "action": "clarify", "milliseconds": 0.04672}
{"track": "english_cards", "method": "RRF", "query_id": "Q34_en", "scenario_id": "Q34", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 41.301912}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q42_en", "scenario_id": "Q42", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 35.419591}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q31_en", "scenario_id": "Q31", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 30.789247}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q34_ar", "scenario_id": "Q34", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 41.206327}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q12_ar", "scenario_id": "Q12", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 48.154464}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q39_ar", "scenario_id": "Q39", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 40.105094}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q11_mixed", "scenario_id": "Q11", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 35.232159}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q41_ar", "scenario_id": "Q41", "language": "ar", "pass_number": 0, "action": "clarify", "milliseconds": 0.004026}
{"track": "english_cards", "method": "BM25", "query_id": "Q45_en", "scenario_id": "Q45", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.321904}
{"track": "english_cards", "method": "BM25", "query_id": "Q43_ar", "scenario_id": "Q43", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.140501}
{"track": "english_cards", "method": "RRF", "query_id": "Q16_en", "scenario_id": "Q16", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 34.822582}
{"track": "english_cards", "method": "E5", "query_id": "Q15_ar", "scenario_id": "Q15", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 41.060918}
{"track": "english_cards", "method": "BM25", "query_id": "Q14_ar", "scenario_id": "Q14", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.438971}
{"track": "english_cards", "method": "E5", "query_id": "Q44_en", "scenario_id": "Q44", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 41.910358}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q04_ar", "scenario_id": "Q04", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 40.795129}
{"track": "english_cards", "method": "BM25", "query_id": "Q37_mixed", "scenario_id": "Q37", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 0.410809}
{"track": "english_cards", "method": "E5", "query_id": "Q21_en", "scenario_id": "Q21", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 45.969813}
{"track": "english_cards", "method": "BM25", "query_id": "Q15_mixed", "scenario_id": "Q15", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 0.336466}
{"track": "english_cards", "method": "BM25", "query_id": "Q20_ar", "scenario_id": "Q20", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.129545}
{"track": "english_cards", "method": "BM25", "query_id": "Q50_ar", "scenario_id": "Q50", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.091288}
{"track": "english_cards", "method": "RRF", "query_id": "Q11_ar", "scenario_id": "Q11", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 47.078102}
{"track": "english_cards", "method": "RRF", "query_id": "Q44_en", "scenario_id": "Q44", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 50.148617}
{"track": "english_cards", "method": "E5", "query_id": "Q10_ar", "scenario_id": "Q10", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 39.990617}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q03_en", "scenario_id": "Q03", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 45.07804}
{"track": "english_cards", "method": "E5", "query_id": "Q10_en", "scenario_id": "Q10", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 34.045011}
{"track": "english_cards", "method": "E5", "query_id": "Q36_en", "scenario_id": "Q36", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 37.534357}
{"track": "english_cards", "method": "RRF", "query_id": "Q38_ar", "scenario_id": "Q38", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 27.593904}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q15_en", "scenario_id": "Q15", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 37.334786}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q37_ar", "scenario_id": "Q37", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 39.573309}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q18_ar", "scenario_id": "Q18", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 43.546803}
{"track": "english_cards", "method": "E5", "query_id": "Q47_ar", "scenario_id": "Q47", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 34.213254}
{"track": "english_cards", "method": "BM25", "query_id": "Q16_ar", "scenario_id": "Q16", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.362817}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q45_ar", "scenario_id": "Q45", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 36.492808}
{"track": "english_cards", "method": "RRF", "query_id": "Q06_en", "scenario_id": "Q06", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 42.025171}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q28_en", "scenario_id": "Q28", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 32.898374}
{"track": "english_cards", "method": "RRF", "query_id": "Q17_en", "scenario_id": "Q17", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 35.112679}
{"track": "english_cards", "method": "BM25", "query_id": "Q50_en", "scenario_id": "Q50", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.339451}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q27_en", "scenario_id": "Q27", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 32.794417}
{"track": "english_cards", "method": "BM25", "query_id": "Q27_ar", "scenario_id": "Q27", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.317268}
{"track": "english_cards", "method": "E5", "query_id": "Q48_ar", "scenario_id": "Q48", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 40.540595}
{"track": "english_cards", "method": "RRF", "query_id": "Q27_ar", "scenario_id": "Q27", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 37.010087}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q08_en", "scenario_id": "Q08", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 50.420527}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q39_en", "scenario_id": "Q39", "language": "en", "pass_number": 0, "action": "clarify", "milliseconds": 0.005138}
{"track": "english_cards", "method": "BM25", "query_id": "Q31_ar", "scenario_id": "Q31", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.31839}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q19_ar", "scenario_id": "Q19", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 56.826486}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q44_en", "scenario_id": "Q44", "language": "en", "pass_number": 0, "action": "clarify", "milliseconds": 0.042014}
{"track": "english_cards", "method": "BM25", "query_id": "Q34_en", "scenario_id": "Q34", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.299451}
{"track": "english_cards", "method": "RRF", "query_id": "Q04_ar", "scenario_id": "Q04", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 46.004836}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q48_ar", "scenario_id": "Q48", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 40.335115}
{"track": "english_cards", "method": "BM25", "query_id": "Q09_en", "scenario_id": "Q09", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.295074}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q40_en", "scenario_id": "Q40", "language": "en", "pass_number": 0, "action": "clarify", "milliseconds": 0.003155}
{"track": "english_cards", "method": "BM25", "query_id": "Q25_mixed", "scenario_id": "Q25", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 0.115034}
{"track": "english_cards", "method": "BM25", "query_id": "Q32_ar", "scenario_id": "Q32", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.094373}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q39_en", "scenario_id": "Q39", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 44.760211}
{"track": "english_cards", "method": "BM25", "query_id": "Q17_en", "scenario_id": "Q17", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.307623}
{"track": "english_cards", "method": "E5", "query_id": "Q02_ar", "scenario_id": "Q02", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 42.550372}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q38_ar", "scenario_id": "Q38", "language": "ar", "pass_number": 0, "action": "clarify", "milliseconds": 0.004296}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q04_en", "scenario_id": "Q04", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 44.986412}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q45_mixed", "scenario_id": "Q45", "language": "mixed", "pass_number": 0, "action": "abstain", "milliseconds": 0.03951}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q21_en", "scenario_id": "Q21", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 54.679402}
{"track": "english_cards", "method": "E5", "query_id": "Q40_en", "scenario_id": "Q40", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 36.466608}
{"track": "english_cards", "method": "RRF", "query_id": "Q09_en", "scenario_id": "Q09", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 31.657264}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q06_en", "scenario_id": "Q06", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 45.156523}
{"track": "english_cards", "method": "RRF", "query_id": "Q43_ar", "scenario_id": "Q43", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 40.458672}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q37_en", "scenario_id": "Q37", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 38.435985}
{"track": "english_cards", "method": "BM25", "query_id": "Q48_ar", "scenario_id": "Q48", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 0.287163}
{"track": "english_cards", "method": "RRF", "query_id": "Q25_en", "scenario_id": "Q25", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 35.601215}
{"track": "english_cards", "method": "BM25", "query_id": "Q28_en", "scenario_id": "Q28", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.293653}
{"track": "english_cards", "method": "RRF", "query_id": "Q09_mixed", "scenario_id": "Q09", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 45.148275}
{"track": "english_cards", "method": "BM25", "query_id": "Q09_mixed", "scenario_id": "Q09", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 0.321274}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q31_ar", "scenario_id": "Q31", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 33.812771}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q23_en", "scenario_id": "Q23", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 41.771389}
{"track": "english_cards", "method": "RRF", "query_id": "Q01_mixed", "scenario_id": "Q01", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 54.306904}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q05_en", "scenario_id": "Q05", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 34.060566}
{"track": "english_cards", "method": "E5", "query_id": "Q37_en", "scenario_id": "Q37", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 31.733219}
{"track": "english_cards", "method": "RRF", "query_id": "Q38_en", "scenario_id": "Q38", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 26.50279}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q25_mixed", "scenario_id": "Q25", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 27.533573}
{"track": "english_cards", "method": "RRF", "query_id": "Q43_en", "scenario_id": "Q43", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 33.582224}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q32_ar", "scenario_id": "Q32", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 27.506973}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q22_ar", "scenario_id": "Q22", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 37.883222}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q47_en", "scenario_id": "Q47", "language": "en", "pass_number": 0, "action": "abstain", "milliseconds": 0.030335}
{"track": "english_cards", "method": "BM25", "query_id": "Q04_en", "scenario_id": "Q04", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 0.421465}
{"track": "english_cards", "method": "RRF", "query_id": "Q33_ar", "scenario_id": "Q33", "language": "ar", "pass_number": 0, "action": "answer", "milliseconds": 33.05565}
{"track": "english_cards", "method": "RRF", "query_id": "Q10_en", "scenario_id": "Q10", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 29.13122}
{"track": "english_cards", "method": "RRF", "query_id": "Q48_en", "scenario_id": "Q48", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 27.08074}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q07_en", "scenario_id": "Q07", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 38.400011}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q11_mixed", "scenario_id": "Q11", "language": "mixed", "pass_number": 0, "action": "answer", "milliseconds": 29.6891}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q17_en", "scenario_id": "Q17", "language": "en", "pass_number": 0, "action": "answer", "milliseconds": 30.708455}
{"track": "english_cards", "method": "BM25", "query_id": "Q13_ar", "scenario_id": "Q13", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.273742}
{"track": "english_cards", "method": "BM25", "query_id": "Q03_mixed", "scenario_id": "Q03", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 0.120131}
{"track": "english_cards", "method": "BM25", "query_id": "Q07_ar", "scenario_id": "Q07", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.152109}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q43_en", "scenario_id": "Q43", "language": "en", "pass_number": 1, "action": "clarify", "milliseconds": 0.002925}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q48_en", "scenario_id": "Q48", "language": "en", "pass_number": 1, "action": "abstain", "milliseconds": 0.001202}
{"track": "english_cards", "method": "RRF", "query_id": "Q40_ar", "scenario_id": "Q40", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 31.829404}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q37_ar", "scenario_id": "Q37", "language": "ar", "pass_number": 1, "action": "clarify", "milliseconds": 0.075073}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q36_en", "scenario_id": "Q36", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 35.507384}
{"track": "english_cards", "method": "BM25", "query_id": "Q27_ar", "scenario_id": "Q27", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.284999}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q36_ar", "scenario_id": "Q36", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 33.313779}
{"track": "english_cards", "method": "E5", "query_id": "Q18_ar", "scenario_id": "Q18", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 31.832928}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q18_en", "scenario_id": "Q18", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 31.769743}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q34_en", "scenario_id": "Q34", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 35.763159}
{"track": "english_cards", "method": "BM25", "query_id": "Q22_en", "scenario_id": "Q22", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.298119}
{"track": "english_cards", "method": "E5", "query_id": "Q31_en", "scenario_id": "Q31", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 28.756325}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q42_ar", "scenario_id": "Q42", "language": "ar", "pass_number": 1, "action": "clarify", "milliseconds": 0.044997}
{"track": "english_cards", "method": "E5", "query_id": "Q08_ar", "scenario_id": "Q08", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 43.97006}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q02_ar", "scenario_id": "Q02", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 33.274981}
{"track": "english_cards", "method": "E5", "query_id": "Q14_ar", "scenario_id": "Q14", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 28.87296}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q02_ar", "scenario_id": "Q02", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 30.411438}
{"track": "english_cards", "method": "RRF", "query_id": "Q41_ar", "scenario_id": "Q41", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 34.36963}
{"track": "english_cards", "method": "E5", "query_id": "Q35_ar", "scenario_id": "Q35", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 32.953157}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q34_ar", "scenario_id": "Q34", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 37.939247}
{"track": "english_cards", "method": "RRF", "query_id": "Q42_en", "scenario_id": "Q42", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 50.981822}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q28_en", "scenario_id": "Q28", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 45.518162}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q46_ar", "scenario_id": "Q46", "language": "ar", "pass_number": 1, "action": "abstain", "milliseconds": 0.003385}
{"track": "english_cards", "method": "E5", "query_id": "Q41_ar", "scenario_id": "Q41", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 36.670225}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q25_mixed", "scenario_id": "Q25", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 30.103485}
{"track": "english_cards", "method": "BM25", "query_id": "Q04_ar", "scenario_id": "Q04", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.335426}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q01_ar", "scenario_id": "Q01", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 31.194678}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q31_ar", "scenario_id": "Q31", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 28.251544}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q30_ar", "scenario_id": "Q30", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 37.504292}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q04_ar", "scenario_id": "Q04", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 37.623441}
{"track": "english_cards", "method": "E5", "query_id": "Q17_ar", "scenario_id": "Q17", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 33.853313}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q01_mixed", "scenario_id": "Q01", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 29.841229}
{"track": "english_cards", "method": "E5", "query_id": "Q37_ar", "scenario_id": "Q37", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 38.383326}
{"track": "english_cards", "method": "E5", "query_id": "Q26_en", "scenario_id": "Q26", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 31.417172}
{"track": "english_cards", "method": "E5", "query_id": "Q01_ar", "scenario_id": "Q01", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 33.036893}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q44_en", "scenario_id": "Q44", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 48.12248}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q50_en", "scenario_id": "Q50", "language": "en", "pass_number": 1, "action": "abstain", "milliseconds": 0.036365}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q15_mixed", "scenario_id": "Q15", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 37.945446}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q39_ar", "scenario_id": "Q39", "language": "ar", "pass_number": 1, "action": "clarify", "milliseconds": 0.003706}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q08_ar", "scenario_id": "Q08", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 54.470968}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q03_en", "scenario_id": "Q03", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 43.958273}
{"track": "english_cards", "method": "E5", "query_id": "Q37_en", "scenario_id": "Q37", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 38.936118}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q15_mixed", "scenario_id": "Q15", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 40.580615}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q20_en", "scenario_id": "Q20", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 41.847666}
{"track": "english_cards", "method": "BM25", "query_id": "Q19_en", "scenario_id": "Q19", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.301714}
{"track": "english_cards", "method": "BM25", "query_id": "Q30_en", "scenario_id": "Q30", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.110086}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q11_ar", "scenario_id": "Q11", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 42.985482}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q24_ar", "scenario_id": "Q24", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 46.978114}
{"track": "english_cards", "method": "BM25", "query_id": "Q36_ar", "scenario_id": "Q36", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.331439}
{"track": "english_cards", "method": "E5", "query_id": "Q07_en", "scenario_id": "Q07", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 45.206677}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q17_en", "scenario_id": "Q17", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 47.874055}
{"track": "english_cards", "method": "RRF", "query_id": "Q22_en", "scenario_id": "Q22", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 43.629691}
{"track": "english_cards", "method": "BM25", "query_id": "Q14_ar", "scenario_id": "Q14", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.575157}
{"track": "english_cards", "method": "RRF", "query_id": "Q25_en", "scenario_id": "Q25", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 34.066617}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q12_en", "scenario_id": "Q12", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 42.173878}
{"track": "english_cards", "method": "E5", "query_id": "Q48_ar", "scenario_id": "Q48", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 45.472227}
{"track": "english_cards", "method": "RRF", "query_id": "Q33_en", "scenario_id": "Q33", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 41.759885}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q16_en", "scenario_id": "Q16", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 48.671395}
{"track": "english_cards", "method": "E5", "query_id": "Q07_ar", "scenario_id": "Q07", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 49.414415}
{"track": "english_cards", "method": "E5", "query_id": "Q36_en", "scenario_id": "Q36", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 43.864134}
{"track": "english_cards", "method": "RRF", "query_id": "Q45_mixed", "scenario_id": "Q45", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 29.38864}
{"track": "english_cards", "method": "E5", "query_id": "Q28_ar", "scenario_id": "Q28", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 37.890156}
{"track": "english_cards", "method": "E5", "query_id": "Q25_mixed", "scenario_id": "Q25", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 33.104407}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q21_ar", "scenario_id": "Q21", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 57.712595}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q47_en", "scenario_id": "Q47", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 38.591011}
{"track": "english_cards", "method": "BM25", "query_id": "Q01_ar", "scenario_id": "Q01", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.295545}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q25_mixed", "scenario_id": "Q25", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 36.754495}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q25_ar", "scenario_id": "Q25", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 39.631919}
{"track": "english_cards", "method": "BM25", "query_id": "Q40_ar", "scenario_id": "Q40", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.292331}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q13_mixed", "scenario_id": "Q13", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 35.728489}
{"track": "english_cards", "method": "RRF", "query_id": "Q39_ar", "scenario_id": "Q39", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 33.32604}
{"track": "english_cards", "method": "BM25", "query_id": "Q18_ar", "scenario_id": "Q18", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.293322}
{"track": "english_cards", "method": "E5", "query_id": "Q21_ar", "scenario_id": "Q21", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 42.409973}
{"track": "english_cards", "method": "BM25", "query_id": "Q08_en", "scenario_id": "Q08", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.311109}
{"track": "english_cards", "method": "BM25", "query_id": "Q08_ar", "scenario_id": "Q08", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.124428}
{"track": "english_cards", "method": "RRF", "query_id": "Q05_en", "scenario_id": "Q05", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 41.486443}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q09_ar", "scenario_id": "Q09", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 46.270769}
{"track": "english_cards", "method": "E5", "query_id": "Q25_ar", "scenario_id": "Q25", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 33.184844}
{"track": "english_cards", "method": "BM25", "query_id": "Q20_ar", "scenario_id": "Q20", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.475526}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q35_en", "scenario_id": "Q35", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 35.950353}
{"track": "english_cards", "method": "RRF", "query_id": "Q16_en", "scenario_id": "Q16", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 44.138468}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q26_en", "scenario_id": "Q26", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 33.515356}
{"track": "english_cards", "method": "E5", "query_id": "Q38_en", "scenario_id": "Q38", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 32.716032}
{"track": "english_cards", "method": "RRF", "query_id": "Q30_ar", "scenario_id": "Q30", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 48.628021}
{"track": "english_cards", "method": "E5", "query_id": "Q50_en", "scenario_id": "Q50", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 26.238484}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q11_ar", "scenario_id": "Q11", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 52.683104}
{"track": "english_cards", "method": "BM25", "query_id": "Q11_en", "scenario_id": "Q11", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.338019}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q40_ar", "scenario_id": "Q40", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 42.35427}
{"track": "english_cards", "method": "BM25", "query_id": "Q47_en", "scenario_id": "Q47", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.320443}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q30_en", "scenario_id": "Q30", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 45.71272}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q29_ar", "scenario_id": "Q29", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 40.929383}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q28_ar", "scenario_id": "Q28", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 39.889893}
{"track": "english_cards", "method": "BM25", "query_id": "Q50_en", "scenario_id": "Q50", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.502888}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q22_en", "scenario_id": "Q22", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 53.615774}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q24_ar", "scenario_id": "Q24", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 55.512095}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q48_ar", "scenario_id": "Q48", "language": "ar", "pass_number": 1, "action": "abstain", "milliseconds": 0.040511}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q31_ar", "scenario_id": "Q31", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 42.31456}
{"track": "english_cards", "method": "E5", "query_id": "Q16_en", "scenario_id": "Q16", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 35.900909}
{"track": "english_cards", "method": "BM25", "query_id": "Q27_en", "scenario_id": "Q27", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.31228}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q01_ar", "scenario_id": "Q01", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 39.425118}
{"track": "english_cards", "method": "E5", "query_id": "Q27_en", "scenario_id": "Q27", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 30.042594}
{"track": "english_cards", "method": "BM25", "query_id": "Q39_ar", "scenario_id": "Q39", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.307103}
{"track": "english_cards", "method": "RRF", "query_id": "Q26_en", "scenario_id": "Q26", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 28.702977}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q30_ar", "scenario_id": "Q30", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 41.09226}
{"track": "english_cards", "method": "E5", "query_id": "Q12_ar", "scenario_id": "Q12", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 36.648856}
{"track": "english_cards", "method": "RRF", "query_id": "Q37_en", "scenario_id": "Q37", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 39.701003}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q16_en", "scenario_id": "Q16", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 34.682985}
{"track": "english_cards", "method": "E5", "query_id": "Q47_ar", "scenario_id": "Q47", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 27.416048}
{"track": "english_cards", "method": "RRF", "query_id": "Q25_ar", "scenario_id": "Q25", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 30.724622}
{"track": "english_cards", "method": "E5", "query_id": "Q20_en", "scenario_id": "Q20", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 43.859026}
{"track": "english_cards", "method": "BM25", "query_id": "Q01_mixed", "scenario_id": "Q01", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 0.321193}
{"track": "english_cards", "method": "RRF", "query_id": "Q07_ar", "scenario_id": "Q07", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 47.145878}
{"track": "english_cards", "method": "BM25", "query_id": "Q23_en", "scenario_id": "Q23", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.300343}
{"track": "english_cards", "method": "RRF", "query_id": "Q36_en", "scenario_id": "Q36", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 39.248432}
{"track": "english_cards", "method": "RRF", "query_id": "Q44_en", "scenario_id": "Q44", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 43.64914}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q50_en", "scenario_id": "Q50", "language": "en", "pass_number": 1, "action": "abstain", "milliseconds": 0.003866}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q19_en", "scenario_id": "Q19", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 48.297303}
{"track": "english_cards", "method": "E5", "query_id": "Q37_mixed", "scenario_id": "Q37", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 32.861671}
{"track": "english_cards", "method": "BM25", "query_id": "Q09_mixed", "scenario_id": "Q09", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 0.459222}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q07_en", "scenario_id": "Q07", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 46.953969}
{"track": "english_cards", "method": "E5", "query_id": "Q04_ar", "scenario_id": "Q04", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 48.228458}
{"track": "english_cards", "method": "BM25", "query_id": "Q49_ar", "scenario_id": "Q49", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.29866}
{"track": "english_cards", "method": "BM25", "query_id": "Q34_en", "scenario_id": "Q34", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.11974}
{"track": "english_cards", "method": "RRF", "query_id": "Q20_en", "scenario_id": "Q20", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 45.482412}
{"track": "english_cards", "method": "RRF", "query_id": "Q01_en", "scenario_id": "Q01", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 37.730004}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q01_mixed", "scenario_id": "Q01", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 34.739821}
{"track": "english_cards", "method": "E5", "query_id": "Q50_ar", "scenario_id": "Q50", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 32.511644}
{"track": "english_cards", "method": "RRF", "query_id": "Q32_ar", "scenario_id": "Q32", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 37.236281}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q14_en", "scenario_id": "Q14", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 46.257881}
{"track": "english_cards", "method": "E5", "query_id": "Q06_ar", "scenario_id": "Q06", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 75.923883}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q11_mixed", "scenario_id": "Q11", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 83.149511}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q03_mixed", "scenario_id": "Q03", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 128.946823}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q01_ar", "scenario_id": "Q01", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 46.738865}
{"track": "english_cards", "method": "RRF", "query_id": "Q20_ar", "scenario_id": "Q20", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 58.761209}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q15_en", "scenario_id": "Q15", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 84.50095}
{"track": "english_cards", "method": "BM25", "query_id": "Q34_ar", "scenario_id": "Q34", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.401775}
{"track": "english_cards", "method": "BM25", "query_id": "Q12_ar", "scenario_id": "Q12", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.117126}
{"track": "english_cards", "method": "RRF", "query_id": "Q32_en", "scenario_id": "Q32", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 75.28226}
{"track": "english_cards", "method": "E5", "query_id": "Q49_ar", "scenario_id": "Q49", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 88.638501}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q43_en", "scenario_id": "Q43", "language": "en", "pass_number": 1, "action": "clarify", "milliseconds": 0.049164}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q38_ar", "scenario_id": "Q38", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 34.606408}
{"track": "english_cards", "method": "BM25", "query_id": "Q46_en", "scenario_id": "Q46", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.33156}
{"track": "english_cards", "method": "RRF", "query_id": "Q28_ar", "scenario_id": "Q28", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 56.693615}
{"track": "english_cards", "method": "BM25", "query_id": "Q38_en", "scenario_id": "Q38", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.346382}
{"track": "english_cards", "method": "BM25", "query_id": "Q43_ar", "scenario_id": "Q43", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.1195}
{"track": "english_cards", "method": "RRF", "query_id": "Q17_ar", "scenario_id": "Q17", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 39.309914}
{"track": "english_cards", "method": "E5", "query_id": "Q29_en", "scenario_id": "Q29", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 46.63587}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q05_mixed", "scenario_id": "Q05", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 33.701156}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q02_en", "scenario_id": "Q02", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 72.36748}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q33_en", "scenario_id": "Q33", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 39.587733}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q06_en", "scenario_id": "Q06", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 41.010206}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q08_en", "scenario_id": "Q08", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 49.419631}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q20_en", "scenario_id": "Q20", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 43.141911}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q27_ar", "scenario_id": "Q27", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 35.410636}
{"track": "english_cards", "method": "RRF", "query_id": "Q21_ar", "scenario_id": "Q21", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 39.51646}
{"track": "english_cards", "method": "E5", "query_id": "Q23_en", "scenario_id": "Q23", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 34.759545}
{"track": "english_cards", "method": "RRF", "query_id": "Q22_ar", "scenario_id": "Q22", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 38.88504}
{"track": "english_cards", "method": "RRF", "query_id": "Q45_en", "scenario_id": "Q45", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 33.02324}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q45_en", "scenario_id": "Q45", "language": "en", "pass_number": 1, "action": "abstain", "milliseconds": 0.029014}
{"track": "english_cards", "method": "E5", "query_id": "Q13_en", "scenario_id": "Q13", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 32.012247}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q04_en", "scenario_id": "Q04", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 35.886082}
{"track": "english_cards", "method": "E5", "query_id": "Q42_ar", "scenario_id": "Q42", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 35.636145}
{"track": "english_cards", "method": "RRF", "query_id": "Q09_mixed", "scenario_id": "Q09", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 41.283141}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q40_en", "scenario_id": "Q40", "language": "en", "pass_number": 1, "action": "clarify", "milliseconds": 0.040041}
{"track": "english_cards", "method": "RRF", "query_id": "Q46_en", "scenario_id": "Q46", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 33.502162}
{"track": "english_cards", "method": "E5", "query_id": "Q30_ar", "scenario_id": "Q30", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 44.370942}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q13_ar", "scenario_id": "Q13", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 37.130297}
{"track": "english_cards", "method": "BM25", "query_id": "Q41_ar", "scenario_id": "Q41", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.294443}
{"track": "english_cards", "method": "E5", "query_id": "Q05_ar", "scenario_id": "Q05", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 37.234453}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q50_ar", "scenario_id": "Q50", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 35.983328}
{"track": "english_cards", "method": "RRF", "query_id": "Q10_ar", "scenario_id": "Q10", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 33.754832}
{"track": "english_cards", "method": "BM25", "query_id": "Q45_en", "scenario_id": "Q45", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.286482}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q20_en", "scenario_id": "Q20", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 37.506292}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q03_mixed", "scenario_id": "Q03", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 36.850369}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q41_en", "scenario_id": "Q41", "language": "en", "pass_number": 1, "action": "clarify", "milliseconds": 0.004146}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q12_ar", "scenario_id": "Q12", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 45.841993}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q16_ar", "scenario_id": "Q16", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 38.757617}
{"track": "english_cards", "method": "E5", "query_id": "Q17_en", "scenario_id": "Q17", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 37.02706}
{"track": "english_cards", "method": "BM25", "query_id": "Q05_en", "scenario_id": "Q05", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.339441}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q10_ar", "scenario_id": "Q10", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 37.32521}
{"track": "english_cards", "method": "RRF", "query_id": "Q42_ar", "scenario_id": "Q42", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 39.566876}
{"track": "english_cards", "method": "BM25", "query_id": "Q02_en", "scenario_id": "Q02", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.321915}
{"track": "english_cards", "method": "E5", "query_id": "Q25_en", "scenario_id": "Q25", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 38.731588}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q38_ar", "scenario_id": "Q38", "language": "ar", "pass_number": 1, "action": "clarify", "milliseconds": 0.003566}
{"track": "english_cards", "method": "BM25", "query_id": "Q03_ar", "scenario_id": "Q03", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.38509}
{"track": "english_cards", "method": "BM25", "query_id": "Q09_ar", "scenario_id": "Q09", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.113821}
{"track": "english_cards", "method": "BM25", "query_id": "Q37_en", "scenario_id": "Q37", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.13935}
{"track": "english_cards", "method": "RRF", "query_id": "Q09_ar", "scenario_id": "Q09", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 44.174757}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q06_ar", "scenario_id": "Q06", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 38.668153}
{"track": "english_cards", "method": "E5", "query_id": "Q02_ar", "scenario_id": "Q02", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 36.049347}
{"track": "english_cards", "method": "RRF", "query_id": "Q15_ar", "scenario_id": "Q15", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 37.516378}
{"track": "english_cards", "method": "BM25", "query_id": "Q26_ar", "scenario_id": "Q26", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.288445}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q23_ar", "scenario_id": "Q23", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 42.342306}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q33_ar", "scenario_id": "Q33", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 57.637891}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q24_en", "scenario_id": "Q24", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 40.484607}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q18_en", "scenario_id": "Q18", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 31.365122}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q45_en", "scenario_id": "Q45", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 32.711721}
{"track": "english_cards", "method": "BM25", "query_id": "Q21_en", "scenario_id": "Q21", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.333974}
{"track": "english_cards", "method": "BM25", "query_id": "Q45_ar", "scenario_id": "Q45", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.114242}
{"track": "english_cards", "method": "E5", "query_id": "Q43_ar", "scenario_id": "Q43", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 40.760875}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q17_ar", "scenario_id": "Q17", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 36.444463}
{"track": "english_cards", "method": "E5", "query_id": "Q15_ar", "scenario_id": "Q15", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 41.84673}
{"track": "english_cards", "method": "BM25", "query_id": "Q33_en", "scenario_id": "Q33", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.313261}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q36_ar", "scenario_id": "Q36", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 39.870834}
{"track": "english_cards", "method": "E5", "query_id": "Q18_en", "scenario_id": "Q18", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 37.202796}
{"track": "english_cards", "method": "E5", "query_id": "Q04_en", "scenario_id": "Q04", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 42.692123}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q15_en", "scenario_id": "Q15", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 33.996526}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q40_ar", "scenario_id": "Q40", "language": "ar", "pass_number": 1, "action": "clarify", "milliseconds": 0.045609}
{"track": "english_cards", "method": "BM25", "query_id": "Q15_mixed", "scenario_id": "Q15", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 0.282295}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q49_ar", "scenario_id": "Q49", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 43.430657}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q44_ar", "scenario_id": "Q44", "language": "ar", "pass_number": 1, "action": "clarify", "milliseconds": 0.003035}
{"track": "english_cards", "method": "E5", "query_id": "Q39_ar", "scenario_id": "Q39", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 35.662155}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q27_en", "scenario_id": "Q27", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 30.372077}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q23_en", "scenario_id": "Q23", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 39.126172}
{"track": "english_cards", "method": "E5", "query_id": "Q12_en", "scenario_id": "Q12", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 35.914876}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q07_ar", "scenario_id": "Q07", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 51.491958}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q33_en", "scenario_id": "Q33", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 36.509922}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q05_en", "scenario_id": "Q05", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 39.13134}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q19_ar", "scenario_id": "Q19", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 46.836816}
{"track": "english_cards", "method": "RRF", "query_id": "Q12_en", "scenario_id": "Q12", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 39.523}
{"track": "english_cards", "method": "BM25", "query_id": "Q15_en", "scenario_id": "Q15", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.301965}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q26_ar", "scenario_id": "Q26", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 33.854443}
{"track": "english_cards", "method": "BM25", "query_id": "Q11_ar", "scenario_id": "Q11", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.440574}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q03_en", "scenario_id": "Q03", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 37.217698}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q35_ar", "scenario_id": "Q35", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 34.674036}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q44_en", "scenario_id": "Q44", "language": "en", "pass_number": 1, "action": "clarify", "milliseconds": 0.03949}
{"track": "english_cards", "method": "RRF", "query_id": "Q44_ar", "scenario_id": "Q44", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 52.035647}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q05_mixed", "scenario_id": "Q05", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 40.866904}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q29_ar", "scenario_id": "Q29", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 47.581368}
{"track": "english_cards", "method": "BM25", "query_id": "Q16_en", "scenario_id": "Q16", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.300423}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q50_ar", "scenario_id": "Q50", "language": "ar", "pass_number": 1, "action": "abstain", "milliseconds": 0.002904}
{"track": "english_cards", "method": "BM25", "query_id": "Q10_ar", "scenario_id": "Q10", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.118238}
{"track": "english_cards", "method": "BM25", "query_id": "Q17_ar", "scenario_id": "Q17", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.093861}
{"track": "english_cards", "method": "E5", "query_id": "Q03_ar", "scenario_id": "Q03", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 34.660446}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q34_ar", "scenario_id": "Q34", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 37.012148}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q33_ar", "scenario_id": "Q33", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 41.122559}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q22_en", "scenario_id": "Q22", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 42.021684}
{"track": "english_cards", "method": "RRF", "query_id": "Q40_en", "scenario_id": "Q40", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 32.095352}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q46_en", "scenario_id": "Q46", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 29.277638}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q42_en", "scenario_id": "Q42", "language": "en", "pass_number": 1, "action": "clarify", "milliseconds": 0.038167}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q25_ar", "scenario_id": "Q25", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 29.933175}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q02_en", "scenario_id": "Q02", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 32.111607}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q11_en", "scenario_id": "Q11", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 34.253723}
{"track": "english_cards", "method": "RRF", "query_id": "Q06_ar", "scenario_id": "Q06", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 35.72517}
{"track": "english_cards", "method": "RRF", "query_id": "Q49_ar", "scenario_id": "Q49", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 43.07524}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q49_en", "scenario_id": "Q49", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 33.181809}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q32_ar", "scenario_id": "Q32", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 32.129634}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q37_ar", "scenario_id": "Q37", "language": "ar", "pass_number": 1, "action": "clarify", "milliseconds": 0.003395}
{"track": "english_cards", "method": "RRF", "query_id": "Q27_en", "scenario_id": "Q27", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 29.349226}
{"track": "english_cards", "method": "E5", "query_id": "Q36_ar", "scenario_id": "Q36", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 33.737025}
{"track": "english_cards", "method": "E5", "query_id": "Q09_mixed", "scenario_id": "Q09", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 37.785142}
{"track": "english_cards", "method": "RRF", "query_id": "Q21_en", "scenario_id": "Q21", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 41.16249}
{"track": "english_cards", "method": "E5", "query_id": "Q40_en", "scenario_id": "Q40", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 31.321647}
{"track": "english_cards", "method": "BM25", "query_id": "Q02_ar", "scenario_id": "Q02", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.360223}
{"track": "english_cards", "method": "RRF", "query_id": "Q43_en", "scenario_id": "Q43", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 34.991495}
{"track": "english_cards", "method": "BM25", "query_id": "Q06_en", "scenario_id": "Q06", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.324389}
{"track": "english_cards", "method": "RRF", "query_id": "Q48_ar", "scenario_id": "Q48", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 33.85923}
{"track": "english_cards", "method": "E5", "query_id": "Q22_ar", "scenario_id": "Q22", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 49.212384}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q01_en", "scenario_id": "Q01", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 32.587574}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q37_en", "scenario_id": "Q37", "language": "en", "pass_number": 1, "action": "clarify", "milliseconds": 0.037647}
{"track": "english_cards", "method": "BM25", "query_id": "Q17_en", "scenario_id": "Q17", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.289487}
{"track": "english_cards", "method": "RRF", "query_id": "Q23_ar", "scenario_id": "Q23", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 41.320136}
{"track": "english_cards", "method": "BM25", "query_id": "Q33_ar", "scenario_id": "Q33", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.353853}
{"track": "english_cards", "method": "E5", "query_id": "Q26_ar", "scenario_id": "Q26", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 30.791589}
{"track": "english_cards", "method": "RRF", "query_id": "Q48_en", "scenario_id": "Q48", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 34.980303}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q13_ar", "scenario_id": "Q13", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 34.764172}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q09_en", "scenario_id": "Q09", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 35.79809}
{"track": "english_cards", "method": "RRF", "query_id": "Q09_en", "scenario_id": "Q09", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 34.679055}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q21_en", "scenario_id": "Q21", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 43.629695}
{"track": "english_cards", "method": "BM25", "query_id": "Q16_ar", "scenario_id": "Q16", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.347583}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q14_en", "scenario_id": "Q14", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 40.580352}
{"track": "english_cards", "method": "RRF", "query_id": "Q50_ar", "scenario_id": "Q50", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 33.70698}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q32_en", "scenario_id": "Q32", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 35.316995}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q18_ar", "scenario_id": "Q18", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 40.398268}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q13_mixed", "scenario_id": "Q13", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 35.233489}
{"track": "english_cards", "method": "E5", "query_id": "Q47_en", "scenario_id": "Q47", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 32.611639}
{"track": "english_cards", "method": "E5", "query_id": "Q15_mixed", "scenario_id": "Q15", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 36.095788}
{"track": "english_cards", "method": "RRF", "query_id": "Q06_en", "scenario_id": "Q06", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 42.207554}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q32_en", "scenario_id": "Q32", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 33.511766}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q15_ar", "scenario_id": "Q15", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 38.71322}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q14_ar", "scenario_id": "Q14", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 34.502709}
{"track": "english_cards", "method": "RRF", "query_id": "Q13_ar", "scenario_id": "Q13", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 45.323017}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q32_ar", "scenario_id": "Q32", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 30.575423}
{"track": "english_cards", "method": "BM25", "query_id": "Q26_en", "scenario_id": "Q26", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.568947}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q50_ar", "scenario_id": "Q50", "language": "ar", "pass_number": 1, "action": "abstain", "milliseconds": 0.029995}
{"track": "english_cards", "method": "BM25", "query_id": "Q07_en", "scenario_id": "Q07", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.121233}
{"track": "english_cards", "method": "BM25", "query_id": "Q15_ar", "scenario_id": "Q15", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.096676}
{"track": "english_cards", "method": "RRF", "query_id": "Q36_ar", "scenario_id": "Q36", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 32.267252}
{"track": "english_cards", "method": "E5", "query_id": "Q28_en", "scenario_id": "Q28", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 27.789557}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q31_en", "scenario_id": "Q31", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 31.485865}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q15_mixed", "scenario_id": "Q15", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 30.441552}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q05_ar", "scenario_id": "Q05", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 36.472525}
{"track": "english_cards", "method": "E5", "query_id": "Q46_ar", "scenario_id": "Q46", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 34.884194}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q26_ar", "scenario_id": "Q26", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 32.376566}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q47_ar", "scenario_id": "Q47", "language": "ar", "pass_number": 1, "action": "abstain", "milliseconds": 0.035373}
{"track": "english_cards", "method": "E5", "query_id": "Q21_en", "scenario_id": "Q21", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 39.170168}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q06_ar", "scenario_id": "Q06", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 40.423}
{"track": "english_cards", "method": "RRF", "query_id": "Q33_ar", "scenario_id": "Q33", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 37.168293}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q35_en", "scenario_id": "Q35", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 32.805382}
{"track": "english_cards", "method": "RRF", "query_id": "Q15_en", "scenario_id": "Q15", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 35.851936}
{"track": "english_cards", "method": "BM25", "query_id": "Q48_en", "scenario_id": "Q48", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.326912}
{"track": "english_cards", "method": "RRF", "query_id": "Q37_mixed", "scenario_id": "Q37", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 33.092975}
{"track": "english_cards", "method": "E5", "query_id": "Q05_mixed", "scenario_id": "Q05", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 37.410789}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q11_mixed", "scenario_id": "Q11", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 36.970155}
{"track": "english_cards", "method": "BM25", "query_id": "Q01_en", "scenario_id": "Q01", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.487925}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q44_en", "scenario_id": "Q44", "language": "en", "pass_number": 1, "action": "clarify", "milliseconds": 0.003114}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q47_ar", "scenario_id": "Q47", "language": "ar", "pass_number": 1, "action": "abstain", "milliseconds": 0.001232}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q25_ar", "scenario_id": "Q25", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 35.903741}
{"track": "english_cards", "method": "E5", "query_id": "Q33_ar", "scenario_id": "Q33", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 42.488172}
{"track": "english_cards", "method": "RRF", "query_id": "Q13_en", "scenario_id": "Q13", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 35.539684}
{"track": "english_cards", "method": "E5", "query_id": "Q09_ar", "scenario_id": "Q09", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 36.889077}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q23_en", "scenario_id": "Q23", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 39.721904}
{"track": "english_cards", "method": "RRF", "query_id": "Q34_ar", "scenario_id": "Q34", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 41.288715}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q46_en", "scenario_id": "Q46", "language": "en", "pass_number": 1, "action": "abstain", "milliseconds": 0.003596}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q08_en", "scenario_id": "Q08", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 44.495174}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q05_mixed", "scenario_id": "Q05", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 33.747305}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q42_ar", "scenario_id": "Q42", "language": "ar", "pass_number": 1, "action": "clarify", "milliseconds": 0.004036}
{"track": "english_cards", "method": "BM25", "query_id": "Q05_mixed", "scenario_id": "Q05", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 0.297097}
{"track": "english_cards", "method": "BM25", "query_id": "Q35_en", "scenario_id": "Q35", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.159029}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q41_en", "scenario_id": "Q41", "language": "en", "pass_number": 1, "action": "clarify", "milliseconds": 0.022193}
{"track": "english_cards", "method": "RRF", "query_id": "Q38_en", "scenario_id": "Q38", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 30.619232}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q02_en", "scenario_id": "Q02", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 34.576143}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q12_en", "scenario_id": "Q12", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 38.036035}
{"track": "english_cards", "method": "RRF", "query_id": "Q11_ar", "scenario_id": "Q11", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 46.479133}
{"track": "english_cards", "method": "E5", "query_id": "Q30_en", "scenario_id": "Q30", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 44.269395}
{"track": "english_cards", "method": "E5", "query_id": "Q32_ar", "scenario_id": "Q32", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 31.286117}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q36_en", "scenario_id": "Q36", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 36.098476}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q34_ar", "scenario_id": "Q34", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 42.788814}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q35_ar", "scenario_id": "Q35", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 44.908417}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q41_en", "scenario_id": "Q41", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 36.520643}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q09_mixed", "scenario_id": "Q09", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 35.653155}
{"track": "english_cards", "method": "RRF", "query_id": "Q50_en", "scenario_id": "Q50", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 28.057765}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q28_ar", "scenario_id": "Q28", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 36.678955}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q49_ar", "scenario_id": "Q49", "language": "ar", "pass_number": 1, "action": "abstain", "milliseconds": 0.003366}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q40_ar", "scenario_id": "Q40", "language": "ar", "pass_number": 1, "action": "clarify", "milliseconds": 0.001573}
{"track": "english_cards", "method": "RRF", "query_id": "Q31_ar", "scenario_id": "Q31", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 30.936251}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q34_en", "scenario_id": "Q34", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 35.47724}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q06_en", "scenario_id": "Q06", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 36.669967}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q16_ar", "scenario_id": "Q16", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 38.850781}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q49_en", "scenario_id": "Q49", "language": "en", "pass_number": 1, "action": "abstain", "milliseconds": 0.036735}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q10_en", "scenario_id": "Q10", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 55.501769}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q20_ar", "scenario_id": "Q20", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 52.885403}
{"track": "english_cards", "method": "E5", "query_id": "Q13_mixed", "scenario_id": "Q13", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 34.965258}
{"track": "english_cards", "method": "E5", "query_id": "Q38_ar", "scenario_id": "Q38", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 33.441554}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q07_ar", "scenario_id": "Q07", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 57.773596}
{"track": "english_cards", "method": "BM25", "query_id": "Q25_ar", "scenario_id": "Q25", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.303607}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q39_ar", "scenario_id": "Q39", "language": "ar", "pass_number": 1, "action": "clarify", "milliseconds": 0.028263}
{"track": "english_cards", "method": "BM25", "query_id": "Q45_mixed", "scenario_id": "Q45", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 0.112279}
{"track": "english_cards", "method": "E5", "query_id": "Q48_en", "scenario_id": "Q48", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 30.082584}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q42_en", "scenario_id": "Q42", "language": "en", "pass_number": 1, "action": "clarify", "milliseconds": 0.003686}
{"track": "english_cards", "method": "RRF", "query_id": "Q01_ar", "scenario_id": "Q01", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 38.720145}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q04_en", "scenario_id": "Q04", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 38.896121}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q27_ar", "scenario_id": "Q27", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 48.062408}
{"track": "english_cards", "method": "E5", "query_id": "Q45_en", "scenario_id": "Q45", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 37.690976}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q28_ar", "scenario_id": "Q28", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 39.377535}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q10_en", "scenario_id": "Q10", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 30.980658}
{"track": "english_cards", "method": "E5", "query_id": "Q19_en", "scenario_id": "Q19", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 43.48379}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q07_en", "scenario_id": "Q07", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 46.123007}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q43_ar", "scenario_id": "Q43", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 41.33263}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q07_ar", "scenario_id": "Q07", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 48.492486}
{"track": "english_cards", "method": "E5", "query_id": "Q49_en", "scenario_id": "Q49", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 37.93962}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q32_ar", "scenario_id": "Q32", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 37.651946}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q45_mixed", "scenario_id": "Q45", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 34.979471}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q22_ar", "scenario_id": "Q22", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 42.759981}
{"track": "english_cards", "method": "BM25", "query_id": "Q13_mixed", "scenario_id": "Q13", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 0.406752}
{"track": "english_cards", "method": "E5", "query_id": "Q09_en", "scenario_id": "Q09", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 33.765622}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q27_en", "scenario_id": "Q27", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 29.619607}
{"track": "english_cards", "method": "E5", "query_id": "Q42_en", "scenario_id": "Q42", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 37.232244}
{"track": "english_cards", "method": "RRF", "query_id": "Q13_mixed", "scenario_id": "Q13", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 35.533014}
{"track": "english_cards", "method": "BM25", "query_id": "Q09_en", "scenario_id": "Q09", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.396097}
{"track": "english_cards", "method": "BM25", "query_id": "Q37_ar", "scenario_id": "Q37", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.118468}
{"track": "english_cards", "method": "RRF", "query_id": "Q37_ar", "scenario_id": "Q37", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 40.197621}
{"track": "english_cards", "method": "RRF", "query_id": "Q02_ar", "scenario_id": "Q02", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 32.508438}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q19_ar", "scenario_id": "Q19", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 42.632749}
{"track": "english_cards", "method": "RRF", "query_id": "Q39_en", "scenario_id": "Q39", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 32.605996}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q38_ar", "scenario_id": "Q38", "language": "ar", "pass_number": 1, "action": "clarify", "milliseconds": 0.102935}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q08_ar", "scenario_id": "Q08", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 44.331227}
{"track": "english_cards", "method": "RRF", "query_id": "Q03_mixed", "scenario_id": "Q03", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 32.644314}
{"track": "english_cards", "method": "RRF", "query_id": "Q30_en", "scenario_id": "Q30", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 35.953958}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q24_en", "scenario_id": "Q24", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 35.663852}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q19_en", "scenario_id": "Q19", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 38.150918}
{"track": "english_cards", "method": "BM25", "query_id": "Q04_en", "scenario_id": "Q04", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.295245}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q15_ar", "scenario_id": "Q15", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 37.790354}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q04_en", "scenario_id": "Q04", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 35.163459}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q41_ar", "scenario_id": "Q41", "language": "ar", "pass_number": 1, "action": "clarify", "milliseconds": 0.003665}
{"track": "english_cards", "method": "E5", "query_id": "Q31_ar", "scenario_id": "Q31", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 29.796463}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q35_en", "scenario_id": "Q35", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 32.953439}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q41_ar", "scenario_id": "Q41", "language": "ar", "pass_number": 1, "action": "clarify", "milliseconds": 0.045959}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q40_en", "scenario_id": "Q40", "language": "en", "pass_number": 1, "action": "clarify", "milliseconds": 0.002573}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q49_ar", "scenario_id": "Q49", "language": "ar", "pass_number": 1, "action": "abstain", "milliseconds": 0.017777}
{"track": "english_cards", "method": "BM25", "query_id": "Q31_en", "scenario_id": "Q31", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.274964}
{"track": "english_cards", "method": "BM25", "query_id": "Q20_en", "scenario_id": "Q20", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.108814}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q46_ar", "scenario_id": "Q46", "language": "ar", "pass_number": 1, "action": "abstain", "milliseconds": 0.015253}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q23_ar", "scenario_id": "Q23", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 40.248888}
{"track": "english_cards", "method": "BM25", "query_id": "Q05_ar", "scenario_id": "Q05", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.440784}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q04_ar", "scenario_id": "Q04", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 36.636878}
{"track": "english_cards", "method": "E5", "query_id": "Q01_en", "scenario_id": "Q01", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 33.51188}
{"track": "english_cards", "method": "E5", "query_id": "Q14_en", "scenario_id": "Q14", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 37.469301}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q30_en", "scenario_id": "Q30", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 45.258554}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q10_en", "scenario_id": "Q10", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 32.382069}
{"track": "english_cards", "method": "E5", "query_id": "Q27_ar", "scenario_id": "Q27", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 36.212527}
{"track": "english_cards", "method": "RRF", "query_id": "Q11_mixed", "scenario_id": "Q11", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 42.724182}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q42_ar", "scenario_id": "Q42", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 44.296405}
{"track": "english_cards", "method": "BM25", "query_id": "Q25_mixed", "scenario_id": "Q25", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 0.425812}
{"track": "english_cards", "method": "RRF", "query_id": "Q29_ar", "scenario_id": "Q29", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 45.949305}
{"track": "english_cards", "method": "E5", "query_id": "Q35_en", "scenario_id": "Q35", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 39.107068}
{"track": "english_cards", "method": "E5", "query_id": "Q11_mixed", "scenario_id": "Q11", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 35.87599}
{"track": "english_cards", "method": "RRF", "query_id": "Q23_en", "scenario_id": "Q23", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 43.826587}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q33_en", "scenario_id": "Q33", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 37.576052}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q09_en", "scenario_id": "Q09", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 31.043652}
{"track": "english_cards", "method": "E5", "query_id": "Q33_en", "scenario_id": "Q33", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 35.259252}
{"track": "english_cards", "method": "E5", "query_id": "Q01_mixed", "scenario_id": "Q01", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 34.114036}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q39_en", "scenario_id": "Q39", "language": "en", "pass_number": 1, "action": "clarify", "milliseconds": 0.040641}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q28_en", "scenario_id": "Q28", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 31.434291}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q23_ar", "scenario_id": "Q23", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 60.599373}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q44_ar", "scenario_id": "Q44", "language": "ar", "pass_number": 1, "action": "clarify", "milliseconds": 0.109775}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q34_en", "scenario_id": "Q34", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 58.236834}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q18_ar", "scenario_id": "Q18", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 52.946225}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q31_en", "scenario_id": "Q31", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 33.837421}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q23_en", "scenario_id": "Q23", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 64.595111}
{"track": "english_cards", "method": "BM25", "query_id": "Q06_ar", "scenario_id": "Q06", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.359752}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q09_ar", "scenario_id": "Q09", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 40.72812}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q13_en", "scenario_id": "Q13", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 56.206825}
{"track": "english_cards", "method": "BM25", "query_id": "Q32_ar", "scenario_id": "Q32", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.379452}
{"track": "english_cards", "method": "E5", "query_id": "Q05_en", "scenario_id": "Q05", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 49.038207}
{"track": "english_cards", "method": "RRF", "query_id": "Q07_en", "scenario_id": "Q07", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 51.699777}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q37_ar", "scenario_id": "Q37", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 34.020306}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q17_ar", "scenario_id": "Q17", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 47.833367}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q01_en", "scenario_id": "Q01", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 47.98692}
{"track": "english_cards", "method": "E5", "query_id": "Q11_ar", "scenario_id": "Q11", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 50.046997}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q01_mixed", "scenario_id": "Q01", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 41.819995}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q39_ar", "scenario_id": "Q39", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 42.7512}
{"track": "english_cards", "method": "E5", "query_id": "Q40_ar", "scenario_id": "Q40", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 41.872711}
{"track": "english_cards", "method": "RRF", "query_id": "Q25_mixed", "scenario_id": "Q25", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 41.794894}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q45_mixed", "scenario_id": "Q45", "language": "mixed", "pass_number": 1, "action": "abstain", "milliseconds": 0.036215}
{"track": "english_cards", "method": "RRF", "query_id": "Q47_en", "scenario_id": "Q47", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 39.673479}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q26_en", "scenario_id": "Q26", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 36.941315}
{"track": "english_cards", "method": "RRF", "query_id": "Q49_en", "scenario_id": "Q49", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 39.380528}
{"track": "english_cards", "method": "BM25", "query_id": "Q44_en", "scenario_id": "Q44", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.347563}
{"track": "english_cards", "method": "BM25", "query_id": "Q21_ar", "scenario_id": "Q21", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.13304}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q25_mixed", "scenario_id": "Q25", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 37.976354}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q14_ar", "scenario_id": "Q14", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 37.354968}
{"track": "english_cards", "method": "RRF", "query_id": "Q29_en", "scenario_id": "Q29", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 41.281451}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q50_en", "scenario_id": "Q50", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 27.25684}
{"track": "english_cards", "method": "RRF", "query_id": "Q27_ar", "scenario_id": "Q27", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 33.582767}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q45_en", "scenario_id": "Q45", "language": "en", "pass_number": 1, "action": "abstain", "milliseconds": 0.003976}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q47_en", "scenario_id": "Q47", "language": "en", "pass_number": 1, "action": "abstain", "milliseconds": 0.000992}
{"track": "english_cards", "method": "BM25", "query_id": "Q24_ar", "scenario_id": "Q24", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.28549}
{"track": "english_cards", "method": "RRF", "query_id": "Q24_ar", "scenario_id": "Q24", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 41.424807}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q03_ar", "scenario_id": "Q03", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 45.854323}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q05_ar", "scenario_id": "Q05", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 45.438137}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q45_mixed", "scenario_id": "Q45", "language": "mixed", "pass_number": 1, "action": "abstain", "milliseconds": 0.003816}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q17_en", "scenario_id": "Q17", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 36.704969}
{"track": "english_cards", "method": "RRF", "query_id": "Q38_ar", "scenario_id": "Q38", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 27.917234}
{"track": "english_cards", "method": "RRF", "query_id": "Q02_en", "scenario_id": "Q02", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 33.78392}
{"track": "english_cards", "method": "RRF", "query_id": "Q16_ar", "scenario_id": "Q16", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 40.667927}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q13_en", "scenario_id": "Q13", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 36.972062}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q11_en", "scenario_id": "Q11", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 38.447073}
{"track": "english_cards", "method": "BM25", "query_id": "Q12_en", "scenario_id": "Q12", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.294934}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q14_en", "scenario_id": "Q14", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 34.999691}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q29_en", "scenario_id": "Q29", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 40.1918}
{"track": "english_cards", "method": "RRF", "query_id": "Q04_ar", "scenario_id": "Q04", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 42.040705}
{"track": "english_cards", "method": "RRF", "query_id": "Q15_mixed", "scenario_id": "Q15", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 39.243312}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q11_mixed", "scenario_id": "Q11", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 36.937129}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q32_en", "scenario_id": "Q32", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 28.726062}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q30_ar", "scenario_id": "Q30", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 39.210473}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q06_en", "scenario_id": "Q06", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 33.54494}
{"track": "english_cards", "method": "E5", "query_id": "Q10_en", "scenario_id": "Q10", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 31.124174}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q48_ar", "scenario_id": "Q48", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 36.04843}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q29_ar", "scenario_id": "Q29", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 38.775828}
{"track": "english_cards", "method": "RRF", "query_id": "Q47_ar", "scenario_id": "Q47", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 29.05615}
{"track": "english_cards", "method": "BM25", "query_id": "Q28_ar", "scenario_id": "Q28", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.282726}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q05_en", "scenario_id": "Q05", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 38.582015}
{"track": "english_cards", "method": "RRF", "query_id": "Q28_en", "scenario_id": "Q28", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 30.214795}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q42_en", "scenario_id": "Q42", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 35.230678}
{"track": "english_cards", "method": "BM25", "query_id": "Q37_mixed", "scenario_id": "Q37", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 2.396439}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q38_en", "scenario_id": "Q38", "language": "en", "pass_number": 1, "action": "clarify", "milliseconds": 0.003635}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q37_mixed", "scenario_id": "Q37", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 28.023184}
{"track": "english_cards", "method": "E5", "query_id": "Q43_en", "scenario_id": "Q43", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 34.841272}
{"track": "english_cards", "method": "BM25", "query_id": "Q36_en", "scenario_id": "Q36", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.302145}
{"track": "english_cards", "method": "RRF", "query_id": "Q05_ar", "scenario_id": "Q05", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 38.631951}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q40_en", "scenario_id": "Q40", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 36.709986}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q31_en", "scenario_id": "Q31", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 31.045385}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q43_ar", "scenario_id": "Q43", "language": "ar", "pass_number": 1, "action": "clarify", "milliseconds": 0.045068}
{"track": "english_cards", "method": "RRF", "query_id": "Q03_en", "scenario_id": "Q03", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 36.716996}
{"track": "english_cards", "method": "BM25", "query_id": "Q29_en", "scenario_id": "Q29", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.300363}
{"track": "english_cards", "method": "RRF", "query_id": "Q05_mixed", "scenario_id": "Q05", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 38.025598}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q37_en", "scenario_id": "Q37", "language": "en", "pass_number": 1, "action": "clarify", "milliseconds": 0.003746}
{"track": "english_cards", "method": "RRF", "query_id": "Q46_ar", "scenario_id": "Q46", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 37.344031}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q17_ar", "scenario_id": "Q17", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 34.288439}
{"track": "english_cards", "method": "BM25", "query_id": "Q35_ar", "scenario_id": "Q35", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.295855}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q47_en", "scenario_id": "Q47", "language": "en", "pass_number": 1, "action": "abstain", "milliseconds": 0.017486}
{"track": "english_cards", "method": "RRF", "query_id": "Q24_en", "scenario_id": "Q24", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 37.620006}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q37_mixed", "scenario_id": "Q37", "language": "mixed", "pass_number": 1, "action": "clarify", "milliseconds": 0.044117}
{"track": "english_cards", "method": "E5", "query_id": "Q44_ar", "scenario_id": "Q44", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 44.657585}
{"track": "english_cards", "method": "E5", "query_id": "Q19_ar", "scenario_id": "Q19", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 41.603777}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q11_ar", "scenario_id": "Q11", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 38.113009}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q12_ar", "scenario_id": "Q12", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 43.630749}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q19_en", "scenario_id": "Q19", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 39.546438}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q09_ar", "scenario_id": "Q09", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 35.890032}
{"track": "english_cards", "method": "E5", "query_id": "Q15_en", "scenario_id": "Q15", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 32.261036}
{"track": "english_cards", "method": "RRF", "query_id": "Q19_ar", "scenario_id": "Q19", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 41.170184}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q05_ar", "scenario_id": "Q05", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 38.661005}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q33_ar", "scenario_id": "Q33", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 38.561925}
{"track": "english_cards", "method": "E5", "query_id": "Q44_en", "scenario_id": "Q44", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 39.069349}
{"track": "english_cards", "method": "BM25", "query_id": "Q38_ar", "scenario_id": "Q38", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.322967}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q27_ar", "scenario_id": "Q27", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 43.562537}
{"track": "english_cards", "method": "BM25", "query_id": "Q03_en", "scenario_id": "Q03", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.456888}
{"track": "english_cards", "method": "BM25", "query_id": "Q10_en", "scenario_id": "Q10", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.334253}
{"track": "english_cards", "method": "E5", "query_id": "Q06_en", "scenario_id": "Q06", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 36.394712}
{"track": "english_cards", "method": "BM25", "query_id": "Q28_en", "scenario_id": "Q28", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.413332}
{"track": "english_cards", "method": "E5", "query_id": "Q11_en", "scenario_id": "Q11", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 34.023531}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q20_ar", "scenario_id": "Q20", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 52.811716}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q39_en", "scenario_id": "Q39", "language": "en", "pass_number": 1, "action": "clarify", "milliseconds": 0.004346}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q30_en", "scenario_id": "Q30", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 43.923651}
{"track": "english_cards", "method": "BM25", "query_id": "Q44_ar", "scenario_id": "Q44", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.573724}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q25_en", "scenario_id": "Q25", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 31.383515}
{"track": "english_cards", "method": "BM25", "query_id": "Q49_en", "scenario_id": "Q49", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.28564}
{"track": "english_cards", "method": "BM25", "query_id": "Q47_ar", "scenario_id": "Q47", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.194553}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q10_ar", "scenario_id": "Q10", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 36.421903}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q45_ar", "scenario_id": "Q45", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 33.73761}
{"track": "english_cards", "method": "BM25", "query_id": "Q39_en", "scenario_id": "Q39", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.327243}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q43_ar", "scenario_id": "Q43", "language": "ar", "pass_number": 1, "action": "clarify", "milliseconds": 0.003656}
{"track": "english_cards", "method": "RRF", "query_id": "Q04_en", "scenario_id": "Q04", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 38.345089}
{"track": "english_cards", "method": "RRF", "query_id": "Q08_ar", "scenario_id": "Q08", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 50.89549}
{"track": "english_cards", "method": "BM25", "query_id": "Q50_ar", "scenario_id": "Q50", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.410548}
{"track": "english_cards", "method": "BM25", "query_id": "Q46_ar", "scenario_id": "Q46", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.117657}
{"track": "english_cards", "method": "RRF", "query_id": "Q12_ar", "scenario_id": "Q12", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 38.887326}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q03_ar", "scenario_id": "Q03", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 47.009307}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q26_en", "scenario_id": "Q26", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 33.289285}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q18_ar", "scenario_id": "Q18", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 39.050992}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q41_ar", "scenario_id": "Q41", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 35.673976}
{"track": "english_cards", "method": "RRF", "query_id": "Q19_en", "scenario_id": "Q19", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 43.898002}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q46_en", "scenario_id": "Q46", "language": "en", "pass_number": 1, "action": "abstain", "milliseconds": 0.029324}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q16_en", "scenario_id": "Q16", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 36.569484}
{"track": "english_cards", "method": "BM25", "query_id": "Q42_ar", "scenario_id": "Q42", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.29249}
{"track": "english_cards", "method": "RRF", "query_id": "Q43_ar", "scenario_id": "Q43", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 36.091535}
{"track": "english_cards", "method": "BM25", "query_id": "Q11_mixed", "scenario_id": "Q11", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 0.333783}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q49_en", "scenario_id": "Q49", "language": "en", "pass_number": 1, "action": "abstain", "milliseconds": 0.003515}
{"track": "english_cards", "method": "BM25", "query_id": "Q31_ar", "scenario_id": "Q31", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.11272}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q03_en", "scenario_id": "Q03", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 34.657225}
{"track": "english_cards", "method": "RRF", "query_id": "Q18_en", "scenario_id": "Q18", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 34.159906}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q25_en", "scenario_id": "Q25", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 29.729013}
{"track": "english_cards", "method": "RRF", "query_id": "Q18_ar", "scenario_id": "Q18", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 37.298893}
{"track": "english_cards", "method": "RRF", "query_id": "Q17_en", "scenario_id": "Q17", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 33.419061}
{"track": "english_cards", "method": "RRF", "query_id": "Q01_mixed", "scenario_id": "Q01", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 34.049259}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q45_ar", "scenario_id": "Q45", "language": "ar", "pass_number": 1, "action": "abstain", "milliseconds": 0.037587}
{"track": "english_cards", "method": "E5", "query_id": "Q13_ar", "scenario_id": "Q13", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 35.188856}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q21_en", "scenario_id": "Q21", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 49.598301}
{"track": "english_cards", "method": "BM25", "query_id": "Q40_en", "scenario_id": "Q40", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.379231}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q28_en", "scenario_id": "Q28", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 28.079098}
{"track": "english_cards", "method": "E5", "query_id": "Q24_en", "scenario_id": "Q24", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 36.078184}
{"track": "english_cards", "method": "RRF", "query_id": "Q35_ar", "scenario_id": "Q35", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 62.398925}
{"track": "english_cards", "method": "RRF", "query_id": "Q34_en", "scenario_id": "Q34", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 55.111129}
{"track": "english_cards", "method": "BM25", "query_id": "Q29_ar", "scenario_id": "Q29", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.318951}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q19_ar", "scenario_id": "Q19", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 63.978614}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q21_ar", "scenario_id": "Q21", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 48.616498}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q12_en", "scenario_id": "Q12", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 37.395949}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q03_mixed", "scenario_id": "Q03", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 35.285731}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q03_ar", "scenario_id": "Q03", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 39.000026}
{"track": "english_cards", "method": "E5", "query_id": "Q02_en", "scenario_id": "Q02", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 35.231509}
{"track": "english_cards", "method": "E5", "query_id": "Q03_mixed", "scenario_id": "Q03", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 31.615404}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q46_ar", "scenario_id": "Q46", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 31.868434}
{"track": "english_cards", "method": "RRF", "query_id": "Q03_ar", "scenario_id": "Q03", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 40.46386}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q21_en", "scenario_id": "Q21", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 36.827865}
{"track": "english_cards", "method": "BM25", "query_id": "Q14_en", "scenario_id": "Q14", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.283517}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q09_en", "scenario_id": "Q09", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 30.901328}
{"track": "english_cards", "method": "RRF", "query_id": "Q31_en", "scenario_id": "Q31", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 28.345119}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q31_ar", "scenario_id": "Q31", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 29.400908}
{"track": "english_cards", "method": "RRF", "query_id": "Q45_ar", "scenario_id": "Q45", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 30.406633}
{"track": "english_cards", "method": "BM25", "query_id": "Q30_ar", "scenario_id": "Q30", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.297689}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q20_ar", "scenario_id": "Q20", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 41.550236}
{"track": "english_cards", "method": "RRF", "query_id": "Q11_en", "scenario_id": "Q11", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 32.733057}
{"track": "english_cards", "method": "E5", "query_id": "Q22_en", "scenario_id": "Q22", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 38.155213}
{"track": "english_cards", "method": "E5", "query_id": "Q08_en", "scenario_id": "Q08", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 41.01495}
{"track": "english_cards", "method": "E5", "query_id": "Q45_ar", "scenario_id": "Q45", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 30.316688}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q47_ar", "scenario_id": "Q47", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 27.400265}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q48_ar", "scenario_id": "Q48", "language": "ar", "pass_number": 1, "action": "abstain", "milliseconds": 0.004517}
{"track": "english_cards", "method": "BM25", "query_id": "Q24_en", "scenario_id": "Q24", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.296486}
{"track": "english_cards", "method": "BM25", "query_id": "Q19_ar", "scenario_id": "Q19", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.122225}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q36_ar", "scenario_id": "Q36", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 32.559676}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q45_ar", "scenario_id": "Q45", "language": "ar", "pass_number": 1, "action": "abstain", "milliseconds": 0.003846}
{"track": "english_cards", "method": "BM25", "query_id": "Q13_en", "scenario_id": "Q13", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.286802}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q25_en", "scenario_id": "Q25", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 28.196635}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q13_mixed", "scenario_id": "Q13", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 29.322231}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q05_en", "scenario_id": "Q05", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 35.460083}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q48_en", "scenario_id": "Q48", "language": "en", "pass_number": 1, "action": "abstain", "milliseconds": 0.03299}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q22_en", "scenario_id": "Q22", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 36.761198}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q43_en", "scenario_id": "Q43", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 34.482091}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q37_en", "scenario_id": "Q37", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 30.767826}
{"track": "english_cards", "method": "RRF", "query_id": "Q14_ar", "scenario_id": "Q14", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 30.291218}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q17_en", "scenario_id": "Q17", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 31.430775}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q06_ar", "scenario_id": "Q06", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 33.891791}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q07_en", "scenario_id": "Q07", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 40.626486}
{"track": "english_cards", "method": "E5", "query_id": "Q24_ar", "scenario_id": "Q24", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 38.629849}
{"track": "english_cards", "method": "E5", "query_id": "Q39_en", "scenario_id": "Q39", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 35.644882}
{"track": "english_cards", "method": "BM25", "query_id": "Q23_ar", "scenario_id": "Q23", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.337678}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q22_ar", "scenario_id": "Q22", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 39.756616}
{"track": "english_cards", "method": "RRF", "query_id": "Q10_en", "scenario_id": "Q10", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 29.03734}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q01_en", "scenario_id": "Q01", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 31.12265}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q48_en", "scenario_id": "Q48", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 27.826175}
{"track": "english_cards", "method": "BM25", "query_id": "Q42_en", "scenario_id": "Q42", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.416658}
{"track": "english_cards", "method": "BM25", "query_id": "Q43_en", "scenario_id": "Q43", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.114312}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q08_en", "scenario_id": "Q08", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 42.05748}
{"track": "english_cards", "method": "E5", "query_id": "Q10_ar", "scenario_id": "Q10", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 34.881102}
{"track": "english_cards", "method": "E5", "query_id": "Q20_ar", "scenario_id": "Q20", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 43.290199}
{"track": "english_cards", "method": "BM25", "query_id": "Q32_en", "scenario_id": "Q32", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.337839}
{"track": "english_cards", "method": "RRF", "query_id": "Q35_en", "scenario_id": "Q35", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 32.588518}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q13_en", "scenario_id": "Q13", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 33.321191}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q22_ar", "scenario_id": "Q22", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 41.029764}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q15_ar", "scenario_id": "Q15", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 41.774516}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q02_ar", "scenario_id": "Q02", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 30.520633}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q12_ar", "scenario_id": "Q12", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 34.10307}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q08_ar", "scenario_id": "Q08", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 46.934869}
{"track": "english_cards", "method": "E5", "query_id": "Q41_en", "scenario_id": "Q41", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 31.473299}
{"track": "english_cards", "method": "E5", "query_id": "Q32_en", "scenario_id": "Q32", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 26.207907}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q24_ar", "scenario_id": "Q24", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 39.171694}
{"track": "english_cards", "method": "E5", "query_id": "Q34_en", "scenario_id": "Q34", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 33.370437}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q10_ar", "scenario_id": "Q10", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 33.24656}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q09_mixed", "scenario_id": "Q09", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 33.643498}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q21_ar", "scenario_id": "Q21", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 39.308229}
{"track": "english_cards", "method": "E5", "query_id": "Q16_ar", "scenario_id": "Q16", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 34.862494}
{"track": "english_cards", "method": "BM25", "query_id": "Q22_ar", "scenario_id": "Q22", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.341855}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q16_ar", "scenario_id": "Q16", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 36.895676}
{"track": "english_cards", "method": "RRF", "query_id": "Q26_ar", "scenario_id": "Q26", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 29.504273}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q09_mixed", "scenario_id": "Q09", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 30.513803}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q29_en", "scenario_id": "Q29", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 38.710601}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q37_mixed", "scenario_id": "Q37", "language": "mixed", "pass_number": 1, "action": "clarify", "milliseconds": 0.003896}
{"track": "english_cards", "method": "E5", "query_id": "Q45_mixed", "scenario_id": "Q45", "language": "mixed", "pass_number": 1, "action": "answer", "milliseconds": 27.900227}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q35_ar", "scenario_id": "Q35", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 39.350014}
{"track": "english_cards", "method": "RRF", "query_id": "Q41_en", "scenario_id": "Q41", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 30.928788}
{"track": "english_cards", "method": "E5", "query_id": "Q34_ar", "scenario_id": "Q34", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 34.194037}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q15_en", "scenario_id": "Q15", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 30.999345}
{"track": "english_cards", "method": "BM25", "query_id": "Q18_en", "scenario_id": "Q18", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.290297}
{"track": "english_cards", "method": "E5", "query_id": "Q29_ar", "scenario_id": "Q29", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 37.640288}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q36_en", "scenario_id": "Q36", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 34.007665}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q38_en", "scenario_id": "Q38", "language": "en", "pass_number": 1, "action": "clarify", "milliseconds": 0.069124}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q24_en", "scenario_id": "Q24", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 37.538795}
{"track": "english_cards", "method": "RRF", "query_id": "Q08_en", "scenario_id": "Q08", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 40.423}
{"track": "english_cards", "method": "E5", "query_id": "Q46_en", "scenario_id": "Q46", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 30.473292}
{"track": "english_cards", "method": "BM25", "query_id": "Q25_en", "scenario_id": "Q25", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.412502}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q11_en", "scenario_id": "Q11", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 33.210304}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q14_ar", "scenario_id": "Q14", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 31.054808}
{"track": "english_cards", "method": "BM25", "query_id": "Q41_en", "scenario_id": "Q41", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 0.29238}
{"track": "english_cards", "method": "E5", "query_id": "Q03_en", "scenario_id": "Q03", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 33.963299}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q39_en", "scenario_id": "Q39", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 33.264477}
{"track": "english_cards", "method": "BM25", "query_id": "Q48_ar", "scenario_id": "Q48", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 0.383197}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q13_ar", "scenario_id": "Q13", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 33.2999}
{"track": "english_cards", "method": "E5", "query_id": "Q23_ar", "scenario_id": "Q23", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 38.867215}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q29_en", "scenario_id": "Q29", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 37.568841}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q26_ar", "scenario_id": "Q26", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 28.393019}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q18_en", "scenario_id": "Q18", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 30.854507}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q38_en", "scenario_id": "Q38", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 26.883664}
{"track": "english_cards", "method": "RRF", "query_id": "Q14_en", "scenario_id": "Q14", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 30.163747}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q44_ar", "scenario_id": "Q44", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 38.958715}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q04_ar", "scenario_id": "Q04", "language": "ar", "pass_number": 1, "action": "answer", "milliseconds": 33.444539}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q27_en", "scenario_id": "Q27", "language": "en", "pass_number": 1, "action": "answer", "milliseconds": 28.844889}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q01_mixed", "scenario_id": "Q01", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 29.494267}
{"track": "english_cards", "method": "RRF", "query_id": "Q28_ar", "scenario_id": "Q28", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 31.230664}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q08_en", "scenario_id": "Q08", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 39.430384}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q38_en", "scenario_id": "Q38", "language": "en", "pass_number": 2, "action": "clarify", "milliseconds": 0.070707}
{"track": "english_cards", "method": "E5", "query_id": "Q41_en", "scenario_id": "Q41", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 30.23928}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q36_en", "scenario_id": "Q36", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 34.679397}
{"track": "english_cards", "method": "E5", "query_id": "Q34_ar", "scenario_id": "Q34", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.142086}
{"track": "english_cards", "method": "E5", "query_id": "Q42_ar", "scenario_id": "Q42", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 32.804694}
{"track": "english_cards", "method": "BM25", "query_id": "Q15_en", "scenario_id": "Q15", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.304068}
{"track": "english_cards", "method": "E5", "query_id": "Q47_en", "scenario_id": "Q47", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 29.308007}
{"track": "english_cards", "method": "E5", "query_id": "Q41_ar", "scenario_id": "Q41", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 39.468551}
{"track": "english_cards", "method": "BM25", "query_id": "Q36_en", "scenario_id": "Q36", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.306963}
{"track": "english_cards", "method": "E5", "query_id": "Q02_en", "scenario_id": "Q02", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 38.565402}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q14_ar", "scenario_id": "Q14", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 31.745168}
{"track": "english_cards", "method": "E5", "query_id": "Q24_en", "scenario_id": "Q24", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 38.508967}
{"track": "english_cards", "method": "BM25", "query_id": "Q25_ar", "scenario_id": "Q25", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.304108}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q01_ar", "scenario_id": "Q01", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 32.185781}
{"track": "english_cards", "method": "E5", "query_id": "Q37_mixed", "scenario_id": "Q37", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 28.192077}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q23_en", "scenario_id": "Q23", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 39.20173}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q24_ar", "scenario_id": "Q24", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 45.719969}
{"track": "english_cards", "method": "BM25", "query_id": "Q11_mixed", "scenario_id": "Q11", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 0.301023}
{"track": "english_cards", "method": "RRF", "query_id": "Q44_ar", "scenario_id": "Q44", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 41.352339}
{"track": "english_cards", "method": "E5", "query_id": "Q40_ar", "scenario_id": "Q40", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 33.289535}
{"track": "english_cards", "method": "RRF", "query_id": "Q24_ar", "scenario_id": "Q24", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 39.034539}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q25_en", "scenario_id": "Q25", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 30.902549}
{"track": "english_cards", "method": "RRF", "query_id": "Q01_mixed", "scenario_id": "Q01", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 28.185626}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q45_mixed", "scenario_id": "Q45", "language": "mixed", "pass_number": 2, "action": "abstain", "milliseconds": 0.045709}
{"track": "english_cards", "method": "RRF", "query_id": "Q16_en", "scenario_id": "Q16", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 30.814226}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q24_ar", "scenario_id": "Q24", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 36.612521}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q20_en", "scenario_id": "Q20", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 36.899253}
{"track": "english_cards", "method": "RRF", "query_id": "Q32_ar", "scenario_id": "Q32", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 28.744308}
{"track": "english_cards", "method": "E5", "query_id": "Q01_en", "scenario_id": "Q01", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 29.195467}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q26_ar", "scenario_id": "Q26", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 28.286308}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q34_ar", "scenario_id": "Q34", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 33.927004}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q08_en", "scenario_id": "Q08", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 36.9843}
{"track": "english_cards", "method": "BM25", "query_id": "Q03_ar", "scenario_id": "Q03", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.31865}
{"track": "english_cards", "method": "RRF", "query_id": "Q50_en", "scenario_id": "Q50", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 23.422351}
{"track": "english_cards", "method": "RRF", "query_id": "Q23_ar", "scenario_id": "Q23", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 36.903619}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q02_en", "scenario_id": "Q02", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 29.791425}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q22_ar", "scenario_id": "Q22", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 36.946883}
{"track": "english_cards", "method": "RRF", "query_id": "Q16_ar", "scenario_id": "Q16", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.370319}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q46_en", "scenario_id": "Q46", "language": "en", "pass_number": 2, "action": "abstain", "milliseconds": 0.031858}
{"track": "english_cards", "method": "E5", "query_id": "Q49_en", "scenario_id": "Q49", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 31.209671}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q19_ar", "scenario_id": "Q19", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 40.334827}
{"track": "english_cards", "method": "RRF", "query_id": "Q18_ar", "scenario_id": "Q18", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 31.882825}
{"track": "english_cards", "method": "E5", "query_id": "Q01_mixed", "scenario_id": "Q01", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 27.866917}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q13_mixed", "scenario_id": "Q13", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 27.80311}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q14_ar", "scenario_id": "Q14", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.262697}
{"track": "english_cards", "method": "RRF", "query_id": "Q29_en", "scenario_id": "Q29", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 35.477309}
{"track": "english_cards", "method": "BM25", "query_id": "Q04_en", "scenario_id": "Q04", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.281935}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q37_ar", "scenario_id": "Q37", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 34.94576}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q08_ar", "scenario_id": "Q08", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 43.17849}
{"track": "english_cards", "method": "BM25", "query_id": "Q19_ar", "scenario_id": "Q19", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.347804}
{"track": "english_cards", "method": "E5", "query_id": "Q39_ar", "scenario_id": "Q39", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 29.008396}
{"track": "english_cards", "method": "BM25", "query_id": "Q14_ar", "scenario_id": "Q14", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.296366}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q09_en", "scenario_id": "Q09", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 32.641828}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q46_ar", "scenario_id": "Q46", "language": "ar", "pass_number": 2, "action": "abstain", "milliseconds": 0.039259}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q15_en", "scenario_id": "Q15", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 39.011013}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q40_en", "scenario_id": "Q40", "language": "en", "pass_number": 2, "action": "clarify", "milliseconds": 0.004286}
{"track": "english_cards", "method": "BM25", "query_id": "Q50_ar", "scenario_id": "Q50", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.286011}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q09_ar", "scenario_id": "Q09", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 73.140523}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q21_ar", "scenario_id": "Q21", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 38.725392}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q50_ar", "scenario_id": "Q50", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 34.227388}
{"track": "english_cards", "method": "E5", "query_id": "Q50_ar", "scenario_id": "Q50", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 33.878212}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q19_en", "scenario_id": "Q19", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 39.056442}
{"track": "english_cards", "method": "E5", "query_id": "Q09_en", "scenario_id": "Q09", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 28.178585}
{"track": "english_cards", "method": "E5", "query_id": "Q39_en", "scenario_id": "Q39", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 31.001227}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q10_en", "scenario_id": "Q10", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 31.941133}
{"track": "english_cards", "method": "BM25", "query_id": "Q47_ar", "scenario_id": "Q47", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.323157}
{"track": "english_cards", "method": "E5", "query_id": "Q38_ar", "scenario_id": "Q38", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 24.084807}
{"track": "english_cards", "method": "E5", "query_id": "Q07_ar", "scenario_id": "Q07", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 41.330213}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q35_en", "scenario_id": "Q35", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.837448}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q10_en", "scenario_id": "Q10", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 32.515996}
{"track": "english_cards", "method": "E5", "query_id": "Q33_en", "scenario_id": "Q33", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 38.160899}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q47_en", "scenario_id": "Q47", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 30.906042}
{"track": "english_cards", "method": "BM25", "query_id": "Q24_ar", "scenario_id": "Q24", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.303748}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q50_en", "scenario_id": "Q50", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 27.623577}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q05_en", "scenario_id": "Q05", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 34.673176}
{"track": "english_cards", "method": "RRF", "query_id": "Q43_ar", "scenario_id": "Q43", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 36.172805}
{"track": "english_cards", "method": "BM25", "query_id": "Q48_en", "scenario_id": "Q48", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.330848}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q18_ar", "scenario_id": "Q18", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 41.88255}
{"track": "english_cards", "method": "RRF", "query_id": "Q08_ar", "scenario_id": "Q08", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 50.533446}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q43_en", "scenario_id": "Q43", "language": "en", "pass_number": 2, "action": "clarify", "milliseconds": 0.005409}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q25_mixed", "scenario_id": "Q25", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 35.257617}
{"track": "english_cards", "method": "BM25", "query_id": "Q08_en", "scenario_id": "Q08", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.348786}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q06_en", "scenario_id": "Q06", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 40.707695}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q13_en", "scenario_id": "Q13", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 36.382681}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q18_ar", "scenario_id": "Q18", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 36.22935}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q16_ar", "scenario_id": "Q16", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 44.637334}
{"track": "english_cards", "method": "BM25", "query_id": "Q50_en", "scenario_id": "Q50", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.29869}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q44_en", "scenario_id": "Q44", "language": "en", "pass_number": 2, "action": "clarify", "milliseconds": 0.024447}
{"track": "english_cards", "method": "BM25", "query_id": "Q23_en", "scenario_id": "Q23", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.111688}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q10_ar", "scenario_id": "Q10", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 41.682453}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q12_en", "scenario_id": "Q12", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 41.376243}
{"track": "english_cards", "method": "BM25", "query_id": "Q20_ar", "scenario_id": "Q20", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.332211}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q21_ar", "scenario_id": "Q21", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 45.349878}
{"track": "english_cards", "method": "BM25", "query_id": "Q16_ar", "scenario_id": "Q16", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.30542}
{"track": "english_cards", "method": "BM25", "query_id": "Q08_ar", "scenario_id": "Q08", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.189235}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q26_ar", "scenario_id": "Q26", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 38.691849}
{"track": "english_cards", "method": "E5", "query_id": "Q13_en", "scenario_id": "Q13", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 30.640682}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q10_ar", "scenario_id": "Q10", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 33.632589}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q32_ar", "scenario_id": "Q32", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 28.612778}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q02_ar", "scenario_id": "Q02", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 29.780787}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q01_mixed", "scenario_id": "Q01", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 29.496237}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q37_mixed", "scenario_id": "Q37", "language": "mixed", "pass_number": 2, "action": "clarify", "milliseconds": 0.046541}
{"track": "english_cards", "method": "E5", "query_id": "Q45_mixed", "scenario_id": "Q45", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 27.131327}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q27_en", "scenario_id": "Q27", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 27.499201}
{"track": "english_cards", "method": "E5", "query_id": "Q35_en", "scenario_id": "Q35", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 32.792524}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q08_en", "scenario_id": "Q08", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 39.112993}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q35_ar", "scenario_id": "Q35", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 33.281911}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q12_en", "scenario_id": "Q12", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 36.262268}
{"track": "english_cards", "method": "E5", "query_id": "Q48_ar", "scenario_id": "Q48", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 30.169062}
{"track": "english_cards", "method": "E5", "query_id": "Q38_en", "scenario_id": "Q38", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 26.287305}
{"track": "english_cards", "method": "BM25", "query_id": "Q02_ar", "scenario_id": "Q02", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.440935}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q21_en", "scenario_id": "Q21", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 35.425058}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q39_ar", "scenario_id": "Q39", "language": "ar", "pass_number": 2, "action": "clarify", "milliseconds": 0.004047}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q17_ar", "scenario_id": "Q17", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 32.142263}
{"track": "english_cards", "method": "BM25", "query_id": "Q29_en", "scenario_id": "Q29", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.341935}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q40_ar", "scenario_id": "Q40", "language": "ar", "pass_number": 2, "action": "clarify", "milliseconds": 0.031698}
{"track": "english_cards", "method": "BM25", "query_id": "Q19_en", "scenario_id": "Q19", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.118579}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q03_mixed", "scenario_id": "Q03", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 32.059499}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q11_ar", "scenario_id": "Q11", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 33.904228}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q23_ar", "scenario_id": "Q23", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 38.328733}
{"track": "english_cards", "method": "E5", "query_id": "Q44_en", "scenario_id": "Q44", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 35.809517}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q13_ar", "scenario_id": "Q13", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 29.726005}
{"track": "english_cards", "method": "RRF", "query_id": "Q20_en", "scenario_id": "Q20", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 36.628992}
{"track": "english_cards", "method": "E5", "query_id": "Q44_ar", "scenario_id": "Q44", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 37.10602}
{"track": "english_cards", "method": "BM25", "query_id": "Q28_ar", "scenario_id": "Q28", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.328435}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q32_en", "scenario_id": "Q32", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 26.023237}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q04_en", "scenario_id": "Q04", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.676815}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q27_en", "scenario_id": "Q27", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 27.938672}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q25_ar", "scenario_id": "Q25", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 28.337413}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q29_en", "scenario_id": "Q29", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 39.137811}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q35_ar", "scenario_id": "Q35", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 32.61157}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q47_ar", "scenario_id": "Q47", "language": "ar", "pass_number": 2, "action": "abstain", "milliseconds": 0.003435}
{"track": "english_cards", "method": "BM25", "query_id": "Q30_en", "scenario_id": "Q30", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.366142}
{"track": "english_cards", "method": "BM25", "query_id": "Q01_mixed", "scenario_id": "Q01", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 0.128183}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q06_ar", "scenario_id": "Q06", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 33.922716}
{"track": "english_cards", "method": "RRF", "query_id": "Q36_en", "scenario_id": "Q36", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 32.151568}
{"track": "english_cards", "method": "E5", "query_id": "Q17_ar", "scenario_id": "Q17", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 31.75486}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q43_ar", "scenario_id": "Q43", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 47.925653}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q18_ar", "scenario_id": "Q18", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 38.026538}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q48_ar", "scenario_id": "Q48", "language": "ar", "pass_number": 2, "action": "abstain", "milliseconds": 0.031277}
{"track": "english_cards", "method": "E5", "query_id": "Q08_ar", "scenario_id": "Q08", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 48.378259}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q01_en", "scenario_id": "Q01", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 35.925942}
{"track": "english_cards", "method": "E5", "query_id": "Q36_en", "scenario_id": "Q36", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 36.7339}
{"track": "english_cards", "method": "RRF", "query_id": "Q21_ar", "scenario_id": "Q21", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 41.234018}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q11_mixed", "scenario_id": "Q11", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 33.375912}
{"track": "english_cards", "method": "BM25", "query_id": "Q22_ar", "scenario_id": "Q22", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.372121}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q30_ar", "scenario_id": "Q30", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 40.686274}
{"track": "english_cards", "method": "BM25", "query_id": "Q26_en", "scenario_id": "Q26", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.299511}
{"track": "english_cards", "method": "RRF", "query_id": "Q18_en", "scenario_id": "Q18", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.511316}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q25_mixed", "scenario_id": "Q25", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 36.48862}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q23_en", "scenario_id": "Q23", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 39.079352}
{"track": "english_cards", "method": "RRF", "query_id": "Q19_ar", "scenario_id": "Q19", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 48.869549}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q03_en", "scenario_id": "Q03", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 38.313189}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q41_en", "scenario_id": "Q41", "language": "en", "pass_number": 2, "action": "clarify", "milliseconds": 0.003635}
{"track": "english_cards", "method": "BM25", "query_id": "Q10_en", "scenario_id": "Q10", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.288495}
{"track": "english_cards", "method": "BM25", "query_id": "Q11_ar", "scenario_id": "Q11", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.148323}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q45_ar", "scenario_id": "Q45", "language": "ar", "pass_number": 2, "action": "abstain", "milliseconds": 0.018759}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q31_en", "scenario_id": "Q31", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 32.021362}
{"track": "english_cards", "method": "E5", "query_id": "Q46_en", "scenario_id": "Q46", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 32.442737}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q18_en", "scenario_id": "Q18", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.605008}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q41_ar", "scenario_id": "Q41", "language": "ar", "pass_number": 2, "action": "clarify", "milliseconds": 0.044517}
{"track": "english_cards", "method": "E5", "query_id": "Q07_en", "scenario_id": "Q07", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 41.101589}
{"track": "english_cards", "method": "E5", "query_id": "Q22_ar", "scenario_id": "Q22", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 39.969363}
{"track": "english_cards", "method": "RRF", "query_id": "Q12_en", "scenario_id": "Q12", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 36.466528}
{"track": "english_cards", "method": "E5", "query_id": "Q16_en", "scenario_id": "Q16", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 34.380916}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q11_ar", "scenario_id": "Q11", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 36.712177}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q38_en", "scenario_id": "Q38", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 30.894254}
{"track": "english_cards", "method": "RRF", "query_id": "Q45_en", "scenario_id": "Q45", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 30.572659}
{"track": "english_cards", "method": "E5", "query_id": "Q45_en", "scenario_id": "Q45", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 31.755781}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q45_en", "scenario_id": "Q45", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 31.020555}
{"track": "english_cards", "method": "E5", "query_id": "Q30_ar", "scenario_id": "Q30", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 39.290059}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q38_ar", "scenario_id": "Q38", "language": "ar", "pass_number": 2, "action": "clarify", "milliseconds": 0.071508}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q13_mixed", "scenario_id": "Q13", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 32.238931}
{"track": "english_cards", "method": "BM25", "query_id": "Q40_ar", "scenario_id": "Q40", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.398841}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q50_en", "scenario_id": "Q50", "language": "en", "pass_number": 2, "action": "abstain", "milliseconds": 0.002884}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q46_ar", "scenario_id": "Q46", "language": "ar", "pass_number": 2, "action": "abstain", "milliseconds": 0.001252}
{"track": "english_cards", "method": "BM25", "query_id": "Q42_ar", "scenario_id": "Q42", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.120581}
{"track": "english_cards", "method": "E5", "query_id": "Q08_en", "scenario_id": "Q08", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 44.235218}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q43_ar", "scenario_id": "Q43", "language": "ar", "pass_number": 2, "action": "clarify", "milliseconds": 0.003986}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q16_ar", "scenario_id": "Q16", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 38.017904}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q06_ar", "scenario_id": "Q06", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 36.267799}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q31_ar", "scenario_id": "Q31", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 32.169945}
{"track": "english_cards", "method": "E5", "query_id": "Q19_ar", "scenario_id": "Q19", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 43.098487}
{"track": "english_cards", "method": "E5", "query_id": "Q31_ar", "scenario_id": "Q31", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 32.300722}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q19_ar", "scenario_id": "Q19", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 42.902271}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q49_ar", "scenario_id": "Q49", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 36.027145}
{"track": "english_cards", "method": "BM25", "query_id": "Q13_en", "scenario_id": "Q13", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.375266}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q26_en", "scenario_id": "Q26", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 31.067816}
{"track": "english_cards", "method": "BM25", "query_id": "Q14_en", "scenario_id": "Q14", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.339231}
{"track": "english_cards", "method": "BM25", "query_id": "Q45_ar", "scenario_id": "Q45", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.120601}
{"track": "english_cards", "method": "RRF", "query_id": "Q31_ar", "scenario_id": "Q31", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 34.810923}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q22_en", "scenario_id": "Q22", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 38.67204}
{"track": "english_cards", "method": "E5", "query_id": "Q15_en", "scenario_id": "Q15", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 35.9642}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q29_en", "scenario_id": "Q29", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 45.000841}
{"track": "english_cards", "method": "BM25", "query_id": "Q13_mixed", "scenario_id": "Q13", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 0.397249}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q19_ar", "scenario_id": "Q19", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 46.004624}
{"track": "english_cards", "method": "BM25", "query_id": "Q44_ar", "scenario_id": "Q44", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.29846}
{"track": "english_cards", "method": "RRF", "query_id": "Q25_en", "scenario_id": "Q25", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 29.829611}
{"track": "english_cards", "method": "BM25", "query_id": "Q28_en", "scenario_id": "Q28", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.284368}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q03_en", "scenario_id": "Q03", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.984809}
{"track": "english_cards", "method": "BM25", "query_id": "Q11_en", "scenario_id": "Q11", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.286281}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q49_ar", "scenario_id": "Q49", "language": "ar", "pass_number": 2, "action": "abstain", "milliseconds": 0.029484}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q09_ar", "scenario_id": "Q09", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 34.724624}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q05_en", "scenario_id": "Q05", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 36.564194}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q48_ar", "scenario_id": "Q48", "language": "ar", "pass_number": 2, "action": "abstain", "milliseconds": 0.035324}
{"track": "english_cards", "method": "BM25", "query_id": "Q38_ar", "scenario_id": "Q38", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.252861}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q26_en", "scenario_id": "Q26", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 26.17723}
{"track": "english_cards", "method": "E5", "query_id": "Q09_ar", "scenario_id": "Q09", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 34.716081}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q27_ar", "scenario_id": "Q27", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 38.376463}
{"track": "english_cards", "method": "E5", "query_id": "Q10_en", "scenario_id": "Q10", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 39.265743}
{"track": "english_cards", "method": "RRF", "query_id": "Q35_en", "scenario_id": "Q35", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 36.241498}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q21_ar", "scenario_id": "Q21", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 38.236854}
{"track": "english_cards", "method": "RRF", "query_id": "Q30_ar", "scenario_id": "Q30", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 36.282499}
{"track": "english_cards", "method": "E5", "query_id": "Q21_ar", "scenario_id": "Q21", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 36.458085}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q49_en", "scenario_id": "Q49", "language": "en", "pass_number": 2, "action": "abstain", "milliseconds": 0.004196}
{"track": "english_cards", "method": "BM25", "query_id": "Q09_mixed", "scenario_id": "Q09", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 0.309566}
{"track": "english_cards", "method": "BM25", "query_id": "Q27_ar", "scenario_id": "Q27", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.107452}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q33_ar", "scenario_id": "Q33", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 32.170616}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q24_en", "scenario_id": "Q24", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.333098}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q39_en", "scenario_id": "Q39", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.151474}
{"track": "english_cards", "method": "E5", "query_id": "Q13_mixed", "scenario_id": "Q13", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 28.078913}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q30_en", "scenario_id": "Q30", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 34.999467}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q48_en", "scenario_id": "Q48", "language": "en", "pass_number": 2, "action": "abstain", "milliseconds": 0.031878}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q15_mixed", "scenario_id": "Q15", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 28.932149}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q32_en", "scenario_id": "Q32", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 26.142667}
{"track": "english_cards", "method": "E5", "query_id": "Q40_en", "scenario_id": "Q40", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 30.682094}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q16_en", "scenario_id": "Q16", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 32.13977}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q02_ar", "scenario_id": "Q02", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 33.370805}
{"track": "english_cards", "method": "E5", "query_id": "Q22_en", "scenario_id": "Q22", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 39.065731}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q17_en", "scenario_id": "Q17", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 32.307573}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q11_ar", "scenario_id": "Q11", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 36.696103}
{"track": "english_cards", "method": "RRF", "query_id": "Q15_en", "scenario_id": "Q15", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.730386}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q50_ar", "scenario_id": "Q50", "language": "ar", "pass_number": 2, "action": "abstain", "milliseconds": 0.004137}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q25_mixed", "scenario_id": "Q25", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 29.604471}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q44_en", "scenario_id": "Q44", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 38.464225}
{"track": "english_cards", "method": "BM25", "query_id": "Q34_ar", "scenario_id": "Q34", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.327814}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q37_mixed", "scenario_id": "Q37", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 28.980372}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q49_en", "scenario_id": "Q49", "language": "en", "pass_number": 2, "action": "abstain", "milliseconds": 0.033791}
{"track": "english_cards", "method": "RRF", "query_id": "Q41_en", "scenario_id": "Q41", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 31.945177}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q31_ar", "scenario_id": "Q31", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 28.922514}
{"track": "english_cards", "method": "E5", "query_id": "Q05_mixed", "scenario_id": "Q05", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 33.299647}
{"track": "english_cards", "method": "RRF", "query_id": "Q12_ar", "scenario_id": "Q12", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 36.490023}
{"track": "english_cards", "method": "RRF", "query_id": "Q29_ar", "scenario_id": "Q29", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 37.966837}
{"track": "english_cards", "method": "BM25", "query_id": "Q37_mixed", "scenario_id": "Q37", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 0.32489}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q17_en", "scenario_id": "Q17", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 34.291681}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q24_ar", "scenario_id": "Q24", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 40.192259}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q19_en", "scenario_id": "Q19", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 38.288862}
{"track": "english_cards", "method": "BM25", "query_id": "Q18_en", "scenario_id": "Q18", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.320993}
{"track": "english_cards", "method": "E5", "query_id": "Q14_en", "scenario_id": "Q14", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.700071}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q42_en", "scenario_id": "Q42", "language": "en", "pass_number": 2, "action": "clarify", "milliseconds": 0.040431}
{"track": "english_cards", "method": "E5", "query_id": "Q23_en", "scenario_id": "Q23", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 36.155198}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q46_ar", "scenario_id": "Q46", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.969519}
{"track": "english_cards", "method": "BM25", "query_id": "Q32_en", "scenario_id": "Q32", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.377268}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q39_ar", "scenario_id": "Q39", "language": "ar", "pass_number": 2, "action": "clarify", "milliseconds": 0.033401}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q22_ar", "scenario_id": "Q22", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 40.43226}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q44_en", "scenario_id": "Q44", "language": "en", "pass_number": 2, "action": "clarify", "milliseconds": 0.004056}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q24_en", "scenario_id": "Q24", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 37.276317}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q40_en", "scenario_id": "Q40", "language": "en", "pass_number": 2, "action": "clarify", "milliseconds": 0.036124}
{"track": "english_cards", "method": "BM25", "query_id": "Q46_en", "scenario_id": "Q46", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.267833}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q03_mixed", "scenario_id": "Q03", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 35.174981}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q31_en", "scenario_id": "Q31", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 30.886544}
{"track": "english_cards", "method": "BM25", "query_id": "Q33_en", "scenario_id": "Q33", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.412982}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q20_ar", "scenario_id": "Q20", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 44.066062}
{"track": "english_cards", "method": "RRF", "query_id": "Q36_ar", "scenario_id": "Q36", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 37.825594}
{"track": "english_cards", "method": "RRF", "query_id": "Q37_ar", "scenario_id": "Q37", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 34.637783}
{"track": "english_cards", "method": "RRF", "query_id": "Q26_en", "scenario_id": "Q26", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 28.957297}
{"track": "english_cards", "method": "RRF", "query_id": "Q31_en", "scenario_id": "Q31", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 30.967555}
{"track": "english_cards", "method": "BM25", "query_id": "Q49_en", "scenario_id": "Q49", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.282475}
{"track": "english_cards", "method": "RRF", "query_id": "Q50_ar", "scenario_id": "Q50", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 27.336976}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q42_ar", "scenario_id": "Q42", "language": "ar", "pass_number": 2, "action": "clarify", "milliseconds": 0.004117}
{"track": "english_cards", "method": "BM25", "query_id": "Q07_ar", "scenario_id": "Q07", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.2918}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q04_ar", "scenario_id": "Q04", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 34.670051}
{"track": "english_cards", "method": "BM25", "query_id": "Q46_ar", "scenario_id": "Q46", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.288915}
{"track": "english_cards", "method": "RRF", "query_id": "Q33_ar", "scenario_id": "Q33", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 34.053343}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q30_en", "scenario_id": "Q30", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.193777}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q03_mixed", "scenario_id": "Q03", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 30.746702}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q05_mixed", "scenario_id": "Q05", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 33.825409}
{"track": "english_cards", "method": "BM25", "query_id": "Q05_mixed", "scenario_id": "Q05", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 0.299891}
{"track": "english_cards", "method": "RRF", "query_id": "Q39_ar", "scenario_id": "Q39", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 28.396973}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q34_ar", "scenario_id": "Q34", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 38.72506}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q25_en", "scenario_id": "Q25", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 27.856749}
{"track": "english_cards", "method": "E5", "query_id": "Q25_en", "scenario_id": "Q25", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 27.230295}
{"track": "english_cards", "method": "BM25", "query_id": "Q07_en", "scenario_id": "Q07", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.350989}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q33_en", "scenario_id": "Q33", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 31.391181}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q47_ar", "scenario_id": "Q47", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 26.404402}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q02_ar", "scenario_id": "Q02", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 31.378534}
{"track": "english_cards", "method": "RRF", "query_id": "Q21_en", "scenario_id": "Q21", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 35.980615}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q41_en", "scenario_id": "Q41", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 29.267674}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q35_ar", "scenario_id": "Q35", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 32.334224}
{"track": "english_cards", "method": "BM25", "query_id": "Q38_en", "scenario_id": "Q38", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.489528}
{"track": "english_cards", "method": "RRF", "query_id": "Q14_ar", "scenario_id": "Q14", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 30.774874}
{"track": "english_cards", "method": "BM25", "query_id": "Q18_ar", "scenario_id": "Q18", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.278099}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q44_ar", "scenario_id": "Q44", "language": "ar", "pass_number": 2, "action": "clarify", "milliseconds": 0.03285}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q42_en", "scenario_id": "Q42", "language": "en", "pass_number": 2, "action": "clarify", "milliseconds": 0.002153}
{"track": "english_cards", "method": "RRF", "query_id": "Q13_en", "scenario_id": "Q13", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 29.758342}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q16_en", "scenario_id": "Q16", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 29.126141}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q43_en", "scenario_id": "Q43", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.674893}
{"track": "english_cards", "method": "RRF", "query_id": "Q17_ar", "scenario_id": "Q17", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 32.438439}
{"track": "english_cards", "method": "RRF", "query_id": "Q03_mixed", "scenario_id": "Q03", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 35.415093}
{"track": "english_cards", "method": "BM25", "query_id": "Q09_en", "scenario_id": "Q09", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.311189}
{"track": "english_cards", "method": "BM25", "query_id": "Q35_en", "scenario_id": "Q35", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.108523}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q13_ar", "scenario_id": "Q13", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 33.163282}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q31_ar", "scenario_id": "Q31", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 30.66603}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q37_en", "scenario_id": "Q37", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 30.34716}
{"track": "english_cards", "method": "E5", "query_id": "Q48_en", "scenario_id": "Q48", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 25.804859}
{"track": "english_cards", "method": "RRF", "query_id": "Q28_en", "scenario_id": "Q28", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 28.435411}
{"track": "english_cards", "method": "E5", "query_id": "Q49_ar", "scenario_id": "Q49", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 33.675563}
{"track": "english_cards", "method": "BM25", "query_id": "Q23_ar", "scenario_id": "Q23", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.37208}
{"track": "english_cards", "method": "BM25", "query_id": "Q03_mixed", "scenario_id": "Q03", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 0.128614}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q50_en", "scenario_id": "Q50", "language": "en", "pass_number": 2, "action": "abstain", "milliseconds": 0.019409}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q07_ar", "scenario_id": "Q07", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 41.654262}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q28_ar", "scenario_id": "Q28", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 31.641679}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q22_en", "scenario_id": "Q22", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 36.521941}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q32_ar", "scenario_id": "Q32", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 28.503853}
{"track": "english_cards", "method": "E5", "query_id": "Q32_en", "scenario_id": "Q32", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 26.433736}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q25_ar", "scenario_id": "Q25", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 27.64507}
{"track": "english_cards", "method": "E5", "query_id": "Q24_ar", "scenario_id": "Q24", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 36.279686}
{"track": "english_cards", "method": "BM25", "query_id": "Q02_en", "scenario_id": "Q02", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.361034}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q37_en", "scenario_id": "Q37", "language": "en", "pass_number": 2, "action": "clarify", "milliseconds": 0.023215}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q27_ar", "scenario_id": "Q27", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 32.13365}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q41_ar", "scenario_id": "Q41", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 31.009627}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q45_ar", "scenario_id": "Q45", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 29.280714}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q01_en", "scenario_id": "Q01", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 30.282112}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q48_en", "scenario_id": "Q48", "language": "en", "pass_number": 2, "action": "abstain", "milliseconds": 0.003836}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q28_en", "scenario_id": "Q28", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 28.173336}
{"track": "english_cards", "method": "BM25", "query_id": "Q36_ar", "scenario_id": "Q36", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.279461}
{"track": "english_cards", "method": "RRF", "query_id": "Q23_en", "scenario_id": "Q23", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.034748}
{"track": "english_cards", "method": "RRF", "query_id": "Q44_en", "scenario_id": "Q44", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 36.017341}
{"track": "english_cards", "method": "RRF", "query_id": "Q48_en", "scenario_id": "Q48", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 27.587794}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q39_en", "scenario_id": "Q39", "language": "en", "pass_number": 2, "action": "clarify", "milliseconds": 0.003756}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q28_ar", "scenario_id": "Q28", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 32.76416}
{"track": "english_cards", "method": "E5", "query_id": "Q29_ar", "scenario_id": "Q29", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 36.157542}
{"track": "english_cards", "method": "E5", "query_id": "Q09_mixed", "scenario_id": "Q09", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 29.67014}
{"track": "english_cards", "method": "BM25", "query_id": "Q47_en", "scenario_id": "Q47", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.337058}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q39_ar", "scenario_id": "Q39", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 29.126931}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q07_ar", "scenario_id": "Q07", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 43.942058}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q06_en", "scenario_id": "Q06", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.652358}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q25_ar", "scenario_id": "Q25", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 28.869204}
{"track": "english_cards", "method": "BM25", "query_id": "Q17_ar", "scenario_id": "Q17", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.322246}
{"track": "english_cards", "method": "RRF", "query_id": "Q05_mixed", "scenario_id": "Q05", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 36.755983}
{"track": "english_cards", "method": "BM25", "query_id": "Q40_en", "scenario_id": "Q40", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.362355}
{"track": "english_cards", "method": "E5", "query_id": "Q46_ar", "scenario_id": "Q46", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 32.356326}
{"track": "english_cards", "method": "RRF", "query_id": "Q06_ar", "scenario_id": "Q06", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 38.736717}
{"track": "english_cards", "method": "BM25", "query_id": "Q39_ar", "scenario_id": "Q39", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.514205}
{"track": "english_cards", "method": "E5", "query_id": "Q04_en", "scenario_id": "Q04", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 34.929982}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q45_en", "scenario_id": "Q45", "language": "en", "pass_number": 2, "action": "abstain", "milliseconds": 0.004767}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q27_ar", "scenario_id": "Q27", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 32.913175}
{"track": "english_cards", "method": "RRF", "query_id": "Q27_en", "scenario_id": "Q27", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 29.432593}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q09_en", "scenario_id": "Q09", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 29.940657}
{"track": "english_cards", "method": "E5", "query_id": "Q33_ar", "scenario_id": "Q33", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 34.637863}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q31_en", "scenario_id": "Q31", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 30.893974}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q29_ar", "scenario_id": "Q29", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 37.147031}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q13_ar", "scenario_id": "Q13", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 32.166591}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q05_mixed", "scenario_id": "Q05", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 32.743479}
{"track": "english_cards", "method": "BM25", "query_id": "Q29_ar", "scenario_id": "Q29", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.326902}
{"track": "english_cards", "method": "RRF", "query_id": "Q15_ar", "scenario_id": "Q15", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.431968}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q42_ar", "scenario_id": "Q42", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 33.775584}
{"track": "english_cards", "method": "RRF", "query_id": "Q14_en", "scenario_id": "Q14", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 31.05783}
{"track": "english_cards", "method": "E5", "query_id": "Q05_ar", "scenario_id": "Q05", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 40.975564}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q45_mixed", "scenario_id": "Q45", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 34.365151}
{"track": "english_cards", "method": "BM25", "query_id": "Q12_ar", "scenario_id": "Q12", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.343408}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q20_en", "scenario_id": "Q20", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 41.79252}
{"track": "english_cards", "method": "BM25", "query_id": "Q27_en", "scenario_id": "Q27", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.438481}
{"track": "english_cards", "method": "BM25", "query_id": "Q01_ar", "scenario_id": "Q01", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.123386}
{"track": "english_cards", "method": "BM25", "query_id": "Q42_en", "scenario_id": "Q42", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.260372}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q23_ar", "scenario_id": "Q23", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 49.682293}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q45_mixed", "scenario_id": "Q45", "language": "mixed", "pass_number": 2, "action": "abstain", "milliseconds": 0.004116}
{"track": "english_cards", "method": "RRF", "query_id": "Q49_en", "scenario_id": "Q49", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 35.561815}
{"track": "english_cards", "method": "BM25", "query_id": "Q13_ar", "scenario_id": "Q13", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.290327}
{"track": "english_cards", "method": "E5", "query_id": "Q14_ar", "scenario_id": "Q14", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 34.467136}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q35_en", "scenario_id": "Q35", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 37.497625}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q43_en", "scenario_id": "Q43", "language": "en", "pass_number": 2, "action": "clarify", "milliseconds": 0.034872}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q03_en", "scenario_id": "Q03", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 34.040201}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q04_en", "scenario_id": "Q04", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.718999}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q16_en", "scenario_id": "Q16", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 30.683466}
{"track": "english_cards", "method": "E5", "query_id": "Q15_ar", "scenario_id": "Q15", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 33.746039}
{"track": "english_cards", "method": "E5", "query_id": "Q12_en", "scenario_id": "Q12", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 31.49544}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q47_en", "scenario_id": "Q47", "language": "en", "pass_number": 2, "action": "abstain", "milliseconds": 0.03313}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q11_en", "scenario_id": "Q11", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 31.415229}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q14_en", "scenario_id": "Q14", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 29.459903}
{"track": "english_cards", "method": "E5", "query_id": "Q11_ar", "scenario_id": "Q11", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.104095}
{"track": "english_cards", "method": "E5", "query_id": "Q34_en", "scenario_id": "Q34", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 34.036337}
{"track": "english_cards", "method": "RRF", "query_id": "Q24_en", "scenario_id": "Q24", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 34.301786}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q01_mixed", "scenario_id": "Q01", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 28.970877}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q33_en", "scenario_id": "Q33", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 32.237808}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q49_en", "scenario_id": "Q49", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 31.654849}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q27_en", "scenario_id": "Q27", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 27.530277}
{"track": "english_cards", "method": "BM25", "query_id": "Q15_mixed", "scenario_id": "Q15", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 0.324889}
{"track": "english_cards", "method": "E5", "query_id": "Q11_mixed", "scenario_id": "Q11", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 36.351384}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q36_ar", "scenario_id": "Q36", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.562245}
{"track": "english_cards", "method": "E5", "query_id": "Q18_en", "scenario_id": "Q18", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 31.354327}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q48_ar", "scenario_id": "Q48", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 31.394197}
{"track": "english_cards", "method": "RRF", "query_id": "Q33_en", "scenario_id": "Q33", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 37.275336}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q09_ar", "scenario_id": "Q09", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 36.740889}
{"track": "english_cards", "method": "RRF", "query_id": "Q03_en", "scenario_id": "Q03", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 34.65962}
{"track": "english_cards", "method": "RRF", "query_id": "Q38_ar", "scenario_id": "Q38", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 26.564347}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q13_en", "scenario_id": "Q13", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 32.318353}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q25_en", "scenario_id": "Q25", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 30.47717}
{"track": "english_cards", "method": "RRF", "query_id": "Q08_en", "scenario_id": "Q08", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 41.900164}
{"track": "english_cards", "method": "E5", "query_id": "Q26_en", "scenario_id": "Q26", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 28.792463}
{"track": "english_cards", "method": "E5", "query_id": "Q03_ar", "scenario_id": "Q03", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 40.913747}
{"track": "english_cards", "method": "BM25", "query_id": "Q41_en", "scenario_id": "Q41", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.382637}
{"track": "english_cards", "method": "RRF", "query_id": "Q41_ar", "scenario_id": "Q41", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 38.89548}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q20_en", "scenario_id": "Q20", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 37.749863}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q34_ar", "scenario_id": "Q34", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 32.618966}
{"track": "english_cards", "method": "BM25", "query_id": "Q21_en", "scenario_id": "Q21", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.292541}
{"track": "english_cards", "method": "RRF", "query_id": "Q17_en", "scenario_id": "Q17", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 28.73752}
{"track": "english_cards", "method": "E5", "query_id": "Q20_en", "scenario_id": "Q20", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 34.870687}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q23_ar", "scenario_id": "Q23", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 37.787911}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q20_ar", "scenario_id": "Q20", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 40.984445}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q06_en", "scenario_id": "Q06", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.034561}
{"track": "english_cards", "method": "E5", "query_id": "Q43_ar", "scenario_id": "Q43", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 32.803263}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q04_ar", "scenario_id": "Q04", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 32.819889}
{"track": "english_cards", "method": "RRF", "query_id": "Q40_ar", "scenario_id": "Q40", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 40.328346}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q34_en", "scenario_id": "Q34", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 64.009892}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q07_en", "scenario_id": "Q07", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 44.550445}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q09_en", "scenario_id": "Q09", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.910541}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q32_ar", "scenario_id": "Q32", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 33.574805}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q15_ar", "scenario_id": "Q15", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 42.104291}
{"track": "english_cards", "method": "RRF", "query_id": "Q05_en", "scenario_id": "Q05", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 43.254324}
{"track": "english_cards", "method": "BM25", "query_id": "Q24_en", "scenario_id": "Q24", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.385821}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q38_ar", "scenario_id": "Q38", "language": "ar", "pass_number": 2, "action": "clarify", "milliseconds": 0.003155}
{"track": "english_cards", "method": "RRF", "query_id": "Q27_ar", "scenario_id": "Q27", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 37.990916}
{"track": "english_cards", "method": "RRF", "query_id": "Q09_mixed", "scenario_id": "Q09", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 35.878675}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q37_ar", "scenario_id": "Q37", "language": "ar", "pass_number": 2, "action": "clarify", "milliseconds": 0.003485}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q12_ar", "scenario_id": "Q12", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 40.386104}
{"track": "english_cards", "method": "RRF", "query_id": "Q25_ar", "scenario_id": "Q25", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 34.422892}
{"track": "english_cards", "method": "E5", "query_id": "Q31_en", "scenario_id": "Q31", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.736459}
{"track": "english_cards", "method": "E5", "query_id": "Q04_ar", "scenario_id": "Q04", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 39.40768}
{"track": "english_cards", "method": "BM25", "query_id": "Q45_mixed", "scenario_id": "Q45", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 0.408786}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q32_en", "scenario_id": "Q32", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 29.5474}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q43_ar", "scenario_id": "Q43", "language": "ar", "pass_number": 2, "action": "clarify", "milliseconds": 0.044467}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q33_ar", "scenario_id": "Q33", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 36.756457}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q38_ar", "scenario_id": "Q38", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 31.099117}
{"track": "english_cards", "method": "E5", "query_id": "Q02_ar", "scenario_id": "Q02", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 32.50224}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q26_en", "scenario_id": "Q26", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 30.448067}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q48_en", "scenario_id": "Q48", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 32.416812}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q08_ar", "scenario_id": "Q08", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 47.778497}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q21_en", "scenario_id": "Q21", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 41.422636}
{"track": "english_cards", "method": "BM25", "query_id": "Q03_en", "scenario_id": "Q03", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.290748}
{"track": "english_cards", "method": "BM25", "query_id": "Q37_en", "scenario_id": "Q37", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.108093}
{"track": "english_cards", "method": "RRF", "query_id": "Q42_ar", "scenario_id": "Q42", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 36.381091}
{"track": "english_cards", "method": "E5", "query_id": "Q23_ar", "scenario_id": "Q23", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 44.844788}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q36_en", "scenario_id": "Q36", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 37.464454}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q12_ar", "scenario_id": "Q12", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 41.582836}
{"track": "english_cards", "method": "RRF", "query_id": "Q47_en", "scenario_id": "Q47", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 44.196702}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q13_mixed", "scenario_id": "Q13", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 38.288124}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q29_ar", "scenario_id": "Q29", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 47.310723}
{"track": "english_cards", "method": "RRF", "query_id": "Q01_en", "scenario_id": "Q01", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 42.378644}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q38_en", "scenario_id": "Q38", "language": "en", "pass_number": 2, "action": "clarify", "milliseconds": 0.003545}
{"track": "english_cards", "method": "E5", "query_id": "Q03_mixed", "scenario_id": "Q03", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 47.701883}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q42_en", "scenario_id": "Q42", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 47.615271}
{"track": "english_cards", "method": "RRF", "query_id": "Q30_en", "scenario_id": "Q30", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 43.104057}
{"track": "english_cards", "method": "BM25", "query_id": "Q01_en", "scenario_id": "Q01", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.382806}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q14_en", "scenario_id": "Q14", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 38.167643}
{"track": "english_cards", "method": "BM25", "query_id": "Q09_ar", "scenario_id": "Q09", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.326051}
{"track": "english_cards", "method": "E5", "query_id": "Q26_ar", "scenario_id": "Q26", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 34.019565}
{"track": "english_cards", "method": "E5", "query_id": "Q36_ar", "scenario_id": "Q36", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 36.719541}
{"track": "english_cards", "method": "BM25", "query_id": "Q44_en", "scenario_id": "Q44", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.525962}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q47_ar", "scenario_id": "Q47", "language": "ar", "pass_number": 2, "action": "abstain", "milliseconds": 0.02679}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q22_en", "scenario_id": "Q22", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 45.059183}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q45_ar", "scenario_id": "Q45", "language": "ar", "pass_number": 2, "action": "abstain", "milliseconds": 0.004347}
{"track": "english_cards", "method": "BM25", "query_id": "Q34_en", "scenario_id": "Q34", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.380323}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q36_ar", "scenario_id": "Q36", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 37.656553}
{"track": "english_cards", "method": "BM25", "query_id": "Q25_en", "scenario_id": "Q25", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.590159}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q06_ar", "scenario_id": "Q06", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 40.156928}
{"track": "english_cards", "method": "RRF", "query_id": "Q20_ar", "scenario_id": "Q20", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 50.472615}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q09_mixed", "scenario_id": "Q09", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 34.017171}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q20_ar", "scenario_id": "Q20", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 49.621673}
{"track": "english_cards", "method": "RRF", "query_id": "Q10_en", "scenario_id": "Q10", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.883741}
{"track": "english_cards", "method": "BM25", "query_id": "Q43_ar", "scenario_id": "Q43", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.391369}
{"track": "english_cards", "method": "E5", "query_id": "Q11_en", "scenario_id": "Q11", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 39.523114}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q15_en", "scenario_id": "Q15", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 34.013206}
{"track": "english_cards", "method": "RRF", "query_id": "Q11_mixed", "scenario_id": "Q11", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 35.792655}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q12_en", "scenario_id": "Q12", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 39.642544}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q39_en", "scenario_id": "Q39", "language": "en", "pass_number": 2, "action": "clarify", "milliseconds": 0.038548}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q29_en", "scenario_id": "Q29", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 41.523476}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q05_ar", "scenario_id": "Q05", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 40.577101}
{"track": "english_cards", "method": "BM25", "query_id": "Q06_en", "scenario_id": "Q06", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.289686}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q30_ar", "scenario_id": "Q30", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 40.428206}
{"track": "english_cards", "method": "E5", "query_id": "Q12_ar", "scenario_id": "Q12", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 44.351136}
{"track": "english_cards", "method": "E5", "query_id": "Q42_en", "scenario_id": "Q42", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 44.847021}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q11_mixed", "scenario_id": "Q11", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 41.822677}
{"track": "english_cards", "method": "E5", "query_id": "Q30_en", "scenario_id": "Q30", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 40.565083}
{"track": "english_cards", "method": "E5", "query_id": "Q47_ar", "scenario_id": "Q47", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.144474}
{"track": "english_cards", "method": "RRF", "query_id": "Q22_en", "scenario_id": "Q22", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 56.614379}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q34_en", "scenario_id": "Q34", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 63.986898}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q30_ar", "scenario_id": "Q30", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 45.53685}
{"track": "english_cards", "method": "BM25", "query_id": "Q31_ar", "scenario_id": "Q31", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.382576}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q29_ar", "scenario_id": "Q29", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 44.08177}
{"track": "english_cards", "method": "E5", "query_id": "Q19_en", "scenario_id": "Q19", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 40.158616}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q40_ar", "scenario_id": "Q40", "language": "ar", "pass_number": 2, "action": "clarify", "milliseconds": 0.003836}
{"track": "english_cards", "method": "BM25", "query_id": "Q22_en", "scenario_id": "Q22", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.307293}
{"track": "english_cards", "method": "RRF", "query_id": "Q04_ar", "scenario_id": "Q04", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 39.019971}
{"track": "english_cards", "method": "RRF", "query_id": "Q09_ar", "scenario_id": "Q09", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 37.537214}
{"track": "english_cards", "method": "E5", "query_id": "Q25_ar", "scenario_id": "Q25", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 30.292512}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q19_en", "scenario_id": "Q19", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 37.690714}
{"track": "english_cards", "method": "BM25", "query_id": "Q04_ar", "scenario_id": "Q04", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.289446}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q47_en", "scenario_id": "Q47", "language": "en", "pass_number": 2, "action": "abstain", "milliseconds": 0.003375}
{"track": "english_cards", "method": "E5", "query_id": "Q28_ar", "scenario_id": "Q28", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 33.144147}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q40_en", "scenario_id": "Q40", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 32.129439}
{"track": "english_cards", "method": "RRF", "query_id": "Q38_en", "scenario_id": "Q38", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 27.525385}
{"track": "english_cards", "method": "E5", "query_id": "Q37_en", "scenario_id": "Q37", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 31.527162}
{"track": "english_cards", "method": "BM25", "query_id": "Q10_ar", "scenario_id": "Q10", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.285279}
{"track": "english_cards", "method": "E5", "query_id": "Q15_mixed", "scenario_id": "Q15", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 30.875235}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q41_ar", "scenario_id": "Q41", "language": "ar", "pass_number": 2, "action": "clarify", "milliseconds": 0.003706}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q07_en", "scenario_id": "Q07", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 45.435088}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q18_en", "scenario_id": "Q18", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 32.890765}
{"track": "english_cards", "method": "RRF", "query_id": "Q42_en", "scenario_id": "Q42", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 35.130188}
{"track": "english_cards", "method": "BM25", "query_id": "Q30_ar", "scenario_id": "Q30", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.457499}
{"track": "english_cards", "method": "BM25", "query_id": "Q26_ar", "scenario_id": "Q26", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.142735}
{"track": "english_cards", "method": "BM25", "query_id": "Q33_ar", "scenario_id": "Q33", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.101673}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q15_mixed", "scenario_id": "Q15", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 30.998435}
{"track": "english_cards", "method": "RRF", "query_id": "Q25_mixed", "scenario_id": "Q25", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 29.724457}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q16_ar", "scenario_id": "Q16", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 36.953243}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q09_mixed", "scenario_id": "Q09", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 33.808978}
{"track": "english_cards", "method": "RRF", "query_id": "Q39_en", "scenario_id": "Q39", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 34.383253}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q14_en", "scenario_id": "Q14", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 32.404763}
{"track": "english_cards", "method": "BM25", "query_id": "Q43_en", "scenario_id": "Q43", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.287543}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q15_mixed", "scenario_id": "Q15", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 29.457475}
{"track": "english_cards", "method": "RRF", "query_id": "Q07_en", "scenario_id": "Q07", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 39.499889}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q28_en", "scenario_id": "Q28", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 31.129843}
{"track": "english_cards", "method": "RRF", "query_id": "Q37_mixed", "scenario_id": "Q37", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 28.388615}
{"track": "english_cards", "method": "RRF", "query_id": "Q19_en", "scenario_id": "Q19", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 39.674482}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q02_en", "scenario_id": "Q02", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 34.383944}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q37_mixed", "scenario_id": "Q37", "language": "mixed", "pass_number": 2, "action": "clarify", "milliseconds": 0.003335}
{"track": "english_cards", "method": "E5", "query_id": "Q21_en", "scenario_id": "Q21", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 38.555017}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q07_en", "scenario_id": "Q07", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 41.636988}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q28_en", "scenario_id": "Q28", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 30.247385}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q41_en", "scenario_id": "Q41", "language": "en", "pass_number": 2, "action": "clarify", "milliseconds": 0.038849}
{"track": "english_cards", "method": "BM25", "query_id": "Q17_en", "scenario_id": "Q17", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.30547}
{"track": "english_cards", "method": "E5", "query_id": "Q25_mixed", "scenario_id": "Q25", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 30.433104}
{"track": "english_cards", "method": "E5", "query_id": "Q27_ar", "scenario_id": "Q27", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 34.521541}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q11_en", "scenario_id": "Q11", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 34.526648}
{"track": "english_cards", "method": "E5", "query_id": "Q32_ar", "scenario_id": "Q32", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 29.994934}
{"track": "english_cards", "method": "BM25", "query_id": "Q31_en", "scenario_id": "Q31", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.403047}
{"track": "english_cards", "method": "E5", "query_id": "Q05_en", "scenario_id": "Q05", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 35.069967}
{"track": "english_cards", "method": "RRF", "query_id": "Q48_ar", "scenario_id": "Q48", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 31.829287}
{"track": "english_cards", "method": "RRF", "query_id": "Q46_ar", "scenario_id": "Q46", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 40.068281}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q10_en", "scenario_id": "Q10", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 31.713432}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q24_en", "scenario_id": "Q24", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 41.427551}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q17_ar", "scenario_id": "Q17", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 34.593639}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q34_en", "scenario_id": "Q34", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 36.713943}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q28_ar", "scenario_id": "Q28", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.796402}
{"track": "english_cards", "method": "E5", "query_id": "Q43_en", "scenario_id": "Q43", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 38.527174}
{"track": "english_cards", "method": "E5", "query_id": "Q28_en", "scenario_id": "Q28", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 32.091481}
{"track": "english_cards", "method": "RRF", "query_id": "Q47_ar", "scenario_id": "Q47", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 103.006704}
{"track": "english_cards", "method": "BM25", "query_id": "Q45_en", "scenario_id": "Q45", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.292851}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q14_ar", "scenario_id": "Q14", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 29.84613}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q03_ar", "scenario_id": "Q03", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 34.681573}
{"track": "english_cards", "method": "E5", "query_id": "Q01_ar", "scenario_id": "Q01", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 29.947533}
{"track": "english_cards", "method": "BM25", "query_id": "Q37_ar", "scenario_id": "Q37", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.386382}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q04_en", "scenario_id": "Q04", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 35.144128}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q11_mixed", "scenario_id": "Q11", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 29.774091}
{"track": "english_cards", "method": "RRF", "query_id": "Q46_en", "scenario_id": "Q46", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 27.891266}
{"track": "english_cards", "method": "RRF", "query_id": "Q09_en", "scenario_id": "Q09", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 29.703516}
{"track": "english_cards", "method": "E5", "query_id": "Q45_ar", "scenario_id": "Q45", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 30.792375}
{"track": "english_cards", "method": "RRF", "query_id": "Q32_en", "scenario_id": "Q32", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 27.124241}
{"track": "english_cards", "method": "E5", "query_id": "Q13_ar", "scenario_id": "Q13", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 30.67609}
{"track": "english_cards", "method": "E5", "query_id": "Q50_en", "scenario_id": "Q50", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 28.523608}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q22_ar", "scenario_id": "Q22", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 41.921145}
{"track": "english_cards", "method": "E5", "query_id": "Q06_en", "scenario_id": "Q06", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 34.66024}
{"track": "english_cards", "method": "E5", "query_id": "Q16_ar", "scenario_id": "Q16", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 34.077653}
{"track": "english_cards", "method": "RRF", "query_id": "Q13_mixed", "scenario_id": "Q13", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 27.947751}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q04_ar", "scenario_id": "Q04", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.063087}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q17_ar", "scenario_id": "Q17", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 34.090572}
{"track": "english_cards", "method": "RRF", "query_id": "Q26_ar", "scenario_id": "Q26", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 29.375611}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q05_en", "scenario_id": "Q05", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 34.502963}
{"track": "english_cards", "method": "BM25", "query_id": "Q32_ar", "scenario_id": "Q32", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.402196}
{"track": "english_cards", "method": "BM25", "query_id": "Q15_ar", "scenario_id": "Q15", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.110076}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q10_ar", "scenario_id": "Q10", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 33.966044}
{"track": "english_cards", "method": "BM25", "query_id": "Q35_ar", "scenario_id": "Q35", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.283718}
{"track": "english_cards", "method": "RRF", "query_id": "Q35_ar", "scenario_id": "Q35", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 33.383948}
{"track": "english_cards", "method": "RRF", "query_id": "Q11_en", "scenario_id": "Q11", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.36563}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q12_ar", "scenario_id": "Q12", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.268976}
{"track": "english_cards", "method": "E5", "query_id": "Q06_ar", "scenario_id": "Q06", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 36.434843}
{"track": "english_cards", "method": "E5", "query_id": "Q10_ar", "scenario_id": "Q10", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 34.985921}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q08_ar", "scenario_id": "Q08", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 43.588857}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q01_en", "scenario_id": "Q01", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 31.646091}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q13_en", "scenario_id": "Q13", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.718351}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q50_ar", "scenario_id": "Q50", "language": "ar", "pass_number": 2, "action": "abstain", "milliseconds": 0.039529}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q42_ar", "scenario_id": "Q42", "language": "ar", "pass_number": 2, "action": "clarify", "milliseconds": 0.018838}
{"track": "english_cards", "method": "BM25", "query_id": "Q20_en", "scenario_id": "Q20", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.284889}
{"track": "english_cards", "method": "RRF", "query_id": "Q04_en", "scenario_id": "Q04", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 34.0959}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q02_en", "scenario_id": "Q02", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 30.600065}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q15_en", "scenario_id": "Q15", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 32.082017}
{"track": "english_cards", "method": "E5", "query_id": "Q18_ar", "scenario_id": "Q18", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 33.150406}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q40_ar", "scenario_id": "Q40", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 34.71272}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q45_en", "scenario_id": "Q45", "language": "en", "pass_number": 2, "action": "abstain", "milliseconds": 0.029905}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q15_ar", "scenario_id": "Q15", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 37.144712}
{"track": "english_cards", "method": "E5", "query_id": "Q35_ar", "scenario_id": "Q35", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 34.1683}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q03_ar", "scenario_id": "Q03", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 33.904212}
{"track": "english_cards", "method": "RRF", "query_id": "Q10_ar", "scenario_id": "Q10", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 34.578367}
{"track": "english_cards", "method": "RRF", "query_id": "Q13_ar", "scenario_id": "Q13", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 30.471301}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q07_ar", "scenario_id": "Q07", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 45.046754}
{"track": "english_cards", "method": "RRF", "query_id": "Q49_ar", "scenario_id": "Q49", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 37.077981}
{"track": "english_cards", "method": "BM25", "query_id": "Q25_mixed", "scenario_id": "Q25", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 0.288414}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q11_en", "scenario_id": "Q11", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.581896}
{"track": "english_cards", "method": "RRF", "query_id": "Q07_ar", "scenario_id": "Q07", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 44.835756}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q01_ar", "scenario_id": "Q01", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 31.248652}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q44_ar", "scenario_id": "Q44", "language": "ar", "pass_number": 2, "action": "clarify", "milliseconds": 0.004787}
{"track": "english_cards", "method": "RRF", "query_id": "Q02_ar", "scenario_id": "Q02", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 30.391722}
{"track": "english_cards", "method": "E5", "query_id": "Q03_en", "scenario_id": "Q03", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.240802}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q09_mixed", "scenario_id": "Q09", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 32.216861}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q05_ar", "scenario_id": "Q05", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 33.55772}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q03_ar", "scenario_id": "Q03", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 34.094457}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q21_en", "scenario_id": "Q21", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 37.579847}
{"track": "english_cards", "method": "RRF", "query_id": "Q11_ar", "scenario_id": "Q11", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 34.222001}
{"track": "english_cards", "method": "RRF", "query_id": "Q34_ar", "scenario_id": "Q34", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 38.299371}
{"track": "english_cards", "method": "E5", "query_id": "Q20_ar", "scenario_id": "Q20", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 41.659581}
{"track": "english_cards", "method": "E5", "query_id": "Q27_en", "scenario_id": "Q27", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 26.497597}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q33_ar", "scenario_id": "Q33", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 36.170745}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q36_en", "scenario_id": "Q36", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.525041}
{"track": "english_cards", "method": "RRF", "query_id": "Q01_ar", "scenario_id": "Q01", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 30.825845}
{"track": "english_cards", "method": "RRF", "query_id": "Q40_en", "scenario_id": "Q40", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 34.984039}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q44_ar", "scenario_id": "Q44", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 46.044485}
{"track": "english_cards", "method": "BM25", "query_id": "Q12_en", "scenario_id": "Q12", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.507233}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q49_ar", "scenario_id": "Q49", "language": "ar", "pass_number": 2, "action": "abstain", "milliseconds": 0.003335}
{"track": "english_cards", "method": "BM25", "query_id": "Q16_en", "scenario_id": "Q16", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.113722}
{"track": "english_cards", "method": "BM25", "query_id": "Q05_en", "scenario_id": "Q05", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.100081}
{"track": "english_cards", "method": "E5", "query_id": "Q17_en", "scenario_id": "Q17", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.038218}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q18_en", "scenario_id": "Q18", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 31.78487}
{"track": "english_cards", "method": "BM25", "query_id": "Q48_ar", "scenario_id": "Q48", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.281975}
{"track": "english_cards", "method": "RRF", "query_id": "Q06_en", "scenario_id": "Q06", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 35.00539}
{"track": "english_cards", "method": "RRF", "query_id": "Q22_ar", "scenario_id": "Q22", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 40.706496}
{"track": "english_cards", "method": "E5", "query_id": "Q29_en", "scenario_id": "Q29", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 38.65042}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q05_ar", "scenario_id": "Q05", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 34.285285}
{"track": "english_cards", "method": "BM25", "query_id": "Q21_ar", "scenario_id": "Q21", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.301624}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q15_ar", "scenario_id": "Q15", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.464661}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q46_en", "scenario_id": "Q46", "language": "en", "pass_number": 2, "action": "abstain", "milliseconds": 0.005869}
{"track": "english_cards", "method": "RRF", "query_id": "Q05_ar", "scenario_id": "Q05", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.50281}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q26_ar", "scenario_id": "Q26", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 28.114682}
{"track": "english_cards", "method": "E5", "query_id": "Q37_ar", "scenario_id": "Q37", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 33.857522}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q23_en", "scenario_id": "Q23", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 38.22598}
{"track": "english_cards", "method": "BM25", "query_id": "Q41_ar", "scenario_id": "Q41", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.37218}
{"track": "english_cards", "method": "BM25", "query_id": "Q05_ar", "scenario_id": "Q05", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.114141}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q33_en", "scenario_id": "Q33", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.598921}
{"track": "english_cards", "method": "RRF", "query_id": "Q43_en", "scenario_id": "Q43", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 36.069943}
{"track": "english_cards", "method": "BM25", "query_id": "Q39_en", "scenario_id": "Q39", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 0.293792}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q17_en", "scenario_id": "Q17", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 30.276248}
{"track": "english_cards", "method": "BM25", "query_id": "Q49_ar", "scenario_id": "Q49", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.310027}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q05_mixed", "scenario_id": "Q05", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 31.02111}
{"track": "english_cards", "method": "RRF", "query_id": "Q02_en", "scenario_id": "Q02", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 33.227672}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q37_ar", "scenario_id": "Q37", "language": "ar", "pass_number": 2, "action": "clarify", "milliseconds": 0.044126}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q01_ar", "scenario_id": "Q01", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 33.206902}
{"track": "english_cards", "method": "RRF", "query_id": "Q03_ar", "scenario_id": "Q03", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 36.276385}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q36_ar", "scenario_id": "Q36", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 35.844984}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q46_en", "scenario_id": "Q46", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 29.891068}
{"track": "english_cards", "method": "OracleRRF", "query_id": "Q37_en", "scenario_id": "Q37", "language": "en", "pass_number": 2, "action": "clarify", "milliseconds": 0.003856}
{"track": "english_cards", "method": "RRF", "query_id": "Q37_en", "scenario_id": "Q37", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 32.077841}
{"track": "english_cards", "method": "RRF", "query_id": "Q34_en", "scenario_id": "Q34", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 35.398652}
{"track": "english_cards", "method": "BM25", "query_id": "Q06_ar", "scenario_id": "Q06", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 0.476187}
{"track": "english_cards", "method": "RRF", "query_id": "Q15_mixed", "scenario_id": "Q15", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 31.177695}
{"track": "english_cards", "method": "RoleRRF", "query_id": "Q30_en", "scenario_id": "Q30", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 34.322751}
{"track": "english_cards", "method": "RRF", "query_id": "Q45_ar", "scenario_id": "Q45", "language": "ar", "pass_number": 2, "action": "answer", "milliseconds": 32.056219}
{"track": "english_cards", "method": "MentionRRF", "query_id": "Q35_en", "scenario_id": "Q35", "language": "en", "pass_number": 2, "action": "answer", "milliseconds": 31.90447}
{"track": "english_cards", "method": "RRF", "query_id": "Q45_mixed", "scenario_id": "Q45", "language": "mixed", "pass_number": 2, "action": "answer", "milliseconds": 26.989157}


==> anc/reproducibility/results/validation.json <==
{
  "status": "PASS",
  "ranking_records_checked": 1320,
  "ablation_records_checked": 220,
  "timing_records_checked": 3960,
  "maximum_ndcg_discrepancy": 1.1102230246251565e-16,
  "identical_bag_of_words_pairs": 24,
  "bag_of_words_audit": [
    {
      "family_id": "F01",
      "language": "en",
      "equal_token_multisets": true
    },
    {
      "family_id": "F01",
      "language": "ar",
      "equal_token_multisets": true
    },
    {
      "family_id": "F02",
      "language": "en",
      "equal_token_multisets": true
    },
    {
      "family_id": "F02",
      "language": "ar",
      "equal_token_multisets": true
    },
    {
      "family_id": "F03",
      "language": "en",
      "equal_token_multisets": true
    },
    {
      "family_id": "F03",
      "language": "ar",
      "equal_token_multisets": true
    },
    {
      "family_id": "F04",
      "language": "en",
      "equal_token_multisets": true
    },
    {
      "family_id": "F04",
      "language": "ar",
      "equal_token_multisets": true
    },
    {
      "family_id": "F05",
      "language": "en",
      "equal_token_multisets": true
    },
    {
      "family_id": "F05",
      "language": "ar",
      "equal_token_multisets": true
    },
    {
      "family_id": "F06",
      "language": "en",
      "equal_token_multisets": true
    },
    {
      "family_id": "F06",
      "language": "ar",
      "equal_token_multisets": true
    },
    {
      "family_id": "F07",
      "language": "en",
      "equal_token_multisets": true
    },
    {
      "family_id": "F07",
      "language": "ar",
      "equal_token_multisets": true
    },
    {
      "family_id": "F08",
      "language": "en",
      "equal_token_multisets": true
    },
    {
      "family_id": "F08",
      "language": "ar",
      "equal_token_multisets": true
    },
    {
      "family_id": "F09",
      "language": "en",
      "equal_token_multisets": true
    },
    {
      "family_id": "F09",
      "language": "ar",
      "equal_token_multisets": true
    },
    {
      "family_id": "F10",
      "language": "en",
      "equal_token_multisets": true
    },
    {
      "family_id": "F10",
      "language": "ar",
      "equal_token_multisets": true
    },
    {
      "family_id": "F11",
      "language": "en",
      "equal_token_multisets": true
    },
    {
      "family_id": "F11",
      "language": "ar",
      "equal_token_multisets": true
    },
    {
      "family_id": "F12",
      "language": "en",
      "equal_token_multisets": true
    },
    {
      "family_id": "F12",
      "language": "ar",
      "equal_token_multisets": true
    }
  ],
  "source_access_counts": {
    "page_body": 13,
    "official_indexed_excerpt": 9
  },
  "not_validated": [
    "legal applicability of every candidate label",
    "Arabic linguistic quality",
    "third party redistribution rights",
    "human answer quality",
    "historical policy correctness",
    "external generalization"
  ]
}

==> anc/reproducibility/revision/EXPERIMENT_PLAN.txt <==
UAE GovTrust v0.2.0 revision experiment specification
Recorded before running the new comparison; not an independent preregistration.

1. Preserve original 22 cards, 50 scenarios and 110 question variants. Retain
   original routing code without modifications. Regenerate E5 vectors in a
   newly installed virtual environment. Compare all original 1,320 results
   against v0.1.1; separately report vector tolerances and ranking identity.
2. Compare the original six methods plus PositiveRRF, RolePositiveRRF,
   RoleDense, CrossEncoder, RoleCrossEncoder and DirectLookup. The positive
   RRF branch includes only strictly positive BM25 scores. Scope filtering
   happens before branch ranking. CrossEncoder scores every one of the 22
   cards, avoiding a first-stage recall confound. RoleCrossEncoder scores
   eligible cards. DirectLookup combines the unchanged scope parser with a
   bilingual keyword-to-service catalogue lookup; it is a co-designed
   closed-catalogue control, not an open-domain retrieval method.
3. Primary retrieval evaluation: 36 answerable scenarios x two matched
   languages = 72 queries per evidence condition. Additional mixed-language
   variants remain exploratory. Evaluate the original 100 matched queries
   for answer/clarify/abstain decisions. No generated answers are evaluated.
4. Post-audit stress set: six service families x two locations x two
   languages x eight conditions = 192 queries. Twenty-four are unchanged
   controls; 168 are perturbations. All labels inherit the same authored
   ontology. The set is neither independently authored nor held out.
   All systems are scored on bilingual cards only for these diagnostics.
5. Report action accuracy, exact allowed-scope agreement, relevant-card
   survival under the predicted filter, wrong-scope first hits, Hit@1,
   Recall@5 and nDCG@10 separately. For failed routing distinguish gate
   errors from an incorrect scope that removes relevant evidence. Report
   within-scope ranking errors conditional on correct action and scope.
6. Latency: bilingual cards, 72 matched answerable original queries,
   three seeded randomized passes, warm single-request CPU runs, one thread,
   float32, no query-vector cache, no network I/O, no generation. A request
   includes tokenization, query encoding where used, filtering, ranking and
   result construction. Cross-encoder requests batch at most 8 pairs.
   Index construction/model loading are excluded and documented separately.
7. Use descriptive counts and paired-family diagnostics. Do not treat
   translations/perturbations as independent samples or claim deployment
   accuracy. No superiority significance test is planned for the new
   developer-authored stress set. Do not tune the parser after these runs.
8. Publish raw predictions, per-request timing records, manifests, frozen
   data and scripts. Models are downloaded separately from pinned upstream
   revisions; do not redistribute weights or full government page bodies.
9. Independent Arabic and domain validation, a truly held-out dataset,
   full-document retrieval, genuine temporal-version tasks, authority
   verification, and answer generation remain future work.


==> anc/reproducibility/revision/article_content.json <==
{
  "title": "UAE GovTrust Scope Filtering Gains and Routing Failures in Bilingual Public Service Retrieval",
  "author": "Aleksandar Mihajlovic",
  "affiliation": "Technical Faculty, Singidunum University, Belgrade, Serbia",
  "date": "21 October 2026",
  "version": "0.2.0",
  "abstract": "Public-service queries can mention several locations while only one controls the requested service. We study this distinction in UAE GovTrust, a controlled English-Arabic retrieval diagnostic comprising 22 authored service summaries and 50 scenarios with 110 query variants. Twelve methods separate lexical and dense ranking, rank fusion, scope filtering, a multilingual cross-encoder, and direct service lookup. On 72 matched answerable queries with bilingual evidence, role-filtered reciprocal rank fusion retrieves a relevant first result for 69 queries (95.8%), versus 47 (65.3%) for unfiltered fusion; filtered dense retrieval and direct lookup each achieve 68 (94.4%). With English-only evidence, excluding zero-score lexical candidates raises filtered fusion from 52 to 64 correct first hits. However, the unchanged router selects the correct action and scope for only 2 of 168 post-audit perturbations covering paraphrases, irrelevant facts, negation, and corrections. These perturbations are deliberately authored diagnostics, not held-out evaluation. Fresh-environment execution reproduces all 1,320 original ranking orders and actions. The results show that correct scope metadata can improve ranking while brittle scope inference can remove the evidence needed to answer. The study evaluates retrieval and routing, not generated answers or legal correctness; independent Arabic and domain validation remains necessary.",
  "keywords": "Information retrieval; scope filtering; multilingual retrieval; Arabic; public services; RAG evaluation; behavioral testing",
  "nodes": [
    {
      "type": "heading",
      "level": 1,
      "text": "Introduction"
    },
    {
      "type": "paragraph",
      "text": "A public-service question may mention where a person lives, where a vehicle is registered, where a property is located, and which authority issued a document. These are different relations. Retrieving a passage about a city named in the question is therefore insufficient: the system must determine which relation controls the requested service. For example, in the catalogue studied here, a question about a toll gate in Abu Dhabi should retrieve the Abu Dhabi toll-system card even when the vehicle is registered in Dubai. Reversing those two locations changes the relevant card without changing the set of location names."
    },
    {
      "type": "paragraph",
      "text": "This problem matters to retrieval-augmented generation (RAG) because a generator cannot reliably ground an answer in evidence that an upstream filter has discarded. It is also relevant to enterprise service catalogues, policy portals, and operational assistants in which organizational units or service territories overlap. Those applications motivate the study; they are not deployment settings evaluated in the experiments. The present work isolates the retrieval and routing stages so their errors can be observed without a generator or an automated answer judge obscuring the source of failure."
    },
    {
      "type": "paragraph",
      "text": "UAE GovTrust is presented as a controlled diagnostic, not as an expert-validated benchmark of UAE law. Its corpus consists of short, authored service summaries, its questions are synthetic, and its labels describe relevance within that catalogue. An initial development experiment suggested a large benefit from scope filtering. A subsequent technical audit reproduced the original arithmetic but exposed failures in the rule-based router. This report incorporates that criticism through stronger comparisons, an explicit post-audit stress set, and a separation of routing errors from errors in ranking eligible evidence."
    },
    {
      "type": "paragraph",
      "text": "The contribution has three parts. First, it provides a reproducible bilingual diagnostic in which the service-controlling location differs from an incidental location. Second, it disentangles scope selection, ranking, sparse-branch eligibility, and service lookup through twelve comparison methods. Third, it documents how the benefit of a correct hard filter can coexist with severe failures of the mechanism that chooses that filter. The resulting evidence supports a limited engineering conclusion: scope inference must be evaluated independently of the retrieval gains obtained when the scope is correct. No claim is made to the first UAE regulatory RAG system, a new general filtering algorithm, or production readiness."
    },
    {
      "type": "heading",
      "level": 1,
      "text": "Related research"
    },
    {
      "type": "paragraph",
      "text": "Regulatory retrieval and grounded legal question answering already have substantial prior work. RIRAG introduced ObliQA using Abu Dhabi Global Market regulatory material, and the RIRAG-2025 shared task developed that research setting [1, 2]. Version- and scope-aware question answering over normative documents has also been studied in a deployed system [3]. These studies rule out treating a jurisdiction or version filter itself as a new contribution. UAE GovTrust instead examines a small, explicitly controlled ambiguity: several locations are present, but they occupy different service-related roles. It does not reproduce the document scale, domain validation, or end-to-end evaluation of those systems."
    },
    {
      "type": "paragraph",
      "text": "Multilingual and bilingual evaluation are likewise established. bLLeQA examines grounded legal question answering in French and Dutch [4]; MIRAGE-Bench evaluates multilingual RAG systems [7]; and RAGBench distinguishes retrieval-related and answer-related quality dimensions [6]. Alrajeh studies Arabic-English citation fabrication, false premises, and unanswerable questions for Saudi data-protection law and the GDPR using manually verified references [15]. Wang and Suresh audit the institutional frameworks assumed by multilingual chatbots when jurisdiction is unspecified [14]. The present questions usually specify competing locations rather than omitting location altogether, and the outputs assessed here are ranked cards and gate decisions rather than legal citations or generated explanations."
    },
    {
      "type": "paragraph",
      "text": "The diagnostic design builds on behavioral testing. CheckList distinguishes targeted capabilities and invariance tests from aggregate accuracy [8]. FollowIR evaluates whether retrieval models follow relevance instructions rather than merely match their words [12]. NevIR tests ranking distinctions that depend on negation [13]. Accordingly, the role swaps, irrelevant-fact additions, and negation cases in this report are a domain-specific application of existing behavioral evaluation principles. They are not a new general testing paradigm. The Arabic text is intended as Modern Standard Arabic; it is not an Emirati-dialect benchmark, unlike the dialect coverage investigated by EDRAC [5]."
    },
    {
      "type": "paragraph",
      "text": "The retrieval comparisons use BM25 [10], multilingual E5 embeddings [9], reciprocal rank fusion (RRF) [11], and a compact multilingual cross-encoder associated with mMARCO training [16, 17]. The chosen cross-encoder is a practical open-model comparison, not an assertion of the strongest available reranker. A direct service lookup is included because a 22-card catalogue may be solvable largely through service classification and scope selection. This control tests the need for retrieval complexity within the actual experimental setting."
    },
    {
      "type": "heading",
      "level": 1,
      "text": "Materials and methods"
    },
    {
      "type": "heading",
      "level": 2,
      "text": "Task and catalogue annotations"
    },
    {
      "type": "paragraph",
      "text": "The frozen catalogue contains 22 English-Arabic service cards linked to 21 distinct official-source URLs. Services cover business licensing and incorporation, tenancy and utilities, rental disputes, tolls and parking, buses, visa-validity channels, identity documents, VAT registration, work permits, and national digital identity. Applicability labels use five values: federal (FED), Abu Dhabi (AD), Dubai (DXB), Abu Dhabi Global Market (ADGM), and Dubai International Financial Centre (DIFC). These are catalogue-routing labels. They do not form a complete legal ontology. In particular, the publisher level and the service applicability label are separate fields: a federal publisher can describe a channel relevant to a particular issuing location."
    },
    {
      "type": "paragraph",
      "text": "The cards are AI-assisted factual summaries, not copies of official documents. Their source register records access status, observation date, publisher level, and unresolved temporal and redistribution questions. At construction, thirteen cards were based on inspected page bodies and nine on indexed excerpts. The revision inspected page bodies supporting three additional cards: Dubai tenancy registration, the Dubai Rental Disputes Center overview, and Federal Tax Authority VAT registration. Six cards remain supported only by indexed excerpts. The experimental text was kept frozen during this recheck. Inspecting a source page does not independently validate the Arabic wording, all legal exceptions, or the candidate relevance labels."
    },
    {
      "type": "paragraph",
      "text": "The original set has 50 scenarios: 36 answerable, eight requiring clarification, and six requiring abstention under the catalogue policy. Thirty answerable scenarios require one card and six require two. Every scenario has English and Arabic variants; ten also have a mixed-language variant. The primary retrieval analysis uses the 72 English-Arabic variants of the 36 answerable scenarios. The 100 matched variants of all scenarios assess gate decisions. The additional ten mixed-language variants are exploratory and are not pooled into the primary estimate. Fourteen paired families change the relevant local scope, while four families hold a federal service invariant under a location change."
    },
    {
      "type": "paragraph",
      "text": "Questions, relevance labels, and routing patterns were developed within the same workflow. They were not independently authored, and no untouched test split exists. The Arabic variants and domain labels remain candidates pending qualified independent review. All references to a correct scope or relevant card in the results therefore mean agreement with this explicit catalogue annotation, not an independent finding about UAE law or administrative eligibility. Scenarios that request historical rules, unavailable exact fees, individual dispute outcomes, or an unsupported territory deliberately exceed the frozen catalogue; their abstention labels do not imply that those questions are unanswerable by a larger system."
    },
    {
      "type": "table",
      "caption": "Experimental units and evaluation sets. Translations and perturbations are dependent observations.",
      "headers": [
        "Component",
        "Size",
        "Use"
      ],
      "rows": [
        [
          "Authored service cards",
          "22",
          "Bilingual or English-only evidence"
        ],
        [
          "Original scenarios",
          "50",
          "36 answer; 8 clarify; 6 abstain"
        ],
        [
          "Original query variants",
          "110",
          "50 English; 50 Arabic; 10 mixed"
        ],
        [
          "Primary retrieval set",
          "72",
          "Matched answerable variants"
        ],
        [
          "Gate-decision set",
          "100",
          "All matched English-Arabic variants"
        ],
        [
          "Post-audit controls",
          "24",
          "Six service families; two locations; two languages"
        ],
        [
          "Post-audit perturbations",
          "168",
          "Seven transformations of each control"
        ]
      ],
      "widths": [
        2.0,
        0.8,
        3.9
      ]
    },
    {
      "type": "heading",
      "level": 2,
      "text": "Scope filtering and ranking"
    },
    {
      "type": "paragraph",
      "text": "For query q, let G(q) be the set of annotated relevant cards. A router predicts an action in {answer, clarify, abstain} and an allowed-scope set. An answer action produces the candidate set C(q) of cards whose applicability labels are allowed; any other action produces an empty set. A ranker orders candidates and returns a list L(q). The current local-service policy retains FED alongside the selected local scope. This permits the separate federal VAT card in relevant multi-service questions; it is a deliberate catalogue policy rather than a universal rule of jurisdiction."
    },
    {
      "type": "equation",
      "text": "Recall@k(q) <= |G(q) intersect C(q)| / |G(q)|",
      "latex": "\\operatorname{Recall}@k(q)\\leq\\frac{|G(q)\\cap C(q)|}{|G(q)|}."
    },
    {
      "type": "paragraph",
      "text": "The inequality follows directly because the retrieved top-k list is a subset of C(q). It expresses a basic constraint rather than a new retrieval theorem: if the gate suppresses retrieval or the filter excludes all relevant cards, no subsequent reranker can recover them. Consequently, action correctness, scope agreement, evidence survival, and conditional ranking quality are reported separately."
    },
    {
      "type": "paragraph",
      "text": "BM25 uses k1 = 1.2 and b = 0.75 with query term counts. Preprocessing lowercases text, removes Arabic diacritics and tatweel, and normalizes selected alif and ya forms. E5 uses intfloat/multilingual-e5-small with query and passage prefixes, attention-masked mean pooling, L2 normalization, and exact dot-product ranking. Inputs are truncated to 512 tokens; vectors have 384 dimensions. RRF sums 1/(60 + rank) over lexical and dense branches, with branch depth 100. All 22 cards fit within that depth. Ties are broken by the existing ascending document-ID order."
    },
    {
      "type": "paragraph",
      "text": "The original RRF implementation admits zero-score BM25 cards, so an uninformative lexical branch can still contribute ranks determined partly by document IDs. PositiveRRF removes cards with BM25 scores of zero from that branch before assigning ranks. The dense branch remains unchanged. Scope filtering precedes branch ranking in routed variants. This detail is particularly relevant when Arabic questions are matched to English-only evidence, where sparse lexical overlap can be limited."
    },
    {
      "type": "paragraph",
      "text": "MentionRRF filters by every recognized location mentioned in the query, retaining FED. RoleRRF instead calls the original deterministic infer function to select a service-controlling role and scope before RRF. OracleRRF substitutes the annotated action and allowed scopes; it is an upper-bound control for scope selection with that ranker, not a deployable method. RoleDense and RolePositiveRRF use the same unchanged router with dense ranking or positive-score fusion. The router was not patched after the audit or tuned to the new stress outcomes. Its exact ordering of global checks, regular expressions, and clause matching is released in the code."
    },
    {
      "type": "paragraph",
      "text": "CrossEncoder uses cross-encoder/mmarco-mMiniLMv2-L12-H384-v1. It jointly encodes each query-card pair and ranks the scalar logits without an activation. All 22 cards are scored, avoiding a first-stage recall bottleneck in this small corpus. RoleCrossEncoder uses the same logits but restricts the candidate set to the original router output. Accuracy calculation shares full-corpus pair logits across these two variants; timed routed requests score only eligible cards. Pair batches contain at most eight examples, with longest-first truncation at 512 tokens. Neither neural model is fine-tuned on UAE GovTrust."
    },
    {
      "type": "paragraph",
      "text": "DirectLookup combines the unchanged router with bilingual keyword patterns for the thirteen service types, then returns cards matching both the selected scope and detected service, in document-ID order. It does not encode or search card text. Its evidence-language invariance is therefore a design property, not evidence of cross-lingual document retrieval. The service patterns are a transparent catalogue-specific comparison and share the development bias of the routing rules. They can fail to identify a service even when the scope is correct."
    },
    {
      "type": "heading",
      "level": 2,
      "text": "Behavioral diagnostics after the audit"
    },
    {
      "type": "paragraph",
      "text": "The nine previously disclosed audit probes were first reproduced as development examples: two retained the expected route and seven failed. They were not treated as unseen evaluation. A separate, frozen post-audit diagnostic set then covered six services: business licensing, tenancy registration, tolls, parking, buses, and visa validity. Each service has two location assignments and two languages, giving 24 unchanged controls. Seven transformations per control produce 168 perturbations: paraphrasing the controlling clause; adding an irrelevant Sharjah reference, a 2021 phone-purchase date, or an unknown old phone number; placing the distracting location after the controlling clause; negating an alternative location; and correcting an earlier location."
    },
    {
      "type": "paragraph",
      "text": "Labels are inherited from the target service and location in the original catalogue. Negation and correction cases explicitly identify the final intended location, but their expected labels have not received independent linguistic or domain review. The transformations were authored after the audit with knowledge of the router. They deliberately exercise known weaknesses, were frozen before the new comparative run, and are neither representative user traffic nor a held-out robustness benchmark. Their purpose is to expose mechanisms and compare behavior on disclosed cases, not estimate a deployment failure rate."
    },
    {
      "type": "heading",
      "level": 2,
      "text": "Measures and statistical interpretation"
    },
    {
      "type": "paragraph",
      "text": "Hit@1 is one when the first retrieved card belongs to G(q), including either relevant card in a two-card question. Recall@5 is the fraction of G(q) in the first five results. nDCG@10 uses binary relevance with logarithmic discount and normalization by the ideal ordering. Empty rankings score zero on these retrieval measures. Wrong-scope first hits count returned first cards whose scope lies outside the annotated allowed set; an empty ranking is not counted as a wrong-scope return and is reported separately. This distinction prevents a system that refuses every query from appearing reliable merely because it returns no inapplicable cards."
    },
    {
      "type": "paragraph",
      "text": "Routing agreement requires the correct action and, for answerable cases, an exact match to the annotated allowed-scope set. Filter survival measures whether all relevant cards remain eligible. Error decomposition distinguishes incorrect gate actions, answering with an incorrect scope, and a wrong first result despite correct routing. A paired local-target measure additionally requires both members of a scope-changing family to retrieve the relevant local card first; a shared federal card does not satisfy that criterion. Translations and perturbations are not treated as independent samples."
    },
    {
      "type": "paragraph",
      "text": "The original RoleRRF-minus-RRF Hit@1 difference is accompanied by the preserved exploratory percentile bootstrap over eighteen paired scenario families: 10,000 resamples with seed 20261021. Its interval describes variation over the authored families and is not a population confidence statement. The new comparisons and stress outcomes are descriptive; no confirmatory significance claim, multiplicity-adjusted hypothesis test, or population generalization is made. Freezing a post-audit set improves traceability but does not make it independently held out."
    },
    {
      "type": "heading",
      "level": 2,
      "text": "Execution and latency protocol"
    },
    {
      "type": "paragraph",
      "text": "The revision used a newly installed Python environment on the same host as the original study. Execution used an AMD EPYC 9V74 80-Core Processor CPU, one inference thread, float32 weights, and no quantization. Both models were downloaded from pinned revisions with recorded SHA-256 hashes. Fresh E5 embeddings were generated for both evidence-language conditions. Index construction and model loading were separated from request measurements. The model and package manifests, environment record, and complete dependency lock are included with the reproducibility material."
    },
    {
      "type": "paragraph",
      "text": "Latency was measured on the 72 original matched answerable queries with bilingual cards. Each method received three warm-up queries followed by three seeded, randomized passes, yielding 216 measurements per method and 2,592 in total. Timed requests included routing where used, tokenization, fresh query encoding or cross-encoder scoring, sorting, and output construction. There was no query-vector cache, network request, generator, concurrency test, or cold-start measurement. The median and empirical 95th percentile describe this single-host, 22-card workload; they are not enterprise service-level guarantees."
    },
    {
      "type": "heading",
      "level": 1,
      "text": "Results"
    },
    {
      "type": "heading",
      "level": 2,
      "text": "Original matched retrieval comparison"
    },
    {
      "type": "paragraph",
      "text": "Table 2 reports the 72 matched answerable queries with bilingual cards. RoleRRF retrieves a relevant first result for 69 queries, compared with 47 for RRF: a difference of 22 queries, or 30.6 percentage points. The exploratory family-bootstrap interval for this difference is 19.4 to 41.7 percentage points. All 47 RRF successes are also RoleRRF successes; RoleRRF adds 22 successes and shares three failures. Both methods can often retrieve relevant material within the first five results, so the first-rank difference should not be interpreted as an equal difference in complete evidence coverage."
    },
    {
      "type": "table",
      "caption": "Retrieval on 72 matched answerable queries with bilingual cards. Wrong scope is the count of inapplicable first results; Hit@1 is a percentage. OracleRRF uses annotations.",
      "headers": [
        "Method",
        "Hit@1 (%)",
        "Recall@5",
        "nDCG@10",
        "Wrong scope"
      ],
      "rows": [
        [
          "BM25",
          "61.1",
          "0.951",
          "0.814",
          "27"
        ],
        [
          "E5",
          "66.7",
          "0.972",
          "0.859",
          "23"
        ],
        [
          "RRF",
          "65.3",
          "0.951",
          "0.853",
          "25"
        ],
        [
          "MentionRRF",
          "65.3",
          "0.958",
          "0.854",
          "25"
        ],
        [
          "RoleRRF",
          "95.8",
          "0.986",
          "0.972",
          "0"
        ],
        [
          "OracleRRF",
          "95.8",
          "0.986",
          "0.972",
          "0"
        ],
        [
          "PositiveRRF",
          "65.3",
          "0.951",
          "0.853",
          "25"
        ],
        [
          "RoleDense",
          "94.4",
          "1.000",
          "0.974",
          "0"
        ],
        [
          "RolePositiveRRF",
          "95.8",
          "0.986",
          "0.972",
          "0"
        ],
        [
          "CrossEncoder",
          "43.1",
          "0.889",
          "0.738",
          "39"
        ],
        [
          "RoleCrossEncoder",
          "86.1",
          "0.986",
          "0.936",
          "0"
        ],
        [
          "DirectLookup",
          "94.4",
          "0.944",
          "0.942",
          "0"
        ]
      ],
      "widths": [
        1.85,
        1.1,
        1.1,
        1.1,
        1.55
      ]
    },
    {
      "type": "paragraph",
      "text": "The new controls qualify the apparent advantage. RoleDense and DirectLookup each achieve 68 correct first hits out of 72, close to RoleRRF. The tested cross-encoder achieves 31/72 without filtering and 62/72 with filtering. Thus this model does not establish an advantage over E5 on the diagnostic. The result concerns this exact model, corpus, and input format; it is not evidence that cross-encoders generally underperform dense retrieval."
    },
    {
      "type": "paragraph",
      "text": "The unchanged router matches all 100 original matched gate labels, and its scopes match the annotations on all 72 answerable variants. That perfect development-set agreement explains why RoleRRF and OracleRRF coincide here. It does not establish robust scope inference. The three RoleRRF first-rank failures are Arabic variants Q01, Q07, and Q34, where the selected scope is correct but the leading card describes the wrong service. DirectLookup has four empty-ranking failures, the English and Arabic variants of Q33 and Q35: its service keyword detector does not recognize those incorporation formulations. These failures occur after correct scope selection."
    },
    {
      "type": "paragraph",
      "text": "On the 28 language-specific pairs from fourteen scope-changing families, requiring both relevant local first results is stricter than ordinary Hit@1. RRF succeeds on 3/28 pairs and RoleRRF on 23/28. Mere mention filtering does not resolve which of two named locations controls the service. More generally, under the implemented bag-of-words BM25, queries with identical normalized term-count vectors have identical scores for every card. Location-role swaps that preserve those counts therefore cannot both be solved by changing BM25 ranking alone when their target local cards differ."
    },
    {
      "type": "heading",
      "level": 2,
      "text": "Evidence language and sparse branch behavior"
    },
    {
      "type": "paragraph",
      "text": "Table 3 separates query language from evidence language. With bilingual cards, RoleRRF achieves 36/36 English and 33/36 Arabic first hits. With English-only cards, its Arabic result falls to 16/36, even though its scope predictions remain correct. This is a within-scope ranking problem rather than a failure to identify the location. Unfiltered E5 reaches 17/36 Arabic first hits in that condition, while ordinary RRF reaches only 7/36."
    },
    {
      "type": "table",
      "caption": "Hit@1 percentages by query and evidence language. Each column contains 36 answerable queries. DirectLookup does not inspect evidence text.",
      "headers": [
        "Method",
        "Bilingual / EN",
        "Bilingual / AR",
        "English-only / EN",
        "English-only / AR"
      ],
      "rows": [
        [
          "BM25",
          "61.1",
          "61.1",
          "61.1",
          "8.3"
        ],
        [
          "E5",
          "75.0",
          "58.3",
          "72.2",
          "47.2"
        ],
        [
          "RRF",
          "66.7",
          "63.9",
          "66.7",
          "19.4"
        ],
        [
          "MentionRRF",
          "66.7",
          "63.9",
          "66.7",
          "25.0"
        ],
        [
          "RoleRRF",
          "100.0",
          "91.7",
          "100.0",
          "44.4"
        ],
        [
          "OracleRRF",
          "100.0",
          "91.7",
          "100.0",
          "44.4"
        ],
        [
          "PositiveRRF",
          "66.7",
          "63.9",
          "66.7",
          "47.2"
        ],
        [
          "RoleDense",
          "100.0",
          "88.9",
          "100.0",
          "77.8"
        ],
        [
          "RolePositiveRRF",
          "100.0",
          "91.7",
          "100.0",
          "77.8"
        ],
        [
          "CrossEncoder",
          "41.7",
          "44.4",
          "41.7",
          "36.1"
        ],
        [
          "RoleCrossEncoder",
          "94.4",
          "77.8",
          "91.7",
          "72.2"
        ],
        [
          "DirectLookup",
          "94.4",
          "94.4",
          "94.4",
          "94.4"
        ]
      ],
      "widths": [
        1.7,
        1.15,
        1.15,
        1.35,
        1.35
      ]
    },
    {
      "type": "paragraph",
      "text": "Excluding zero-score lexical candidates increases unfiltered fusion from 31/72 to 41/72 first hits with English-only cards. More substantially, RolePositiveRRF rises from RoleRRF's 52/72 to 64/72, matching RoleDense. The Arabic component rises from 16/36 to 28/36. This ablation identifies a concrete implementation hazard: ranking zero-overlap sparse candidates can introduce document-ID ordering into a fusion calculation. Scope filtering alone does not repair that ranking behavior. In the bilingual condition, PositiveRRF and RolePositiveRRF leave their respective ordinary-fusion first-hit counts unchanged."
    },
    {
      "type": "heading",
      "level": 2,
      "text": "Routing under disclosed perturbations"
    },
    {
      "type": "paragraph",
      "text": "The stress evaluation changes the interpretation of the development results. The original router selects the correct action and exact scope on 2/168 perturbations (1.2%). It makes 120 incorrect gate decisions and answers with an incorrect scope in 46 cases. All required evidence survives its candidate filter in only 2/168 cases. Of the two correctly routed cases, one still yields the wrong first result under RoleRRF. Both correctly routed perturbations are Arabic business paraphrases that retain a matching business-location pattern. Figure 2 separates these mechanisms rather than counting only wrong-scope returned cards."
    },
    {
      "type": "paragraph",
      "text": "RoleRRF retrieves a relevant first result for 1 of 168 perturbations, compared with 76/168 for RRF, 82/168 for E5, and 59/168 for the unfiltered cross-encoder. OracleRRF obtains 161/168 when supplied with the annotated action and scope. Figure 1 compares each method on the 24 unchanged controls and their 168 transformations; the complete counts appear in Appendix A. The original 72-query result and the stress result have different service mixtures, so their percentage difference is not treated as a matched population effect."
    },
    {
      "type": "figure",
      "name": "control_vs_stress",
      "caption": "First-result retrieval on 24 unchanged controls and seven perturbations of each control. The perturbations were deliberately authored after the audit; bars describe these examples, not general robustness estimates. Bilingual cards are used throughout."
    },
    {
      "type": "paragraph",
      "text": "The mechanisms are visible in the code. An occurrence of Sharjah triggers abstention before a role is resolved, even when it is an unrelated past residence. A year matching the historical rule can suppress an otherwise current service question. A generic missing-information phrase can trigger clarification about an irrelevant fact. The controlling-clause parser can include a trailing distracting location and declare a conflict. It does not systematically resolve negation or revise an earlier location after a correction. A downstream reranker cannot repair a gate that returns no candidates or an incorrect filter that excludes the required local card."
    },
    {
      "type": "figure",
      "name": "routing_failure_modes",
      "caption": "Error decomposition for the unchanged router, shared by the non-oracle routed methods. Each transformation contains 24 queries. Correct routing requires both an answer action and the exact annotated allowed-scope set. The categories are mutually exclusive."
    },
    {
      "type": "paragraph",
      "text": "These failures do not imply that filtering is intrinsically harmful. OracleRRF shows the value of correct scope selection under the same perturbations, while the hard-filter recall bound explains why incorrect selection can dominate the end-to-end retrieval outcome. The stress set was designed with knowledge of these weaknesses, so its low score is evidence that the failures exist and recur across the included formulations. It is not an unbiased estimate of how often they occur in natural service enquiries."
    },
    {
      "type": "heading",
      "level": 2,
      "text": "Latency and reproduction"
    },
    {
      "type": "table",
      "caption": "Warm request latency on the 72 original answerable queries with bilingual cards: 216 measurements per method, one CPU thread. Units are milliseconds. Model loading, indexing and generation are excluded.",
      "headers": [
        "Method",
        "Median (ms)",
        "p95 (ms)"
      ],
      "rows": [
        [
          "BM25",
          "0.302",
          "0.493"
        ],
        [
          "E5",
          "36.003",
          "48.321"
        ],
        [
          "RRF",
          "36.567",
          "49.644"
        ],
        [
          "MentionRRF",
          "36.809",
          "49.813"
        ],
        [
          "RoleRRF",
          "36.871",
          "51.585"
        ],
        [
          "OracleRRF",
          "36.727",
          "49.453"
        ],
        [
          "PositiveRRF",
          "37.646",
          "50.754"
        ],
        [
          "RoleDense",
          "36.394",
          "48.885"
        ],
        [
          "RolePositiveRRF",
          "37.324",
          "49.419"
        ],
        [
          "CrossEncoder",
          "1916.310",
          "2223.633"
        ],
        [
          "RoleCrossEncoder",
          "985.762",
          "1199.124"
        ],
        [
          "DirectLookup",
          "0.222",
          "0.428"
        ]
      ],
      "widths": [
        3.1,
        1.8,
        1.8
      ]
    },
    {
      "type": "paragraph",
      "text": "In the revised run, the median request takes 36.57 ms for RRF, 36.87 ms for RoleRRF, and 0.222 ms for DirectLookup. The unfiltered cross-encoder takes 1916.31 ms, compared with 985.76 ms for its routed variant. The measurements reflect different work: direct lookup performs no neural inference, while cross-encoding processes query-card pairs. No claim is made about latency on large corpora, approximate nearest-neighbor indexes, concurrent traffic, or complete RAG requests."
    },
    {
      "type": "paragraph",
      "text": "Fresh-environment execution reproduces the ranking order and action of all 1,320 original records, with 0 mismatches. The maximum absolute change among the original saved-vector arrays is 0; the maximum recorded ranking-score change is 0. Independent metric arithmetic within the computational workflow checks all 4,944 revised predictions, and all 2,592 new timing records are retained. This is a clean-install reproduction on the same host, not an external replication or independent human validation."
    },
    {
      "type": "heading",
      "level": 1,
      "text": "Discussion and limitations"
    },
    {
      "type": "paragraph",
      "text": "The central distinction is between having correct scope metadata and correctly inferring that metadata from a question. The original development templates make the second problem look solved, allowing a hard filter to expose its ranking benefit. The post-audit examples show that the assumption fails when irrelevant dates and locations, altered syntax, negation, or corrections enter the input. Reporting only oracle-filter performance, only development-template accuracy, or only wrong-scope returned results would conceal part of that failure. A useful evaluation must count non-answer errors and evidence exclusion alongside ranking errors."
    },
    {
      "type": "paragraph",
      "text": "The direct-lookup comparison also changes the architectural interpretation. A small catalogue with one or two cards per service-scope combination can often be handled by identifying a service and selecting its scope. Its strong score does not establish an alternative production solution, because its keyword detector shares the same development constraints and its router shares the stress failures. It does show that the catalogue does not justify a claim that a complex hybrid architecture is necessary. Retrieval research on full policies would need substantially more documents, overlapping services, chunk boundaries, duplicated and superseded provisions, and relevance judgments beyond catalogue membership."
    },
    {
      "type": "paragraph",
      "text": "The evidence-language experiment demonstrates a separate failure that persists even when routing is correct. A multilingual dense model can retrieve across languages, but a hybrid implementation can dilute that ability if its sparse branch promotes zero-overlap documents. The positive-score ablation is deliberately simple and reproducible. It should not be generalized into a claim that a particular fusion constant, weighting scheme, or sparse cutoff is optimal; none was tuned or compared systematically. Similar care is needed when interpreting the cross-encoder result: a single compact checkpoint and this synthetic catalogue do not represent the full range of reranking methods."
    },
    {
      "type": "paragraph",
      "text": "Several validity limits are fundamental. The corpus, translations, prompts, parser, and labels were co-developed with AI assistance. Independent Arabic and public-service experts have not validated them. The stress set is post hoc and intentionally adversarial to known rules. Sample counts reflect many dependent translations and transformations, with only six services in the stress design. Neither a large number of perturbations nor a narrow computational confidence interval compensates for that limited variety. Model pretraining exposure to public service descriptions is unknown. No independent test set, human relevance annotation study, or inter-annotator agreement estimate is available."
    },
    {
      "type": "paragraph",
      "text": "The material is also a service catalogue rather than a collection of official source passages. Six cards still lack an inspected full page body, and observing a current webpage does not establish an authentic historical version or a legally complete description. No experiment here evaluates document-authority verification, temporal change detection, generated-answer faithfulness, citation correctness, or legal eligibility. The hypothetical historical queries only test refusal when the frozen catalogue lacks a requested version. They cannot support claims about handling real policy changes. The report also does not establish safety, fairness, or production effectiveness for a government service."
    },
    {
      "type": "paragraph",
      "text": "A next-stage study should separate construction from evaluation. Qualified Arabic and domain reviewers should first check the source-backed labels and document exceptions. A different authoring group should then create unseen questions, preserving families across splits and withholding negation, correction, and irrelevant-fact formulations from parser development. Learned or schema-constrained language-model role extraction, query rewriting, and clarification strategies should be compared against the disclosed rules. Only after retrieval and routing are validated should a fixed generator be added and scored for supported claims, completeness, and citation applicability. These are proposed extensions; no such experiments are claimed in this report."
    },
    {
      "type": "heading",
      "level": 1,
      "text": "Conclusion"
    },
    {
      "type": "paragraph",
      "text": "UAE GovTrust shows both the benefit and the fragility of scope filtering in a controlled bilingual public-service catalogue. With the original templates, role-filtered fusion improves first-result retrieval, but a simple lookup and filtered dense retrieval achieve similar results. Removing zero-score lexical candidates materially improves the English-only evidence condition. Under disclosed post-audit perturbations, the unchanged router frequently blocks retrieval or selects an inapplicable scope, reversing the practical benefit of filtering. The supported contribution is a reproducible diagnostic and error decomposition, not an expert-validated UAE benchmark or an end-to-end RAG system. Future evidence should test scope inference on independently authored questions before attributing trustworthiness to a metadata filter."
    },
    {
      "type": "heading",
      "level": 1,
      "text": "Declarations"
    },
    {
      "type": "heading",
      "level": 2,
      "text": "Author affiliation and funding"
    },
    {
      "type": "paragraph",
      "text": "Aleksandar Mihajlovic is the sole author. The work is associated with his PhD studies at the Technical Faculty, Singidunum University, Belgrade, Serbia. He lives and works in Abu Dhabi, United Arab Emirates. The study was self-funded from the author's own funds. No external funding, research grant, or commercial sponsorship supported the study."
    },
    {
      "type": "heading",
      "level": 2,
      "text": "Contributions and use of AI"
    },
    {
      "type": "paragraph",
      "text": "Aleksandar Mihajlovic identified the industry motivation and research questions, directed the investigation, reviewed the research materials, and assumes responsibility for the study design, interpretation, and manuscript. OpenAI ChatGPT/Codex was used extensively under his direction for literature discovery, drafting the English-Arabic diagnostic material, writing and executing experimental code, computational analysis and checks, and manuscript preparation. AI assistance is not represented as independent Arabic or domain validation. No AI system is listed as an author, and no generated answers or LLM-as-judge scores are experimental outcomes. The human author remains responsible for the accuracy and integrity of the submitted work."
    },
    {
      "type": "heading",
      "level": 2,
      "text": "Employment and competing interests"
    },
    {
      "type": "paragraph",
      "text": "The author is employed as Associate Director - Forward Deployed Engineer at Modon Holding, Abu Dhabi, United Arab Emirates. This employment is disclosed for transparency. The experiments use public-source-derived authored summaries and synthetic questions and contain no employer data. The research findings do not represent an official position or endorsement of Modon Holding, Singidunum University, or any UAE public authority."
    },
    {
      "type": "heading",
      "level": 2,
      "text": "Ethics and data availability"
    },
    {
      "type": "paragraph",
      "text": "No human participants were recruited, no private administrative records were used, and no personal service cases were evaluated. Human-participant consent is therefore not applicable to these computational experiments; no formal institutional exemption is claimed. The accompanying ancillary material contains the frozen diagnostic inputs, source registers, raw rankings, timings, analysis scripts, manifests, and reproduction instructions. Original source code is provided under the MIT license. Government webpage bodies and external model weights are not redistributed; their rights and licenses remain with the respective owners. Model identifiers, pinned revisions and checksums are supplied for separate retrieval."
    },
    {
      "type": "heading",
      "level": 1,
      "text": "References"
    },
    {
      "type": "reference",
      "id": 1,
      "text": "Tuba Gokhan, Kexin Wang, Iryna Gurevych, Ted Briscoe. (2024). RIRAG: Regulatory Information Retrieval and Answer Generation. arXiv 2409.05677 version 2.",
      "url": "https://arxiv.org/abs/2409.05677"
    },
    {
      "type": "reference",
      "id": 2,
      "text": "Tuba Gokhan, Kexin Wang, Iryna Gurevych, Ted Briscoe. (2025). Shared Task RIRAG-2025: Regulatory Information Retrieval and Answer Generation. Proceedings of the 1st Regulatory NLP Workshop, pages 1–4.",
      "url": "https://aclanthology.org/2025.regnlp-1.1/"
    },
    {
      "type": "reference",
      "id": 3,
      "text": "Liuyin Wang, Shuaipeng Jin, Jiwei Shi, Jensen Hsu. (2026). Version- and Scope-Aware Question Answering over Normative Documents: A Deployed System and an End-to-End Evaluation at Production Scale. arXiv 2609.18769 version 1.",
      "url": "https://arxiv.org/abs/2609.18769"
    },
    {
      "type": "reference",
      "id": 4,
      "text": "Nikolay Banar, Ehsan Lotfi, Jens Van Nooten, Marija Kliocaite, Walter Daelemans. (2026). bLLeQA: Benchmarking LLMs for Grounded Legal Question-Answering in French and Dutch. Proceedings of the 4th Workshop on Towards Knowledgeable Foundation Models, pages 34–59.",
      "url": "https://aclanthology.org/2026.knowfm-1.4.pdf"
    },
    {
      "type": "reference",
      "id": 5,
      "text": "Noor Abo Mokh et al. (2026). EDRAC: Benchmarking Arabic Dialect Reading Comprehension. arXiv 2609.01113 version 1.",
      "url": "https://arxiv.org/abs/2609.01113"
    },
    {
      "type": "reference",
      "id": 6,
      "text": "Robert Friel, Masha Belyi, Atindriyo Sanyal. (2024). RAGBench: Explainable Benchmark for Retrieval-Augmented Generation Systems. arXiv 2407.11005 version 2 revised 2025.",
      "url": "https://arxiv.org/abs/2407.11005"
    },
    {
      "type": "reference",
      "id": 7,
      "text": "Nandan Thakur, Suleman Kazi, Ge Luo, Jimmy Lin, Amin Ahmad. (2025). MIRAGE-Bench: Automatic Multilingual Benchmark Arena for Retrieval-Augmented Generation Systems. NAACL 2025; arXiv 2410.13716 version 2.",
      "url": "https://arxiv.org/abs/2410.13716"
    },
    {
      "type": "reference",
      "id": 8,
      "text": "Marco Tulio Ribeiro, Tongshuang Wu, Carlos Guestrin, Sameer Singh. (2020). Beyond Accuracy: Behavioral Testing of NLP Models with CheckList. ACL 2020.",
      "url": "https://aclanthology.org/2020.acl-main.442/"
    },
    {
      "type": "reference",
      "id": 9,
      "text": "Liang Wang, Nan Yang, Xiaolong Huang, Linjun Yang, Rangan Majumder, Furu Wei. (2024). Multilingual E5 Text Embeddings: A Technical Report. arXiv 2402.05672.",
      "url": "https://arxiv.org/abs/2402.05672"
    },
    {
      "type": "reference",
      "id": 10,
      "text": "Stephen Robertson, Hugo Zaragoza. (2009). The Probabilistic Relevance Framework: BM25 and Beyond. Foundations and Trends in Information Retrieval.",
      "url": "https://doi.org/10.1561/1500000019"
    },
    {
      "type": "reference",
      "id": 11,
      "text": "Gordon V. Cormack, Charles L. A. Clarke, Stefan Buettcher. (2009). Reciprocal rank fusion outperforms condorcet and individual rank learning methods. SIGIR 2009, pages 758–759.",
      "url": "https://doi.org/10.1145/1571941.1572114"
    },
    {
      "type": "reference",
      "id": 12,
      "text": "Orion Weller, Benjamin Chang, Sean MacAvaney, Kyle Lo, Arman Cohan, Benjamin Van Durme, Dawn Lawrie, Luca Soldaini. (2025). FollowIR: Evaluating and Teaching Information Retrieval Models to Follow Instructions. NAACL 2025, pages 11926-11942.",
      "url": "https://aclanthology.org/2025.naacl-long.597/"
    },
    {
      "type": "reference",
      "id": 13,
      "text": "Orion Weller, Dawn Lawrie, Benjamin Van Durme. (2024). NevIR: Negation in Neural Information Retrieval. EACL 2024, pages 2274-2287.",
      "url": "https://aclanthology.org/2024.eacl-long.139/"
    },
    {
      "type": "reference",
      "id": 14,
      "text": "Zhizhi Wang, Harini Suresh. (2026). Which Institutional Frameworks Do Chatbots Assume? Auditing Jurisdictional Defaults in Multilingual LLMs. arXiv:2606.00333.",
      "url": "https://arxiv.org/abs/2606.00333"
    },
    {
      "type": "reference",
      "id": 15,
      "text": "Noura Suliman Alrajeh. (2026). Do LLMs Fabricate Legal Citations? A Bilingual Benchmark on Saudi Data Protection Law and the GDPR. arXiv:2607.11127.",
      "url": "https://arxiv.org/abs/2607.11127"
    },
    {
      "type": "reference",
      "id": 16,
      "text": "Luiz Bonifacio, Vitor Jeronymo, Hugo Queiroz Abonizio, Israel Campiotti, Marzieh Fadaee, Roberto Lotufo, Rodrigo Nogueira. (2021). mMARCO: A Multilingual Version of the MS MARCO Passage Ranking Dataset. arXiv:2108.13897, version 5 revised 2022.",
      "url": "https://arxiv.org/abs/2108.13897"
    },
    {
      "type": "reference",
      "id": 17,
      "text": "Sentence Transformers. cross-encoder/mmarco-mMiniLMv2-L12-H384-v1: model card. Hugging Face model repository, revision 1427fd652930e4ba29e8149678df786c240d8825; accessed 21 October 2026.",
      "url": "https://huggingface.co/cross-encoder/mmarco-mMiniLMv2-L12-H384-v1"
    },
    {
      "type": "heading",
      "level": 1,
      "text": "Appendix A Complete stress set results"
    },
    {
      "type": "paragraph",
      "text": "The controls repeat 24 original queries; the perturbations contain 168 variants of those same service-location-language combinations. All use bilingual cards. Empty is the number of perturbations with no returned card. Wrong scope counts only returned inapplicable first cards. OracleRRF is an annotation-assisted reference. The full per-query action, scope, reason, ranking, and metric records accompany the paper."
    },
    {
      "type": "table",
      "caption": "Complete stress-set first-result counts. The denominators are 24 controls and 168 perturbations.",
      "headers": [
        "Method",
        "Control hits",
        "Perturbed hits",
        "Wrong scope",
        "Empty"
      ],
      "rows": [
        [
          "BM25",
          "11/24",
          "67/168",
          "96",
          "0"
        ],
        [
          "E5",
          "11/24",
          "82/168",
          "86",
          "0"
        ],
        [
          "RRF",
          "11/24",
          "76/168",
          "92",
          "0"
        ],
        [
          "MentionRRF",
          "11/24",
          "76/168",
          "92",
          "0"
        ],
        [
          "RoleRRF",
          "23/24",
          "1/168",
          "46",
          "120"
        ],
        [
          "OracleRRF",
          "23/24",
          "161/168",
          "0",
          "0"
        ],
        [
          "PositiveRRF",
          "11/24",
          "76/168",
          "92",
          "0"
        ],
        [
          "RoleDense",
          "22/24",
          "1/168",
          "46",
          "120"
        ],
        [
          "RolePositiveRRF",
          "23/24",
          "1/168",
          "46",
          "120"
        ],
        [
          "CrossEncoder",
          "8/24",
          "59/168",
          "88",
          "0"
        ],
        [
          "RoleCrossEncoder",
          "21/24",
          "2/168",
          "46",
          "120"
        ],
        [
          "DirectLookup",
          "24/24",
          "2/168",
          "46",
          "120"
        ]
      ],
      "widths": [
        1.85,
        1.15,
        1.2,
        1.25,
        1.25
      ]
    },
    {
      "type": "heading",
      "level": 1,
      "text": "Appendix B Reproduction and provenance"
    },
    {
      "type": "paragraph",
      "text": "The ancillary directory contains a reproducibility project with the original frozen data and version 0.1.1 outputs, alongside revision/data and revision/results for version 0.2.0. The unchanged original implementation is src/benchmark.py. The revision entry points are revision/src/benchmark_revision.py, revision/src/analyze_revision.py and revision/src/reproduce_audit_probes.py. The stress builder, pre-execution revision plan, dependency lock, model manifests, source recheck, and SHA-256 inventory preserve the construction and execution record. The stress data already supplied should be used for reproduction; rebuilding them creates a new freeze timestamp even when the text is unchanged."
    },
    {
      "type": "paragraph",
      "text": "E5 is pinned to revision 614241f622f53c4eeff9890bdc4f31cfecc418b3. The cross-encoder is pinned to revision 1427fd652930e4ba29e8149678df786c240d8825. Both are run in evaluation mode with float32 weights. The full environment file records exact package versions, token limits, CPU, thread setting and index construction times. Reproduction requires downloading the model files separately and matching their hashes. Timing values will depend on the host and load even when ranking results agree. The technical audit is represented by reproducible probe inputs and outputs; its private report is not part of the arXiv ancillary material."
    }
  ]
}


==> anc/reproducibility/revision/clean_install_requirements.log <==
Resolved 50 packages in 16.42s
Downloading numpy (15.8MiB)
Downloading scikit-learn (8.5MiB)
Downloading transformers (12.2MiB)
Downloading matplotlib (8.3MiB)
Downloading scipy (33.4MiB)
Downloading hf-xet (4.0MiB)
Downloading pillow (6.8MiB)
Downloading pygments (1.2MiB)
Downloading lxml (5.0MiB)
Downloading kiwisolver (1.4MiB)
Downloading fonttools (5.2MiB)
Downloading tokenizers (3.2MiB)
 Downloaded numpy
 Downloaded transformers
 Downloaded scikit-learn
 Downloaded pillow
 Downloaded matplotlib
 Downloaded fonttools
 Downloaded lxml
 Downloaded hf-xet
 Downloaded kiwisolver
 Downloaded tokenizers
 Downloaded pygments
 Downloaded scipy
Prepared 40 packages in 2.00s
Installed 40 packages in 40ms
 + annotated-doc==0.0.5
 + anyio==4.15.1
 + click==8.5.0
 + cloudpickle==3.1.2
 + contourpy==1.4.0
 + cycler==0.12.1
 + fonttools==4.67.0
 + h11==0.16.0
 + hf-xet==1.7.0
 + httpcore2==2.16.0
 + httpx2==2.16.0
 + huggingface-hub==2.2.0
 + idna==3.20
 + joblib==1.6.0
 + kiwisolver==1.5.1
 + lxml==6.1.3
 + markdown-it-py==4.2.0
 + matplotlib==3.10.8
 + mdurl==0.1.2
 + numpy==2.3.5
 + packaging==26.3
 + pillow==13.0.0
 + pygments==2.21.0
 + pyparsing==3.3.3
 + python-dateutil==2.9.0.post0
 + python-docx==1.2.0
 + pyyaml==6.0.3
 + regex==2026.9.29
 + rich==15.0.0
 + safetensors==0.8.0
 + scikit-learn==1.8.0
 + scipy==1.17.0
 + shellingham==1.5.4
 + six==1.17.0
 + threadpoolctl==3.7.0
 + tokenizers==0.23.3
 + tqdm==4.70.1
 + transformers==5.20.2
 + truststore==0.10.5
 + typer==0.27.3


==> anc/reproducibility/revision/clean_install_torch.log <==
Resolved 10 packages in 23.93s
Downloading torch (187.2MiB)
Downloading sympy (6.0MiB)
Downloading setuptools (1.2MiB)
Downloading networkx (2.0MiB)
 Downloaded setuptools
 Downloaded networkx
 Downloaded sympy
 Downloaded torch
Prepared 10 packages in 4.17s
Installed 10 packages in 122ms
 + filelock==3.32.3
 + fsspec==2026.7.0
 + jinja2==3.1.6
 + markupsafe==3.0.3
 + mpmath==1.3.0
 + networkx==3.6.1
 + setuptools==78.1.0
 + sympy==1.14.0
 + torch==2.14.1+cpu
 + typing-extensions==4.16.0


==> anc/reproducibility/revision/data/freeze_manifest.json <==
{
  "version": "0.2.0",
  "frozen_utc": "2026-10-21T11:12:11.447581+00:00",
  "data_sha256": "12c2fe88ec448a33207a2e38203c9c3b90727dc38dcca0378482353eb192b78a",
  "builder_sha256": "52ae226e3382101cfc4a49bd8ceb0c0180468024191209c4fe4f71f3cd9e82c4",
  "queries": 192,
  "controls": 24,
  "perturbations": 168,
  "families": 6,
  "languages": [
    "en",
    "ar"
  ],
  "status": "post-audit developer-authored diagnostic; neither independent nor held-out",
  "parser_policy": "Original v0.1.1 infer function remains unchanged. New baselines use the same parser; no parser patch is evaluated."
}


==> anc/reproducibility/revision/data/literature_review.json <==
{
  "review_date": "2026-10-21",
  "review_type": "targeted primary-source review, not an exhaustive systematic review",
  "novelty_status": "No priority or first-in-UAE claim established",
  "search_queries": [
    "RIRAG ObliQA",
    "Version- and Scope-Aware Question Answering",
    "EDRAC Arabic dialect reading comprehension",
    "RAGBench",
    "multilingual RAG benchmark MIRAGE jurisdiction",
    "jurisdiction bilingual RAG benchmark UAE",
    "counterfactual jurisdiction retrieval benchmark",
    "government Arabic English benchmark retrieval augmented UAE",
    "bLLeQA Banar",
    "Beyond Accuracy Behavioral Testing CheckList"
  ],
  "exclusion_rules": "Marketing pages, reposted summaries and social posts were not used as scientific evidence. A UAE-LexAgent social-post lead was found but no reproducible primary paper was verified in this review. It remains a novelty-screening lead.",
  "references": [
    {
      "id": 1,
      "authors": "Tuba Gokhan, Kexin Wang, Iryna Gurevych, Ted Briscoe",
      "year": 2024,
      "title": "RIRAG: Regulatory Information Retrieval and Answer Generation",
      "venue": "arXiv 2409.05677 version 2",
      "url": "https://arxiv.org/abs/2409.05677",
      "relevance": "ObliQA contains 27,869 questions from ADGM financial regulation documents. Regulatory RAG in Abu Dhabi is established prior work.",
      "review_depth": "abstract and relevant full-text sections",
      "design_implication": "Do not claim the first UAE regulatory retrieval benchmark."
    },
    {
      "id": 2,
      "authors": "Tuba Gokhan, Kexin Wang, Iryna Gurevych, Ted Briscoe",
      "year": 2025,
      "title": "Shared Task RIRAG-2025: Regulatory Information Retrieval and Answer Generation",
      "venue": "Proceedings of the 1st Regulatory NLP Workshop, pages 1–4",
      "url": "https://aclanthology.org/2025.regnlp-1.1/",
      "relevance": "Shared task built around regulatory question answering with ObliQA.",
      "review_depth": "primary abstract and bibliographic record",
      "design_implication": "Compare task definitions and reuse compatible evaluation concepts without treating FiQA results as evidence for this study."
    },
    {
      "id": 3,
      "authors": "Liuyin Wang, Shuaipeng Jin, Jiwei Shi, Jensen Hsu",
      "year": 2026,
      "title": "Version- and Scope-Aware Question Answering over Normative Documents: A Deployed System and an End-to-End Evaluation at Production Scale",
      "venue": "arXiv 2609.18769 version 1",
      "url": "https://arxiv.org/abs/2609.18769",
      "relevance": "Explicit version and scope resolution before generation is already studied in a deployed normative QA system.",
      "review_depth": "abstract and relevant full-text sections",
      "design_implication": "A metadata filter alone is not a defensible novelty claim. Focus on role-controlled, multilingual evaluation and its limitations."
    },
    {
      "id": 4,
      "authors": "Nikolay Banar, Ehsan Lotfi, Jens Van Nooten, Marija Kliocaite, Walter Daelemans",
      "year": 2026,
      "title": "bLLeQA: Benchmarking LLMs for Grounded Legal Question-Answering in French and Dutch",
      "venue": "Proceedings of the 4th Workshop on Towards Knowledgeable Foundation Models, pages 34–59",
      "url": "https://aclanthology.org/2026.knowfm-1.4.pdf",
      "relevance": "Parallel French-Dutch legal questions, evidence and answers support retrieval, citation and refusal evaluation.",
      "review_depth": "abstract and dataset motivation in primary PDF",
      "design_implication": "Bilingual legal RAG and refusal evaluation are established. Compare alignment methods and cite this direct competitor."
    },
    {
      "id": 5,
      "authors": "Noor Abo Mokh et al.",
      "year": 2026,
      "title": "EDRAC: Benchmarking Arabic Dialect Reading Comprehension",
      "venue": "arXiv 2609.01113 version 1",
      "url": "https://arxiv.org/abs/2609.01113",
      "relevance": "Human-validated dialect QA includes Emirati Arabic among five dialects.",
      "review_depth": "primary abstract and available PDF excerpt",
      "design_implication": "MSA translations in this pilot must not be presented as an Emirati dialect benchmark."
    },
    {
      "id": 6,
      "authors": "Robert Friel, Masha Belyi, Atindriyo Sanyal",
      "year": 2024,
      "title": "RAGBench: Explainable Benchmark for Retrieval-Augmented Generation Systems",
      "venue": "arXiv 2407.11005 version 2 revised 2025",
      "url": "https://arxiv.org/abs/2407.11005",
      "relevance": "Explainable RAG evaluation separates retrieval and answer-quality dimensions.",
      "review_depth": "primary abstract",
      "design_implication": "Do not rename retrieval relevance as answer faithfulness or factual accuracy."
    },
    {
      "id": 7,
      "authors": "Nandan Thakur, Suleman Kazi, Ge Luo, Jimmy Lin, Amin Ahmad",
      "year": 2025,
      "title": "MIRAGE-Bench: Automatic Multilingual Benchmark Arena for Retrieval-Augmented Generation Systems",
      "venue": "NAACL 2025; arXiv 2410.13716 version 2",
      "url": "https://arxiv.org/abs/2410.13716",
      "relevance": "Multilingual RAG evaluation across 18 languages predates this project.",
      "review_depth": "primary abstract and project page",
      "design_implication": "Use matched scenarios, preserve scenario-level dependence, and distinguish corpus-language conditions."
    },
    {
      "id": 8,
      "authors": "Marco Tulio Ribeiro, Tongshuang Wu, Carlos Guestrin, Sameer Singh",
      "year": 2020,
      "title": "Beyond Accuracy: Behavioral Testing of NLP Models with CheckList",
      "venue": "ACL 2020",
      "url": "https://aclanthology.org/2020.acl-main.442/",
      "relevance": "Behavioral tests and invariance checks are established methods.",
      "review_depth": "primary abstract and bibliographic record",
      "design_implication": "Describe role swaps as a domain-specific application of behavioral testing, not a new general evaluation paradigm."
    },
    {
      "id": 9,
      "authors": "Liang Wang, Nan Yang, Xiaolong Huang, Linjun Yang, Rangan Majumder, Furu Wei",
      "year": 2024,
      "title": "Multilingual E5 Text Embeddings: A Technical Report",
      "venue": "arXiv 2402.05672",
      "url": "https://arxiv.org/abs/2402.05672",
      "relevance": "Open multilingual retrieval encoder family.",
      "review_depth": "primary abstract and revision-pinned model card",
      "design_implication": "Follow documented query/passage prefixes, masked mean pooling and normalization; pin weights."
    },
    {
      "id": 10,
      "authors": "Stephen Robertson, Hugo Zaragoza",
      "year": 2009,
      "title": "The Probabilistic Relevance Framework: BM25 and Beyond",
      "venue": "Foundations and Trends in Information Retrieval",
      "url": "https://doi.org/10.1561/1500000019",
      "relevance": "Lexical retrieval baseline and its modeling assumptions.",
      "review_depth": "primary publisher record and abstract",
      "design_implication": "Equal token multisets imply equal BM25 scores under this implementation."
    },
    {
      "id": 11,
      "authors": "Gordon V. Cormack, Charles L. A. Clarke, Stefan Buettcher",
      "year": 2009,
      "title": "Reciprocal rank fusion outperforms condorcet and individual rank learning methods",
      "venue": "SIGIR 2009, pages 758–759",
      "url": "https://doi.org/10.1145/1571941.1572114",
      "relevance": "Rank-based fusion of lexical and dense branches.",
      "review_depth": "primary publication record and author-hosted paper excerpt",
      "design_implication": "Report rank depth, tie handling and behavior of zero-score sparse candidates."
    },
    {
      "id": 12,
      "authors": "Orion Weller, Benjamin Chang, Sean MacAvaney, Kyle Lo, Arman Cohan, Benjamin Van Durme, Dawn Lawrie, Luca Soldaini",
      "year": 2025,
      "title": "FollowIR: Evaluating and Teaching Information Retrieval Models to Follow Instructions",
      "venue": "NAACL 2025, pages 11926-11942",
      "url": "https://aclanthology.org/2025.naacl-long.597/",
      "relevance": "Instruction-following retrieval evaluation; relevance instructions may be treated as keywords.",
      "review_depth": "primary abstract or original model documentation"
    },
    {
      "id": 13,
      "authors": "Orion Weller, Dawn Lawrie, Benjamin Van Durme",
      "year": 2024,
      "title": "NevIR: Negation in Neural Information Retrieval",
      "venue": "EACL 2024, pages 2274-2287",
      "url": "https://aclanthology.org/2024.eacl-long.139/",
      "relevance": "Negation-sensitive paired ranking tasks precede this diagnostic.",
      "review_depth": "primary abstract or original model documentation"
    },
    {
      "id": 14,
      "authors": "Zhizhi Wang, Harini Suresh",
      "year": 2026,
      "title": "Which Institutional Frameworks Do Chatbots Assume? Auditing Jurisdictional Defaults in Multilingual LLMs",
      "venue": "arXiv:2606.00333",
      "url": "https://arxiv.org/abs/2606.00333",
      "relevance": "Language-linked institutional defaults in underspecified questions; unlike explicit competing geographic roles here.",
      "review_depth": "primary abstract or original model documentation"
    },
    {
      "id": 15,
      "authors": "Noura Suliman Alrajeh",
      "year": 2026,
      "title": "Do LLMs Fabricate Legal Citations? A Bilingual Benchmark on Saudi Data Protection Law and the GDPR",
      "venue": "arXiv:2607.11127",
      "url": "https://arxiv.org/abs/2607.11127",
      "relevance": "Arabic-English legal citation and false-premise evaluation with manually verified references.",
      "review_depth": "primary abstract or original model documentation"
    },
    {
      "id": 16,
      "authors": "Luiz Bonifacio, Vitor Jeronymo, Hugo Queiroz Abonizio, Israel Campiotti, Marzieh Fadaee, Roberto Lotufo, Rodrigo Nogueira",
      "year": 2021,
      "title": "mMARCO: A Multilingual Version of the MS MARCO Passage Ranking Dataset",
      "venue": "arXiv:2108.13897, version 5 revised 2022",
      "url": "https://arxiv.org/abs/2108.13897",
      "relevance": "Multilingual ranking data and compact reranking models.",
      "review_depth": "primary abstract or original model documentation"
    },
    {
      "id": 17,
      "authors": "Sentence Transformers",
      "year": 2026,
      "title": "cross-encoder/mmarco-mMiniLMv2-L12-H384-v1: model card",
      "venue": "Hugging Face model repository, revision 1427fd652930e4ba29e8149678df786c240d8825; accessed 21 October 2026",
      "url": "https://huggingface.co/cross-encoder/mmarco-mMiniLMv2-L12-H384-v1",
      "relevance": "Exact reranker architecture, training languages and usage; access year is not asserted as model release year.",
      "review_depth": "primary abstract or original model documentation"
    }
  ],
  "revision_note": "Expanded targeted review for v0.2.0; no exhaustive priority claim. Research articles and model documentation only."
}


==> anc/reproducibility/revision/data/revision_manifest.json <==
{
  "version": "0.2.0",
  "author": "Aleksandar Mihajlovic",
  "academic_affiliation": "Technical Faculty, Singidunum University, Belgrade, Serbia",
  "author_status": "PhD student",
  "author_location": "Abu Dhabi, United Arab Emirates",
  "funding": "Self-funded by Aleksandar Mihajlovic. No external funding supported the study.",
  "employment_disclosure": "Associate Director - Forward Deployed Engineer, Modon Holding, Abu Dhabi, United Arab Emirates.",
  "independent_Arabic_review": false,
  "independent_domain_review": false,
  "held_out_evaluation": false,
  "parser_changed_in_revision": false,
  "study_type": "Controlled retrieval diagnostic with post-audit stress tests",
  "revision_date": "2026-10-21"
}


==> anc/reproducibility/revision/data/source_recheck.json <==
{
  "checked_on": "2026-10-21",
  "scope": "Targeted recheck of nine cards originally supported by indexed excerpts; frozen experimental cards were not changed.",
  "access_is_not_expert_validation": true,
  "full_official_text_redistributed": false,
  "records": [
    {"doc_id":"D06","status":"page_body_inspected","url":"https://dubailand.gov.ae/en/eservices/register-renew-ejari-contract/","supported_claim":"The DLD service registers or renews tenancy contracts in Dubai and lists the Ejari system and Dubai REST as channels.","limits":"Does not establish applicability to every lease or legal exception."},
    {"doc_id":"D07","status":"indexed_excerpt_only_body_unavailable","url":"https://taqadistribution.com/addc/en-us/residential/help-and-support/transfer-and-removal-of-electricity-services","supported_claim":"The indexed official excerpt describes connecting at a new property when moving within the emirate.","limits":"The page body could not be retrieved. Electricity and water account coverage remains incompletely audited."},
    {"doc_id":"D10","status":"page_body_inspected","url":"https://rdc.gov.ae/en/about-rdc/about-rental-disputes-center/","supported_claim":"The RDC overview describes a Dubai rental-dispute system and conciliation before first-instance committees.","limits":"The overview is not a complete determination of excluded tenancies or all free-zone jurisdiction rules."},
    {"doc_id":"D12","status":"indexed_excerpt_only_body_forbidden","url":"https://www.salik.ae/en/about/how-it-works","supported_claim":"Indexed official Salik pages describe Dubai road tolls and deduction from prepaid accounts.","limits":"Page-body access returned 403; no access restriction was bypassed."},
    {"doc_id":"D14","status":"indexed_excerpt_only_body_unavailable","url":"https://www.parkin.ae/pay-for-parking","supported_claim":"The indexed official page describes parking payments in Dubai via app, SMS and wallet.","limits":"The retrieved page had no extractable body."},
    {"doc_id":"D17","status":"indexed_excerpt_only_body_unavailable","url":"https://u.ae/en/information-and-services/visa-and-emirates-id/Apply-and-track-visa/track-visa-application-and-validity","supported_claim":"The official search record concerns visa application and validity channels.","limits":"The page body was unavailable; the original ICP channel statement is not newly validated by this recheck."},
    {"doc_id":"D18","status":"indexed_excerpt_only_body_unavailable","url":"https://u.ae/en/information-and-services/visa-and-emirates-id/Apply-and-track-visa/track-visa-application-and-validity","supported_claim":"The indexed official record directs Dubai visa enquiries to GDRFA.","limits":"The retrieved page had no extractable body."},
    {"doc_id":"D20","status":"page_body_inspected","url":"https://tax.gov.ae/en/services/vat.registration.aspx","supported_claim":"The FTA service page describes VAT registration, obtaining a TRN and the EmaraTax application process.","limits":"No independent assessment of tax eligibility was performed."},
    {"doc_id":"D21","status":"indexed_excerpt_only_body_timeout","url":"https://www.mohre.gov.ae/en/services/recruiting-a-worker-from-overseas-2022","supported_claim":"The indexed MOHRE description concerns establishments recruiting or employing a worker from outside the country.","limits":"The page body timed out; detailed eligibility and free-zone exceptions remain outside this recheck."}
  ],
  "summary": {"original_page_body_cards":13,"original_excerpt_cards":9,"additional_page_body_cards":3,"cards_with_some_page_body_inspection":16,"remaining_excerpt_only_cards":6}
}


==> anc/reproducibility/revision/data/stress_queries.jsonl <==
{"query_id": "S_Q01_en_control", "source_query_id": "Q01_en", "scenario_id": "Q01", "family_id": "F01", "language": "en", "service": "business", "transformation": "control", "text": "I live in Dubai. My mainland business will operate in Abu Dhabi. Which local business licensing service should I consult?", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D01"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q01_en_paraphrase", "source_query_id": "Q01_en", "scenario_id": "Q01", "family_id": "F01", "language": "en", "service": "business", "transformation": "paraphrase", "text": "I live in Dubai. The location of my mainland business activity is Abu Dhabi. Which local business licensing service should I consult?", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D01"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q01_en_irrelevant_location", "source_query_id": "Q01_en", "scenario_id": "Q01", "family_id": "F01", "language": "en", "service": "business", "transformation": "irrelevant_location", "text": "I used to live in Sharjah. I live in Dubai. My mainland business will operate in Abu Dhabi. Which local business licensing service should I consult?", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D01"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q01_en_irrelevant_date", "source_query_id": "Q01_en", "scenario_id": "Q01", "family_id": "F01", "language": "en", "service": "business", "transformation": "irrelevant_date", "text": "I bought my phone in 2021. I live in Dubai. My mainland business will operate in Abu Dhabi. Which local business licensing service should I consult?", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D01"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q01_en_irrelevant_missing_fact", "source_query_id": "Q01_en", "scenario_id": "Q01", "family_id": "F01", "language": "en", "service": "business", "transformation": "irrelevant_missing_fact", "text": "I do not know my old phone number. I live in Dubai. My mainland business will operate in Abu Dhabi. Which local business licensing service should I consult?", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D01"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q01_en_trailing_distractor", "source_query_id": "Q01_en", "scenario_id": "Q01", "family_id": "F01", "language": "en", "service": "business", "transformation": "trailing_distractor", "text": "My mainland business will operate in Abu Dhabi, although i live in Dubai. Which local business licensing service should I consult?", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D01"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q01_en_negation", "source_query_id": "Q01_en", "scenario_id": "Q01", "family_id": "F01", "language": "en", "service": "business", "transformation": "negation", "text": "I live in Dubai. My mainland business will operate not in Dubai. It will operate in Abu Dhabi. Which local business licensing service should I consult?", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D01"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q01_en_correction", "source_query_id": "Q01_en", "scenario_id": "Q01", "family_id": "F01", "language": "en", "service": "business", "transformation": "correction", "text": "I live in Dubai. My mainland business will operate in Dubai. Correction: the business location is actually Abu Dhabi. Which local business licensing service should I consult?", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D01"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q01_ar_control", "source_query_id": "Q01_ar", "scenario_id": "Q01", "family_id": "F01", "language": "ar", "service": "business", "transformation": "control", "text": "أسكن في دبي. سيعمل مشروعي في البر الرئيسي في أبوظبي. ما خدمة ترخيص الأعمال المحلية التي ينبغي أن أراجعها؟", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D01"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q01_ar_paraphrase", "source_query_id": "Q01_ar", "scenario_id": "Q01", "family_id": "F01", "language": "ar", "service": "business", "transformation": "paraphrase", "text": "أسكن في دبي. موقع نشاط مشروعي في البر الرئيسي هو أبوظبي. ما خدمة ترخيص الأعمال المحلية التي ينبغي أن أراجعها؟", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D01"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q01_ar_irrelevant_location", "source_query_id": "Q01_ar", "scenario_id": "Q01", "family_id": "F01", "language": "ar", "service": "business", "transformation": "irrelevant_location", "text": "كنت أسكن سابقا في الشارقة. أسكن في دبي. سيعمل مشروعي في البر الرئيسي في أبوظبي. ما خدمة ترخيص الأعمال المحلية التي ينبغي أن أراجعها؟", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D01"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q01_ar_irrelevant_date", "source_query_id": "Q01_ar", "scenario_id": "Q01", "family_id": "F01", "language": "ar", "service": "business", "transformation": "irrelevant_date", "text": "اشتريت هاتفي في عام 2021. أسكن في دبي. سيعمل مشروعي في البر الرئيسي في أبوظبي. ما خدمة ترخيص الأعمال المحلية التي ينبغي أن أراجعها؟", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D01"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q01_ar_irrelevant_missing_fact", "source_query_id": "Q01_ar", "scenario_id": "Q01", "family_id": "F01", "language": "ar", "service": "business", "transformation": "irrelevant_missing_fact", "text": "لا أعرف رقم هاتفي القديم. أسكن في دبي. سيعمل مشروعي في البر الرئيسي في أبوظبي. ما خدمة ترخيص الأعمال المحلية التي ينبغي أن أراجعها؟", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D01"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q01_ar_trailing_distractor", "source_query_id": "Q01_ar", "scenario_id": "Q01", "family_id": "F01", "language": "ar", "service": "business", "transformation": "trailing_distractor", "text": "سيعمل مشروعي في البر الرئيسي في أبوظبي، بينما أسكن في دبي. ما خدمة ترخيص الأعمال المحلية التي ينبغي أن أراجعها؟", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D01"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q01_ar_negation", "source_query_id": "Q01_ar", "scenario_id": "Q01", "family_id": "F01", "language": "ar", "service": "business", "transformation": "negation", "text": "أسكن في دبي. لن يعمل مشروعي في البر الرئيسي في دبي. بل سيعمل في أبوظبي. ما خدمة ترخيص الأعمال المحلية التي ينبغي أن أراجعها؟", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D01"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q01_ar_correction", "source_query_id": "Q01_ar", "scenario_id": "Q01", "family_id": "F01", "language": "ar", "service": "business", "transformation": "correction", "text": "أسكن في دبي. سيعمل مشروعي في البر الرئيسي في دبي. تصحيح: موقع المشروع الفعلي هو أبوظبي. ما خدمة ترخيص الأعمال المحلية التي ينبغي أن أراجعها؟", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D01"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q02_en_control", "source_query_id": "Q02_en", "scenario_id": "Q02", "family_id": "F01", "language": "en", "service": "business", "transformation": "control", "text": "I live in Abu Dhabi. My mainland business will operate in Dubai. Which local business licensing service should I consult?", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D02"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q02_en_paraphrase", "source_query_id": "Q02_en", "scenario_id": "Q02", "family_id": "F01", "language": "en", "service": "business", "transformation": "paraphrase", "text": "I live in Abu Dhabi. The location of my mainland business activity is Dubai. Which local business licensing service should I consult?", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D02"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q02_en_irrelevant_location", "source_query_id": "Q02_en", "scenario_id": "Q02", "family_id": "F01", "language": "en", "service": "business", "transformation": "irrelevant_location", "text": "I used to live in Sharjah. I live in Abu Dhabi. My mainland business will operate in Dubai. Which local business licensing service should I consult?", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D02"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q02_en_irrelevant_date", "source_query_id": "Q02_en", "scenario_id": "Q02", "family_id": "F01", "language": "en", "service": "business", "transformation": "irrelevant_date", "text": "I bought my phone in 2021. I live in Abu Dhabi. My mainland business will operate in Dubai. Which local business licensing service should I consult?", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D02"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q02_en_irrelevant_missing_fact", "source_query_id": "Q02_en", "scenario_id": "Q02", "family_id": "F01", "language": "en", "service": "business", "transformation": "irrelevant_missing_fact", "text": "I do not know my old phone number. I live in Abu Dhabi. My mainland business will operate in Dubai. Which local business licensing service should I consult?", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D02"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q02_en_trailing_distractor", "source_query_id": "Q02_en", "scenario_id": "Q02", "family_id": "F01", "language": "en", "service": "business", "transformation": "trailing_distractor", "text": "My mainland business will operate in Dubai, although i live in Abu Dhabi. Which local business licensing service should I consult?", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D02"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q02_en_negation", "source_query_id": "Q02_en", "scenario_id": "Q02", "family_id": "F01", "language": "en", "service": "business", "transformation": "negation", "text": "I live in Abu Dhabi. My mainland business will operate not in Abu Dhabi. It will operate in Dubai. Which local business licensing service should I consult?", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D02"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q02_en_correction", "source_query_id": "Q02_en", "scenario_id": "Q02", "family_id": "F01", "language": "en", "service": "business", "transformation": "correction", "text": "I live in Abu Dhabi. My mainland business will operate in Abu Dhabi. Correction: the business location is actually Dubai. Which local business licensing service should I consult?", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D02"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q02_ar_control", "source_query_id": "Q02_ar", "scenario_id": "Q02", "family_id": "F01", "language": "ar", "service": "business", "transformation": "control", "text": "أسكن في أبوظبي. سيعمل مشروعي في البر الرئيسي في دبي. ما خدمة ترخيص الأعمال المحلية التي ينبغي أن أراجعها؟", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D02"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q02_ar_paraphrase", "source_query_id": "Q02_ar", "scenario_id": "Q02", "family_id": "F01", "language": "ar", "service": "business", "transformation": "paraphrase", "text": "أسكن في أبوظبي. موقع نشاط مشروعي في البر الرئيسي هو دبي. ما خدمة ترخيص الأعمال المحلية التي ينبغي أن أراجعها؟", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D02"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q02_ar_irrelevant_location", "source_query_id": "Q02_ar", "scenario_id": "Q02", "family_id": "F01", "language": "ar", "service": "business", "transformation": "irrelevant_location", "text": "كنت أسكن سابقا في الشارقة. أسكن في أبوظبي. سيعمل مشروعي في البر الرئيسي في دبي. ما خدمة ترخيص الأعمال المحلية التي ينبغي أن أراجعها؟", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D02"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q02_ar_irrelevant_date", "source_query_id": "Q02_ar", "scenario_id": "Q02", "family_id": "F01", "language": "ar", "service": "business", "transformation": "irrelevant_date", "text": "اشتريت هاتفي في عام 2021. أسكن في أبوظبي. سيعمل مشروعي في البر الرئيسي في دبي. ما خدمة ترخيص الأعمال المحلية التي ينبغي أن أراجعها؟", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D02"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q02_ar_irrelevant_missing_fact", "source_query_id": "Q02_ar", "scenario_id": "Q02", "family_id": "F01", "language": "ar", "service": "business", "transformation": "irrelevant_missing_fact", "text": "لا أعرف رقم هاتفي القديم. أسكن في أبوظبي. سيعمل مشروعي في البر الرئيسي في دبي. ما خدمة ترخيص الأعمال المحلية التي ينبغي أن أراجعها؟", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D02"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q02_ar_trailing_distractor", "source_query_id": "Q02_ar", "scenario_id": "Q02", "family_id": "F01", "language": "ar", "service": "business", "transformation": "trailing_distractor", "text": "سيعمل مشروعي في البر الرئيسي في دبي، بينما أسكن في أبوظبي. ما خدمة ترخيص الأعمال المحلية التي ينبغي أن أراجعها؟", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D02"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q02_ar_negation", "source_query_id": "Q02_ar", "scenario_id": "Q02", "family_id": "F01", "language": "ar", "service": "business", "transformation": "negation", "text": "أسكن في أبوظبي. لن يعمل مشروعي في البر الرئيسي في أبوظبي. بل سيعمل في دبي. ما خدمة ترخيص الأعمال المحلية التي ينبغي أن أراجعها؟", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D02"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q02_ar_correction", "source_query_id": "Q02_ar", "scenario_id": "Q02", "family_id": "F01", "language": "ar", "service": "business", "transformation": "correction", "text": "أسكن في أبوظبي. سيعمل مشروعي في البر الرئيسي في أبوظبي. تصحيح: موقع المشروع الفعلي هو دبي. ما خدمة ترخيص الأعمال المحلية التي ينبغي أن أراجعها؟", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D02"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q03_en_control", "source_query_id": "Q03_en", "scenario_id": "Q03", "family_id": "F02", "language": "en", "service": "tenancy", "transformation": "control", "text": "I work in Dubai. The rented property is in Abu Dhabi and is covered by the ordinary local tenancy registration system. Which tenancy registration service applies?", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D05"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q03_en_paraphrase", "source_query_id": "Q03_en", "scenario_id": "Q03", "family_id": "F02", "language": "en", "service": "tenancy", "transformation": "paraphrase", "text": "I work in Dubai. The home I rent is located in Abu Dhabi and is covered by the ordinary local tenancy registration system. Which tenancy registration service applies?", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D05"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q03_en_irrelevant_location", "source_query_id": "Q03_en", "scenario_id": "Q03", "family_id": "F02", "language": "en", "service": "tenancy", "transformation": "irrelevant_location", "text": "I used to live in Sharjah. I work in Dubai. The rented property is in Abu Dhabi and is covered by the ordinary local tenancy registration system. Which tenancy registration service applies?", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D05"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q03_en_irrelevant_date", "source_query_id": "Q03_en", "scenario_id": "Q03", "family_id": "F02", "language": "en", "service": "tenancy", "transformation": "irrelevant_date", "text": "I bought my phone in 2021. I work in Dubai. The rented property is in Abu Dhabi and is covered by the ordinary local tenancy registration system. Which tenancy registration service applies?", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D05"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q03_en_irrelevant_missing_fact", "source_query_id": "Q03_en", "scenario_id": "Q03", "family_id": "F02", "language": "en", "service": "tenancy", "transformation": "irrelevant_missing_fact", "text": "I do not know my old phone number. I work in Dubai. The rented property is in Abu Dhabi and is covered by the ordinary local tenancy registration system. Which tenancy registration service applies?", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D05"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q03_en_trailing_distractor", "source_query_id": "Q03_en", "scenario_id": "Q03", "family_id": "F02", "language": "en", "service": "tenancy", "transformation": "trailing_distractor", "text": "The rented property is in Abu Dhabi and is covered by the ordinary local tenancy registration system, although i work in Dubai. Which tenancy registration service applies?", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D05"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q03_en_negation", "source_query_id": "Q03_en", "scenario_id": "Q03", "family_id": "F02", "language": "en", "service": "tenancy", "transformation": "negation", "text": "I work in Dubai. The rented property is not in Dubai. It is in Abu Dhabi and is covered by the ordinary local tenancy registration system. Which tenancy registration service applies?", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D05"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q03_en_correction", "source_query_id": "Q03_en", "scenario_id": "Q03", "family_id": "F02", "language": "en", "service": "tenancy", "transformation": "correction", "text": "I work in Dubai. The rented property is in Dubai. Correction: the property is actually in Abu Dhabi and is covered by the ordinary local tenancy registration system. Which tenancy registration service applies?", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D05"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q03_ar_control", "source_query_id": "Q03_ar", "scenario_id": "Q03", "family_id": "F02", "language": "ar", "service": "tenancy", "transformation": "control", "text": "أعمل في دبي. العقار المستأجر في أبوظبي ويخضع لنظام تسجيل الإيجار المحلي العادي. ما خدمة تسجيل عقد الإيجار المنطبقة؟", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D05"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q03_ar_paraphrase", "source_query_id": "Q03_ar", "scenario_id": "Q03", "family_id": "F02", "language": "ar", "service": "tenancy", "transformation": "paraphrase", "text": "أعمل في دبي. يقع المنزل الذي أستأجره في أبوظبي ويخضع لنظام تسجيل الإيجار المحلي العادي. ما خدمة تسجيل عقد الإيجار المنطبقة؟", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D05"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q03_ar_irrelevant_location", "source_query_id": "Q03_ar", "scenario_id": "Q03", "family_id": "F02", "language": "ar", "service": "tenancy", "transformation": "irrelevant_location", "text": "كنت أسكن سابقا في الشارقة. أعمل في دبي. العقار المستأجر في أبوظبي ويخضع لنظام تسجيل الإيجار المحلي العادي. ما خدمة تسجيل عقد الإيجار المنطبقة؟", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D05"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q03_ar_irrelevant_date", "source_query_id": "Q03_ar", "scenario_id": "Q03", "family_id": "F02", "language": "ar", "service": "tenancy", "transformation": "irrelevant_date", "text": "اشتريت هاتفي في عام 2021. أعمل في دبي. العقار المستأجر في أبوظبي ويخضع لنظام تسجيل الإيجار المحلي العادي. ما خدمة تسجيل عقد الإيجار المنطبقة؟", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D05"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q03_ar_irrelevant_missing_fact", "source_query_id": "Q03_ar", "scenario_id": "Q03", "family_id": "F02", "language": "ar", "service": "tenancy", "transformation": "irrelevant_missing_fact", "text": "لا أعرف رقم هاتفي القديم. أعمل في دبي. العقار المستأجر في أبوظبي ويخضع لنظام تسجيل الإيجار المحلي العادي. ما خدمة تسجيل عقد الإيجار المنطبقة؟", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D05"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q03_ar_trailing_distractor", "source_query_id": "Q03_ar", "scenario_id": "Q03", "family_id": "F02", "language": "ar", "service": "tenancy", "transformation": "trailing_distractor", "text": "العقار المستأجر في أبوظبي ويخضع لنظام تسجيل الإيجار المحلي العادي، بينما أعمل في دبي. ما خدمة تسجيل عقد الإيجار المنطبقة؟", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D05"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q03_ar_negation", "source_query_id": "Q03_ar", "scenario_id": "Q03", "family_id": "F02", "language": "ar", "service": "tenancy", "transformation": "negation", "text": "أعمل في دبي. العقار المستأجر ليس في دبي. إنه في أبوظبي ويخضع لنظام تسجيل الإيجار المحلي العادي. ما خدمة تسجيل عقد الإيجار المنطبقة؟", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D05"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q03_ar_correction", "source_query_id": "Q03_ar", "scenario_id": "Q03", "family_id": "F02", "language": "ar", "service": "tenancy", "transformation": "correction", "text": "أعمل في دبي. العقار المستأجر في دبي. تصحيح: العقار في الواقع في أبوظبي ويخضع لنظام تسجيل الإيجار المحلي العادي. ما خدمة تسجيل عقد الإيجار المنطبقة؟", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D05"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q04_en_control", "source_query_id": "Q04_en", "scenario_id": "Q04", "family_id": "F02", "language": "en", "service": "tenancy", "transformation": "control", "text": "I work in Abu Dhabi. The rented property is in Dubai and is covered by the ordinary local tenancy registration system. Which tenancy registration service applies?", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D06"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q04_en_paraphrase", "source_query_id": "Q04_en", "scenario_id": "Q04", "family_id": "F02", "language": "en", "service": "tenancy", "transformation": "paraphrase", "text": "I work in Abu Dhabi. The home I rent is located in Dubai and is covered by the ordinary local tenancy registration system. Which tenancy registration service applies?", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D06"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q04_en_irrelevant_location", "source_query_id": "Q04_en", "scenario_id": "Q04", "family_id": "F02", "language": "en", "service": "tenancy", "transformation": "irrelevant_location", "text": "I used to live in Sharjah. I work in Abu Dhabi. The rented property is in Dubai and is covered by the ordinary local tenancy registration system. Which tenancy registration service applies?", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D06"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q04_en_irrelevant_date", "source_query_id": "Q04_en", "scenario_id": "Q04", "family_id": "F02", "language": "en", "service": "tenancy", "transformation": "irrelevant_date", "text": "I bought my phone in 2021. I work in Abu Dhabi. The rented property is in Dubai and is covered by the ordinary local tenancy registration system. Which tenancy registration service applies?", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D06"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q04_en_irrelevant_missing_fact", "source_query_id": "Q04_en", "scenario_id": "Q04", "family_id": "F02", "language": "en", "service": "tenancy", "transformation": "irrelevant_missing_fact", "text": "I do not know my old phone number. I work in Abu Dhabi. The rented property is in Dubai and is covered by the ordinary local tenancy registration system. Which tenancy registration service applies?", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D06"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q04_en_trailing_distractor", "source_query_id": "Q04_en", "scenario_id": "Q04", "family_id": "F02", "language": "en", "service": "tenancy", "transformation": "trailing_distractor", "text": "The rented property is in Dubai and is covered by the ordinary local tenancy registration system, although i work in Abu Dhabi. Which tenancy registration service applies?", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D06"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q04_en_negation", "source_query_id": "Q04_en", "scenario_id": "Q04", "family_id": "F02", "language": "en", "service": "tenancy", "transformation": "negation", "text": "I work in Abu Dhabi. The rented property is not in Abu Dhabi. It is in Dubai and is covered by the ordinary local tenancy registration system. Which tenancy registration service applies?", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D06"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q04_en_correction", "source_query_id": "Q04_en", "scenario_id": "Q04", "family_id": "F02", "language": "en", "service": "tenancy", "transformation": "correction", "text": "I work in Abu Dhabi. The rented property is in Abu Dhabi. Correction: the property is actually in Dubai and is covered by the ordinary local tenancy registration system. Which tenancy registration service applies?", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D06"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q04_ar_control", "source_query_id": "Q04_ar", "scenario_id": "Q04", "family_id": "F02", "language": "ar", "service": "tenancy", "transformation": "control", "text": "أعمل في أبوظبي. العقار المستأجر في دبي ويخضع لنظام تسجيل الإيجار المحلي العادي. ما خدمة تسجيل عقد الإيجار المنطبقة؟", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D06"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q04_ar_paraphrase", "source_query_id": "Q04_ar", "scenario_id": "Q04", "family_id": "F02", "language": "ar", "service": "tenancy", "transformation": "paraphrase", "text": "أعمل في أبوظبي. يقع المنزل الذي أستأجره في دبي ويخضع لنظام تسجيل الإيجار المحلي العادي. ما خدمة تسجيل عقد الإيجار المنطبقة؟", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D06"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q04_ar_irrelevant_location", "source_query_id": "Q04_ar", "scenario_id": "Q04", "family_id": "F02", "language": "ar", "service": "tenancy", "transformation": "irrelevant_location", "text": "كنت أسكن سابقا في الشارقة. أعمل في أبوظبي. العقار المستأجر في دبي ويخضع لنظام تسجيل الإيجار المحلي العادي. ما خدمة تسجيل عقد الإيجار المنطبقة؟", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D06"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q04_ar_irrelevant_date", "source_query_id": "Q04_ar", "scenario_id": "Q04", "family_id": "F02", "language": "ar", "service": "tenancy", "transformation": "irrelevant_date", "text": "اشتريت هاتفي في عام 2021. أعمل في أبوظبي. العقار المستأجر في دبي ويخضع لنظام تسجيل الإيجار المحلي العادي. ما خدمة تسجيل عقد الإيجار المنطبقة؟", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D06"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q04_ar_irrelevant_missing_fact", "source_query_id": "Q04_ar", "scenario_id": "Q04", "family_id": "F02", "language": "ar", "service": "tenancy", "transformation": "irrelevant_missing_fact", "text": "لا أعرف رقم هاتفي القديم. أعمل في أبوظبي. العقار المستأجر في دبي ويخضع لنظام تسجيل الإيجار المحلي العادي. ما خدمة تسجيل عقد الإيجار المنطبقة؟", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D06"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q04_ar_trailing_distractor", "source_query_id": "Q04_ar", "scenario_id": "Q04", "family_id": "F02", "language": "ar", "service": "tenancy", "transformation": "trailing_distractor", "text": "العقار المستأجر في دبي ويخضع لنظام تسجيل الإيجار المحلي العادي، بينما أعمل في أبوظبي. ما خدمة تسجيل عقد الإيجار المنطبقة؟", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D06"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q04_ar_negation", "source_query_id": "Q04_ar", "scenario_id": "Q04", "family_id": "F02", "language": "ar", "service": "tenancy", "transformation": "negation", "text": "أعمل في أبوظبي. العقار المستأجر ليس في أبوظبي. إنه في دبي ويخضع لنظام تسجيل الإيجار المحلي العادي. ما خدمة تسجيل عقد الإيجار المنطبقة؟", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D06"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q04_ar_correction", "source_query_id": "Q04_ar", "scenario_id": "Q04", "family_id": "F02", "language": "ar", "service": "tenancy", "transformation": "correction", "text": "أعمل في أبوظبي. العقار المستأجر في أبوظبي. تصحيح: العقار في الواقع في دبي ويخضع لنظام تسجيل الإيجار المحلي العادي. ما خدمة تسجيل عقد الإيجار المنطبقة؟", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D06"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q09_en_control", "source_query_id": "Q09_en", "scenario_id": "Q09", "family_id": "F05", "language": "en", "service": "toll", "transformation": "control", "text": "My vehicle is registered in Dubai. The road toll gate I cross is in Abu Dhabi. Which road toll system should I look up?", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D11"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q09_en_paraphrase", "source_query_id": "Q09_en", "scenario_id": "Q09", "family_id": "F05", "language": "en", "service": "toll", "transformation": "paraphrase", "text": "My vehicle is registered in Dubai. I drive through a toll gate located in Abu Dhabi. Which road toll system should I look up?", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D11"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q09_en_irrelevant_location", "source_query_id": "Q09_en", "scenario_id": "Q09", "family_id": "F05", "language": "en", "service": "toll", "transformation": "irrelevant_location", "text": "I used to live in Sharjah. My vehicle is registered in Dubai. The road toll gate I cross is in Abu Dhabi. Which road toll system should I look up?", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D11"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q09_en_irrelevant_date", "source_query_id": "Q09_en", "scenario_id": "Q09", "family_id": "F05", "language": "en", "service": "toll", "transformation": "irrelevant_date", "text": "I bought my phone in 2021. My vehicle is registered in Dubai. The road toll gate I cross is in Abu Dhabi. Which road toll system should I look up?", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D11"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q09_en_irrelevant_missing_fact", "source_query_id": "Q09_en", "scenario_id": "Q09", "family_id": "F05", "language": "en", "service": "toll", "transformation": "irrelevant_missing_fact", "text": "I do not know my old phone number. My vehicle is registered in Dubai. The road toll gate I cross is in Abu Dhabi. Which road toll system should I look up?", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D11"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q09_en_trailing_distractor", "source_query_id": "Q09_en", "scenario_id": "Q09", "family_id": "F05", "language": "en", "service": "toll", "transformation": "trailing_distractor", "text": "The road toll gate I cross is in Abu Dhabi, although my vehicle is registered in Dubai. Which road toll system should I look up?", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D11"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q09_en_negation", "source_query_id": "Q09_en", "scenario_id": "Q09", "family_id": "F05", "language": "en", "service": "toll", "transformation": "negation", "text": "My vehicle is registered in Dubai. The road toll gate I cross is not in Dubai. It is in Abu Dhabi. Which road toll system should I look up?", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D11"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q09_en_correction", "source_query_id": "Q09_en", "scenario_id": "Q09", "family_id": "F05", "language": "en", "service": "toll", "transformation": "correction", "text": "My vehicle is registered in Dubai. The road toll gate I cross is in Dubai. Correction: the gate is actually in Abu Dhabi. Which road toll system should I look up?", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D11"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q09_ar_control", "source_query_id": "Q09_ar", "scenario_id": "Q09", "family_id": "F05", "language": "ar", "service": "toll", "transformation": "control", "text": "مركبتي مسجلة في دبي. بوابة التعرفة المرورية التي أعبرها في أبوظبي. ما نظام التعرفة المرورية الذي ينبغي أن أبحث عنه؟", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D11"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q09_ar_paraphrase", "source_query_id": "Q09_ar", "scenario_id": "Q09", "family_id": "F05", "language": "ar", "service": "toll", "transformation": "paraphrase", "text": "مركبتي مسجلة في دبي. أمر بسيارتي عبر بوابة رسوم تقع في أبوظبي. ما نظام التعرفة المرورية الذي ينبغي أن أبحث عنه؟", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D11"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q09_ar_irrelevant_location", "source_query_id": "Q09_ar", "scenario_id": "Q09", "family_id": "F05", "language": "ar", "service": "toll", "transformation": "irrelevant_location", "text": "كنت أسكن سابقا في الشارقة. مركبتي مسجلة في دبي. بوابة التعرفة المرورية التي أعبرها في أبوظبي. ما نظام التعرفة المرورية الذي ينبغي أن أبحث عنه؟", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D11"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q09_ar_irrelevant_date", "source_query_id": "Q09_ar", "scenario_id": "Q09", "family_id": "F05", "language": "ar", "service": "toll", "transformation": "irrelevant_date", "text": "اشتريت هاتفي في عام 2021. مركبتي مسجلة في دبي. بوابة التعرفة المرورية التي أعبرها في أبوظبي. ما نظام التعرفة المرورية الذي ينبغي أن أبحث عنه؟", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D11"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q09_ar_irrelevant_missing_fact", "source_query_id": "Q09_ar", "scenario_id": "Q09", "family_id": "F05", "language": "ar", "service": "toll", "transformation": "irrelevant_missing_fact", "text": "لا أعرف رقم هاتفي القديم. مركبتي مسجلة في دبي. بوابة التعرفة المرورية التي أعبرها في أبوظبي. ما نظام التعرفة المرورية الذي ينبغي أن أبحث عنه؟", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D11"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q09_ar_trailing_distractor", "source_query_id": "Q09_ar", "scenario_id": "Q09", "family_id": "F05", "language": "ar", "service": "toll", "transformation": "trailing_distractor", "text": "بوابة التعرفة المرورية التي أعبرها في أبوظبي، بينما مركبتي مسجلة في دبي. ما نظام التعرفة المرورية الذي ينبغي أن أبحث عنه؟", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D11"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q09_ar_negation", "source_query_id": "Q09_ar", "scenario_id": "Q09", "family_id": "F05", "language": "ar", "service": "toll", "transformation": "negation", "text": "مركبتي مسجلة في دبي. بوابة التعرفة المرورية التي أعبرها ليست في دبي. إنها في أبوظبي. ما نظام التعرفة المرورية الذي ينبغي أن أبحث عنه؟", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D11"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q09_ar_correction", "source_query_id": "Q09_ar", "scenario_id": "Q09", "family_id": "F05", "language": "ar", "service": "toll", "transformation": "correction", "text": "مركبتي مسجلة في دبي. بوابة التعرفة المرورية التي أعبرها في دبي. تصحيح: البوابة في الواقع في أبوظبي. ما نظام التعرفة المرورية الذي ينبغي أن أبحث عنه؟", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D11"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q10_en_control", "source_query_id": "Q10_en", "scenario_id": "Q10", "family_id": "F05", "language": "en", "service": "toll", "transformation": "control", "text": "My vehicle is registered in Abu Dhabi. The road toll gate I cross is in Dubai. Which road toll system should I look up?", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D12"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q10_en_paraphrase", "source_query_id": "Q10_en", "scenario_id": "Q10", "family_id": "F05", "language": "en", "service": "toll", "transformation": "paraphrase", "text": "My vehicle is registered in Abu Dhabi. I drive through a toll gate located in Dubai. Which road toll system should I look up?", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D12"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q10_en_irrelevant_location", "source_query_id": "Q10_en", "scenario_id": "Q10", "family_id": "F05", "language": "en", "service": "toll", "transformation": "irrelevant_location", "text": "I used to live in Sharjah. My vehicle is registered in Abu Dhabi. The road toll gate I cross is in Dubai. Which road toll system should I look up?", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D12"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q10_en_irrelevant_date", "source_query_id": "Q10_en", "scenario_id": "Q10", "family_id": "F05", "language": "en", "service": "toll", "transformation": "irrelevant_date", "text": "I bought my phone in 2021. My vehicle is registered in Abu Dhabi. The road toll gate I cross is in Dubai. Which road toll system should I look up?", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D12"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q10_en_irrelevant_missing_fact", "source_query_id": "Q10_en", "scenario_id": "Q10", "family_id": "F05", "language": "en", "service": "toll", "transformation": "irrelevant_missing_fact", "text": "I do not know my old phone number. My vehicle is registered in Abu Dhabi. The road toll gate I cross is in Dubai. Which road toll system should I look up?", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D12"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q10_en_trailing_distractor", "source_query_id": "Q10_en", "scenario_id": "Q10", "family_id": "F05", "language": "en", "service": "toll", "transformation": "trailing_distractor", "text": "The road toll gate I cross is in Dubai, although my vehicle is registered in Abu Dhabi. Which road toll system should I look up?", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D12"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q10_en_negation", "source_query_id": "Q10_en", "scenario_id": "Q10", "family_id": "F05", "language": "en", "service": "toll", "transformation": "negation", "text": "My vehicle is registered in Abu Dhabi. The road toll gate I cross is not in Abu Dhabi. It is in Dubai. Which road toll system should I look up?", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D12"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q10_en_correction", "source_query_id": "Q10_en", "scenario_id": "Q10", "family_id": "F05", "language": "en", "service": "toll", "transformation": "correction", "text": "My vehicle is registered in Abu Dhabi. The road toll gate I cross is in Abu Dhabi. Correction: the gate is actually in Dubai. Which road toll system should I look up?", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D12"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q10_ar_control", "source_query_id": "Q10_ar", "scenario_id": "Q10", "family_id": "F05", "language": "ar", "service": "toll", "transformation": "control", "text": "مركبتي مسجلة في أبوظبي. بوابة التعرفة المرورية التي أعبرها في دبي. ما نظام التعرفة المرورية الذي ينبغي أن أبحث عنه؟", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D12"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q10_ar_paraphrase", "source_query_id": "Q10_ar", "scenario_id": "Q10", "family_id": "F05", "language": "ar", "service": "toll", "transformation": "paraphrase", "text": "مركبتي مسجلة في أبوظبي. أمر بسيارتي عبر بوابة رسوم تقع في دبي. ما نظام التعرفة المرورية الذي ينبغي أن أبحث عنه؟", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D12"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q10_ar_irrelevant_location", "source_query_id": "Q10_ar", "scenario_id": "Q10", "family_id": "F05", "language": "ar", "service": "toll", "transformation": "irrelevant_location", "text": "كنت أسكن سابقا في الشارقة. مركبتي مسجلة في أبوظبي. بوابة التعرفة المرورية التي أعبرها في دبي. ما نظام التعرفة المرورية الذي ينبغي أن أبحث عنه؟", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D12"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q10_ar_irrelevant_date", "source_query_id": "Q10_ar", "scenario_id": "Q10", "family_id": "F05", "language": "ar", "service": "toll", "transformation": "irrelevant_date", "text": "اشتريت هاتفي في عام 2021. مركبتي مسجلة في أبوظبي. بوابة التعرفة المرورية التي أعبرها في دبي. ما نظام التعرفة المرورية الذي ينبغي أن أبحث عنه؟", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D12"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q10_ar_irrelevant_missing_fact", "source_query_id": "Q10_ar", "scenario_id": "Q10", "family_id": "F05", "language": "ar", "service": "toll", "transformation": "irrelevant_missing_fact", "text": "لا أعرف رقم هاتفي القديم. مركبتي مسجلة في أبوظبي. بوابة التعرفة المرورية التي أعبرها في دبي. ما نظام التعرفة المرورية الذي ينبغي أن أبحث عنه؟", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D12"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q10_ar_trailing_distractor", "source_query_id": "Q10_ar", "scenario_id": "Q10", "family_id": "F05", "language": "ar", "service": "toll", "transformation": "trailing_distractor", "text": "بوابة التعرفة المرورية التي أعبرها في دبي، بينما مركبتي مسجلة في أبوظبي. ما نظام التعرفة المرورية الذي ينبغي أن أبحث عنه؟", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D12"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q10_ar_negation", "source_query_id": "Q10_ar", "scenario_id": "Q10", "family_id": "F05", "language": "ar", "service": "toll", "transformation": "negation", "text": "مركبتي مسجلة في أبوظبي. بوابة التعرفة المرورية التي أعبرها ليست في أبوظبي. إنها في دبي. ما نظام التعرفة المرورية الذي ينبغي أن أبحث عنه؟", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D12"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q10_ar_correction", "source_query_id": "Q10_ar", "scenario_id": "Q10", "family_id": "F05", "language": "ar", "service": "toll", "transformation": "correction", "text": "مركبتي مسجلة في أبوظبي. بوابة التعرفة المرورية التي أعبرها في أبوظبي. تصحيح: البوابة في الواقع في دبي. ما نظام التعرفة المرورية الذي ينبغي أن أبحث عنه؟", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D12"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q11_en_control", "source_query_id": "Q11_en", "scenario_id": "Q11", "family_id": "F06", "language": "en", "service": "parking", "transformation": "control", "text": "My car is registered in Dubai. I am parking in a public parking area in Abu Dhabi covered by the local parking operator. Which parking service should I consult?", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D13"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q11_en_paraphrase", "source_query_id": "Q11_en", "scenario_id": "Q11", "family_id": "F06", "language": "en", "service": "parking", "transformation": "paraphrase", "text": "My car is registered in Dubai. The public parking space I use is located in Abu Dhabi and is covered by the local parking operator. Which parking service should I consult?", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D13"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q11_en_irrelevant_location", "source_query_id": "Q11_en", "scenario_id": "Q11", "family_id": "F06", "language": "en", "service": "parking", "transformation": "irrelevant_location", "text": "I used to live in Sharjah. My car is registered in Dubai. I am parking in a public parking area in Abu Dhabi covered by the local parking operator. Which parking service should I consult?", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D13"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q11_en_irrelevant_date", "source_query_id": "Q11_en", "scenario_id": "Q11", "family_id": "F06", "language": "en", "service": "parking", "transformation": "irrelevant_date", "text": "I bought my phone in 2021. My car is registered in Dubai. I am parking in a public parking area in Abu Dhabi covered by the local parking operator. Which parking service should I consult?", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D13"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q11_en_irrelevant_missing_fact", "source_query_id": "Q11_en", "scenario_id": "Q11", "family_id": "F06", "language": "en", "service": "parking", "transformation": "irrelevant_missing_fact", "text": "I do not know my old phone number. My car is registered in Dubai. I am parking in a public parking area in Abu Dhabi covered by the local parking operator. Which parking service should I consult?", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D13"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q11_en_trailing_distractor", "source_query_id": "Q11_en", "scenario_id": "Q11", "family_id": "F06", "language": "en", "service": "parking", "transformation": "trailing_distractor", "text": "I am parking in a public parking area in Abu Dhabi covered by the local parking operator, although my car is registered in Dubai. Which parking service should I consult?", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D13"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q11_en_negation", "source_query_id": "Q11_en", "scenario_id": "Q11", "family_id": "F06", "language": "en", "service": "parking", "transformation": "negation", "text": "My car is registered in Dubai. I am parking in a public parking area not in Dubai. It is in Abu Dhabi and is covered by the local parking operator. Which parking service should I consult?", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D13"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q11_en_correction", "source_query_id": "Q11_en", "scenario_id": "Q11", "family_id": "F06", "language": "en", "service": "parking", "transformation": "correction", "text": "My car is registered in Dubai. I am parking in a public parking area in Dubai. Correction: the parking space is actually in Abu Dhabi and is covered by the local parking operator. Which parking service should I consult?", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D13"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q11_ar_control", "source_query_id": "Q11_ar", "scenario_id": "Q11", "family_id": "F06", "language": "ar", "service": "parking", "transformation": "control", "text": "سيارتي مسجلة في دبي. أقف في موقف عام في أبوظبي يخضع لمشغل المواقف المحلي. ما خدمة المواقف التي ينبغي أن أراجعها؟", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D13"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q11_ar_paraphrase", "source_query_id": "Q11_ar", "scenario_id": "Q11", "family_id": "F06", "language": "ar", "service": "parking", "transformation": "paraphrase", "text": "سيارتي مسجلة في دبي. يقع الموقف العام الذي أستخدمه في أبوظبي ويخضع لمشغل المواقف المحلي. ما خدمة المواقف التي ينبغي أن أراجعها؟", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D13"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q11_ar_irrelevant_location", "source_query_id": "Q11_ar", "scenario_id": "Q11", "family_id": "F06", "language": "ar", "service": "parking", "transformation": "irrelevant_location", "text": "كنت أسكن سابقا في الشارقة. سيارتي مسجلة في دبي. أقف في موقف عام في أبوظبي يخضع لمشغل المواقف المحلي. ما خدمة المواقف التي ينبغي أن أراجعها؟", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D13"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q11_ar_irrelevant_date", "source_query_id": "Q11_ar", "scenario_id": "Q11", "family_id": "F06", "language": "ar", "service": "parking", "transformation": "irrelevant_date", "text": "اشتريت هاتفي في عام 2021. سيارتي مسجلة في دبي. أقف في موقف عام في أبوظبي يخضع لمشغل المواقف المحلي. ما خدمة المواقف التي ينبغي أن أراجعها؟", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D13"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q11_ar_irrelevant_missing_fact", "source_query_id": "Q11_ar", "scenario_id": "Q11", "family_id": "F06", "language": "ar", "service": "parking", "transformation": "irrelevant_missing_fact", "text": "لا أعرف رقم هاتفي القديم. سيارتي مسجلة في دبي. أقف في موقف عام في أبوظبي يخضع لمشغل المواقف المحلي. ما خدمة المواقف التي ينبغي أن أراجعها؟", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D13"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q11_ar_trailing_distractor", "source_query_id": "Q11_ar", "scenario_id": "Q11", "family_id": "F06", "language": "ar", "service": "parking", "transformation": "trailing_distractor", "text": "أقف في موقف عام في أبوظبي يخضع لمشغل المواقف المحلي، بينما سيارتي مسجلة في دبي. ما خدمة المواقف التي ينبغي أن أراجعها؟", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D13"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q11_ar_negation", "source_query_id": "Q11_ar", "scenario_id": "Q11", "family_id": "F06", "language": "ar", "service": "parking", "transformation": "negation", "text": "سيارتي مسجلة في دبي. أقف في موقف عام ليس في دبي. إنه في أبوظبي ويخضع لمشغل المواقف المحلي. ما خدمة المواقف التي ينبغي أن أراجعها؟", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D13"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q11_ar_correction", "source_query_id": "Q11_ar", "scenario_id": "Q11", "family_id": "F06", "language": "ar", "service": "parking", "transformation": "correction", "text": "سيارتي مسجلة في دبي. أقف في موقف عام في دبي. تصحيح: الموقف في الواقع في أبوظبي ويخضع لمشغل المواقف المحلي. ما خدمة المواقف التي ينبغي أن أراجعها؟", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D13"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q12_en_control", "source_query_id": "Q12_en", "scenario_id": "Q12", "family_id": "F06", "language": "en", "service": "parking", "transformation": "control", "text": "My car is registered in Abu Dhabi. I am parking in a public parking area in Dubai covered by the local parking operator. Which parking service should I consult?", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D14"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q12_en_paraphrase", "source_query_id": "Q12_en", "scenario_id": "Q12", "family_id": "F06", "language": "en", "service": "parking", "transformation": "paraphrase", "text": "My car is registered in Abu Dhabi. The public parking space I use is located in Dubai and is covered by the local parking operator. Which parking service should I consult?", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D14"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q12_en_irrelevant_location", "source_query_id": "Q12_en", "scenario_id": "Q12", "family_id": "F06", "language": "en", "service": "parking", "transformation": "irrelevant_location", "text": "I used to live in Sharjah. My car is registered in Abu Dhabi. I am parking in a public parking area in Dubai covered by the local parking operator. Which parking service should I consult?", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D14"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q12_en_irrelevant_date", "source_query_id": "Q12_en", "scenario_id": "Q12", "family_id": "F06", "language": "en", "service": "parking", "transformation": "irrelevant_date", "text": "I bought my phone in 2021. My car is registered in Abu Dhabi. I am parking in a public parking area in Dubai covered by the local parking operator. Which parking service should I consult?", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D14"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q12_en_irrelevant_missing_fact", "source_query_id": "Q12_en", "scenario_id": "Q12", "family_id": "F06", "language": "en", "service": "parking", "transformation": "irrelevant_missing_fact", "text": "I do not know my old phone number. My car is registered in Abu Dhabi. I am parking in a public parking area in Dubai covered by the local parking operator. Which parking service should I consult?", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D14"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q12_en_trailing_distractor", "source_query_id": "Q12_en", "scenario_id": "Q12", "family_id": "F06", "language": "en", "service": "parking", "transformation": "trailing_distractor", "text": "I am parking in a public parking area in Dubai covered by the local parking operator, although my car is registered in Abu Dhabi. Which parking service should I consult?", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D14"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q12_en_negation", "source_query_id": "Q12_en", "scenario_id": "Q12", "family_id": "F06", "language": "en", "service": "parking", "transformation": "negation", "text": "My car is registered in Abu Dhabi. I am parking in a public parking area not in Abu Dhabi. It is in Dubai and is covered by the local parking operator. Which parking service should I consult?", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D14"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q12_en_correction", "source_query_id": "Q12_en", "scenario_id": "Q12", "family_id": "F06", "language": "en", "service": "parking", "transformation": "correction", "text": "My car is registered in Abu Dhabi. I am parking in a public parking area in Abu Dhabi. Correction: the parking space is actually in Dubai and is covered by the local parking operator. Which parking service should I consult?", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D14"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q12_ar_control", "source_query_id": "Q12_ar", "scenario_id": "Q12", "family_id": "F06", "language": "ar", "service": "parking", "transformation": "control", "text": "سيارتي مسجلة في أبوظبي. أقف في موقف عام في دبي يخضع لمشغل المواقف المحلي. ما خدمة المواقف التي ينبغي أن أراجعها؟", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D14"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q12_ar_paraphrase", "source_query_id": "Q12_ar", "scenario_id": "Q12", "family_id": "F06", "language": "ar", "service": "parking", "transformation": "paraphrase", "text": "سيارتي مسجلة في أبوظبي. يقع الموقف العام الذي أستخدمه في دبي ويخضع لمشغل المواقف المحلي. ما خدمة المواقف التي ينبغي أن أراجعها؟", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D14"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q12_ar_irrelevant_location", "source_query_id": "Q12_ar", "scenario_id": "Q12", "family_id": "F06", "language": "ar", "service": "parking", "transformation": "irrelevant_location", "text": "كنت أسكن سابقا في الشارقة. سيارتي مسجلة في أبوظبي. أقف في موقف عام في دبي يخضع لمشغل المواقف المحلي. ما خدمة المواقف التي ينبغي أن أراجعها؟", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D14"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q12_ar_irrelevant_date", "source_query_id": "Q12_ar", "scenario_id": "Q12", "family_id": "F06", "language": "ar", "service": "parking", "transformation": "irrelevant_date", "text": "اشتريت هاتفي في عام 2021. سيارتي مسجلة في أبوظبي. أقف في موقف عام في دبي يخضع لمشغل المواقف المحلي. ما خدمة المواقف التي ينبغي أن أراجعها؟", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D14"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q12_ar_irrelevant_missing_fact", "source_query_id": "Q12_ar", "scenario_id": "Q12", "family_id": "F06", "language": "ar", "service": "parking", "transformation": "irrelevant_missing_fact", "text": "لا أعرف رقم هاتفي القديم. سيارتي مسجلة في أبوظبي. أقف في موقف عام في دبي يخضع لمشغل المواقف المحلي. ما خدمة المواقف التي ينبغي أن أراجعها؟", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D14"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q12_ar_trailing_distractor", "source_query_id": "Q12_ar", "scenario_id": "Q12", "family_id": "F06", "language": "ar", "service": "parking", "transformation": "trailing_distractor", "text": "أقف في موقف عام في دبي يخضع لمشغل المواقف المحلي، بينما سيارتي مسجلة في أبوظبي. ما خدمة المواقف التي ينبغي أن أراجعها؟", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D14"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q12_ar_negation", "source_query_id": "Q12_ar", "scenario_id": "Q12", "family_id": "F06", "language": "ar", "service": "parking", "transformation": "negation", "text": "سيارتي مسجلة في أبوظبي. أقف في موقف عام ليس في أبوظبي. إنه في دبي ويخضع لمشغل المواقف المحلي. ما خدمة المواقف التي ينبغي أن أراجعها؟", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D14"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q12_ar_correction", "source_query_id": "Q12_ar", "scenario_id": "Q12", "family_id": "F06", "language": "ar", "service": "parking", "transformation": "correction", "text": "سيارتي مسجلة في أبوظبي. أقف في موقف عام في أبوظبي. تصحيح: الموقف في الواقع في دبي ويخضع لمشغل المواقف المحلي. ما خدمة المواقف التي ينبغي أن أراجعها؟", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D14"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q13_en_control", "source_query_id": "Q13_en", "scenario_id": "Q13", "family_id": "F07", "language": "en", "service": "bus", "transformation": "control", "text": "I live in Dubai. The local public bus journey is entirely within Abu Dhabi. Which fare card does the official transport source describe?", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D15"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q13_en_paraphrase", "source_query_id": "Q13_en", "scenario_id": "Q13", "family_id": "F07", "language": "en", "service": "bus", "transformation": "paraphrase", "text": "I live in Dubai. Every part of my local public bus trip takes place inside Abu Dhabi. Which fare card does the official transport source describe?", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D15"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q13_en_irrelevant_location", "source_query_id": "Q13_en", "scenario_id": "Q13", "family_id": "F07", "language": "en", "service": "bus", "transformation": "irrelevant_location", "text": "I used to live in Sharjah. I live in Dubai. The local public bus journey is entirely within Abu Dhabi. Which fare card does the official transport source describe?", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D15"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q13_en_irrelevant_date", "source_query_id": "Q13_en", "scenario_id": "Q13", "family_id": "F07", "language": "en", "service": "bus", "transformation": "irrelevant_date", "text": "I bought my phone in 2021. I live in Dubai. The local public bus journey is entirely within Abu Dhabi. Which fare card does the official transport source describe?", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D15"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q13_en_irrelevant_missing_fact", "source_query_id": "Q13_en", "scenario_id": "Q13", "family_id": "F07", "language": "en", "service": "bus", "transformation": "irrelevant_missing_fact", "text": "I do not know my old phone number. I live in Dubai. The local public bus journey is entirely within Abu Dhabi. Which fare card does the official transport source describe?", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D15"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q13_en_trailing_distractor", "source_query_id": "Q13_en", "scenario_id": "Q13", "family_id": "F07", "language": "en", "service": "bus", "transformation": "trailing_distractor", "text": "The local public bus journey is entirely within Abu Dhabi, although i live in Dubai. Which fare card does the official transport source describe?", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D15"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q13_en_negation", "source_query_id": "Q13_en", "scenario_id": "Q13", "family_id": "F07", "language": "en", "service": "bus", "transformation": "negation", "text": "I live in Dubai. The local public bus journey is entirely outside Dubai. It takes place within Abu Dhabi. Which fare card does the official transport source describe?", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D15"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q13_en_correction", "source_query_id": "Q13_en", "scenario_id": "Q13", "family_id": "F07", "language": "en", "service": "bus", "transformation": "correction", "text": "I live in Dubai. The local public bus journey is entirely within Dubai. Correction: the whole journey actually takes place within Abu Dhabi. Which fare card does the official transport source describe?", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D15"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q13_ar_control", "source_query_id": "Q13_ar", "scenario_id": "Q13", "family_id": "F07", "language": "ar", "service": "bus", "transformation": "control", "text": "أسكن في دبي. رحلة الحافلة العامة المحلية تقع بالكامل داخل أبوظبي. ما بطاقة دفع الأجرة التي يصفها مصدر النقل الرسمي؟", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D15"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q13_ar_paraphrase", "source_query_id": "Q13_ar", "scenario_id": "Q13", "family_id": "F07", "language": "ar", "service": "bus", "transformation": "paraphrase", "text": "أسكن في دبي. تقع جميع أجزاء تنقلي بالحافلة العامة المحلية داخل أبوظبي. ما بطاقة دفع الأجرة التي يصفها مصدر النقل الرسمي؟", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D15"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q13_ar_irrelevant_location", "source_query_id": "Q13_ar", "scenario_id": "Q13", "family_id": "F07", "language": "ar", "service": "bus", "transformation": "irrelevant_location", "text": "كنت أسكن سابقا في الشارقة. أسكن في دبي. رحلة الحافلة العامة المحلية تقع بالكامل داخل أبوظبي. ما بطاقة دفع الأجرة التي يصفها مصدر النقل الرسمي؟", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D15"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q13_ar_irrelevant_date", "source_query_id": "Q13_ar", "scenario_id": "Q13", "family_id": "F07", "language": "ar", "service": "bus", "transformation": "irrelevant_date", "text": "اشتريت هاتفي في عام 2021. أسكن في دبي. رحلة الحافلة العامة المحلية تقع بالكامل داخل أبوظبي. ما بطاقة دفع الأجرة التي يصفها مصدر النقل الرسمي؟", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D15"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q13_ar_irrelevant_missing_fact", "source_query_id": "Q13_ar", "scenario_id": "Q13", "family_id": "F07", "language": "ar", "service": "bus", "transformation": "irrelevant_missing_fact", "text": "لا أعرف رقم هاتفي القديم. أسكن في دبي. رحلة الحافلة العامة المحلية تقع بالكامل داخل أبوظبي. ما بطاقة دفع الأجرة التي يصفها مصدر النقل الرسمي؟", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D15"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q13_ar_trailing_distractor", "source_query_id": "Q13_ar", "scenario_id": "Q13", "family_id": "F07", "language": "ar", "service": "bus", "transformation": "trailing_distractor", "text": "رحلة الحافلة العامة المحلية تقع بالكامل داخل أبوظبي، بينما أسكن في دبي. ما بطاقة دفع الأجرة التي يصفها مصدر النقل الرسمي؟", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D15"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q13_ar_negation", "source_query_id": "Q13_ar", "scenario_id": "Q13", "family_id": "F07", "language": "ar", "service": "bus", "transformation": "negation", "text": "أسكن في دبي. رحلة الحافلة العامة المحلية تقع بالكامل خارج دبي. إنها داخل أبوظبي. ما بطاقة دفع الأجرة التي يصفها مصدر النقل الرسمي؟", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D15"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q13_ar_correction", "source_query_id": "Q13_ar", "scenario_id": "Q13", "family_id": "F07", "language": "ar", "service": "bus", "transformation": "correction", "text": "أسكن في دبي. رحلة الحافلة العامة المحلية تقع بالكامل داخل دبي. تصحيح: الرحلة كلها تقع في الواقع داخل أبوظبي. ما بطاقة دفع الأجرة التي يصفها مصدر النقل الرسمي؟", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D15"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q14_en_control", "source_query_id": "Q14_en", "scenario_id": "Q14", "family_id": "F07", "language": "en", "service": "bus", "transformation": "control", "text": "I live in Abu Dhabi. The local public bus journey is entirely within Dubai. Which fare card does the official transport source describe?", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D16"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q14_en_paraphrase", "source_query_id": "Q14_en", "scenario_id": "Q14", "family_id": "F07", "language": "en", "service": "bus", "transformation": "paraphrase", "text": "I live in Abu Dhabi. Every part of my local public bus trip takes place inside Dubai. Which fare card does the official transport source describe?", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D16"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q14_en_irrelevant_location", "source_query_id": "Q14_en", "scenario_id": "Q14", "family_id": "F07", "language": "en", "service": "bus", "transformation": "irrelevant_location", "text": "I used to live in Sharjah. I live in Abu Dhabi. The local public bus journey is entirely within Dubai. Which fare card does the official transport source describe?", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D16"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q14_en_irrelevant_date", "source_query_id": "Q14_en", "scenario_id": "Q14", "family_id": "F07", "language": "en", "service": "bus", "transformation": "irrelevant_date", "text": "I bought my phone in 2021. I live in Abu Dhabi. The local public bus journey is entirely within Dubai. Which fare card does the official transport source describe?", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D16"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q14_en_irrelevant_missing_fact", "source_query_id": "Q14_en", "scenario_id": "Q14", "family_id": "F07", "language": "en", "service": "bus", "transformation": "irrelevant_missing_fact", "text": "I do not know my old phone number. I live in Abu Dhabi. The local public bus journey is entirely within Dubai. Which fare card does the official transport source describe?", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D16"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q14_en_trailing_distractor", "source_query_id": "Q14_en", "scenario_id": "Q14", "family_id": "F07", "language": "en", "service": "bus", "transformation": "trailing_distractor", "text": "The local public bus journey is entirely within Dubai, although i live in Abu Dhabi. Which fare card does the official transport source describe?", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D16"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q14_en_negation", "source_query_id": "Q14_en", "scenario_id": "Q14", "family_id": "F07", "language": "en", "service": "bus", "transformation": "negation", "text": "I live in Abu Dhabi. The local public bus journey is entirely outside Abu Dhabi. It takes place within Dubai. Which fare card does the official transport source describe?", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D16"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q14_en_correction", "source_query_id": "Q14_en", "scenario_id": "Q14", "family_id": "F07", "language": "en", "service": "bus", "transformation": "correction", "text": "I live in Abu Dhabi. The local public bus journey is entirely within Abu Dhabi. Correction: the whole journey actually takes place within Dubai. Which fare card does the official transport source describe?", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D16"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q14_ar_control", "source_query_id": "Q14_ar", "scenario_id": "Q14", "family_id": "F07", "language": "ar", "service": "bus", "transformation": "control", "text": "أسكن في أبوظبي. رحلة الحافلة العامة المحلية تقع بالكامل داخل دبي. ما بطاقة دفع الأجرة التي يصفها مصدر النقل الرسمي؟", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D16"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q14_ar_paraphrase", "source_query_id": "Q14_ar", "scenario_id": "Q14", "family_id": "F07", "language": "ar", "service": "bus", "transformation": "paraphrase", "text": "أسكن في أبوظبي. تقع جميع أجزاء تنقلي بالحافلة العامة المحلية داخل دبي. ما بطاقة دفع الأجرة التي يصفها مصدر النقل الرسمي؟", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D16"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q14_ar_irrelevant_location", "source_query_id": "Q14_ar", "scenario_id": "Q14", "family_id": "F07", "language": "ar", "service": "bus", "transformation": "irrelevant_location", "text": "كنت أسكن سابقا في الشارقة. أسكن في أبوظبي. رحلة الحافلة العامة المحلية تقع بالكامل داخل دبي. ما بطاقة دفع الأجرة التي يصفها مصدر النقل الرسمي؟", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D16"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q14_ar_irrelevant_date", "source_query_id": "Q14_ar", "scenario_id": "Q14", "family_id": "F07", "language": "ar", "service": "bus", "transformation": "irrelevant_date", "text": "اشتريت هاتفي في عام 2021. أسكن في أبوظبي. رحلة الحافلة العامة المحلية تقع بالكامل داخل دبي. ما بطاقة دفع الأجرة التي يصفها مصدر النقل الرسمي؟", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D16"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q14_ar_irrelevant_missing_fact", "source_query_id": "Q14_ar", "scenario_id": "Q14", "family_id": "F07", "language": "ar", "service": "bus", "transformation": "irrelevant_missing_fact", "text": "لا أعرف رقم هاتفي القديم. أسكن في أبوظبي. رحلة الحافلة العامة المحلية تقع بالكامل داخل دبي. ما بطاقة دفع الأجرة التي يصفها مصدر النقل الرسمي؟", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D16"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q14_ar_trailing_distractor", "source_query_id": "Q14_ar", "scenario_id": "Q14", "family_id": "F07", "language": "ar", "service": "bus", "transformation": "trailing_distractor", "text": "رحلة الحافلة العامة المحلية تقع بالكامل داخل دبي، بينما أسكن في أبوظبي. ما بطاقة دفع الأجرة التي يصفها مصدر النقل الرسمي؟", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D16"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q14_ar_negation", "source_query_id": "Q14_ar", "scenario_id": "Q14", "family_id": "F07", "language": "ar", "service": "bus", "transformation": "negation", "text": "أسكن في أبوظبي. رحلة الحافلة العامة المحلية تقع بالكامل خارج أبوظبي. إنها داخل دبي. ما بطاقة دفع الأجرة التي يصفها مصدر النقل الرسمي؟", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D16"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q14_ar_correction", "source_query_id": "Q14_ar", "scenario_id": "Q14", "family_id": "F07", "language": "ar", "service": "bus", "transformation": "correction", "text": "أسكن في أبوظبي. رحلة الحافلة العامة المحلية تقع بالكامل داخل أبوظبي. تصحيح: الرحلة كلها تقع في الواقع داخل دبي. ما بطاقة دفع الأجرة التي يصفها مصدر النقل الرسمي؟", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D16"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q15_en_control", "source_query_id": "Q15_en", "scenario_id": "Q15", "family_id": "F08", "language": "en", "service": "visa", "transformation": "control", "text": "I live in Dubai. My residence visa was issued in Abu Dhabi. Which authority channel should I use to check visa validity?", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D17"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q15_en_paraphrase", "source_query_id": "Q15_en", "scenario_id": "Q15", "family_id": "F08", "language": "en", "service": "visa", "transformation": "paraphrase", "text": "I live in Dubai. The issuing location shown on my residence visa is Abu Dhabi. Which authority channel should I use to check visa validity?", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D17"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q15_en_irrelevant_location", "source_query_id": "Q15_en", "scenario_id": "Q15", "family_id": "F08", "language": "en", "service": "visa", "transformation": "irrelevant_location", "text": "I used to live in Sharjah. I live in Dubai. My residence visa was issued in Abu Dhabi. Which authority channel should I use to check visa validity?", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D17"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q15_en_irrelevant_date", "source_query_id": "Q15_en", "scenario_id": "Q15", "family_id": "F08", "language": "en", "service": "visa", "transformation": "irrelevant_date", "text": "I bought my phone in 2021. I live in Dubai. My residence visa was issued in Abu Dhabi. Which authority channel should I use to check visa validity?", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D17"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q15_en_irrelevant_missing_fact", "source_query_id": "Q15_en", "scenario_id": "Q15", "family_id": "F08", "language": "en", "service": "visa", "transformation": "irrelevant_missing_fact", "text": "I do not know my old phone number. I live in Dubai. My residence visa was issued in Abu Dhabi. Which authority channel should I use to check visa validity?", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D17"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q15_en_trailing_distractor", "source_query_id": "Q15_en", "scenario_id": "Q15", "family_id": "F08", "language": "en", "service": "visa", "transformation": "trailing_distractor", "text": "My residence visa was issued in Abu Dhabi, although i live in Dubai. Which authority channel should I use to check visa validity?", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D17"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q15_en_negation", "source_query_id": "Q15_en", "scenario_id": "Q15", "family_id": "F08", "language": "en", "service": "visa", "transformation": "negation", "text": "I live in Dubai. My residence visa was issued not in Dubai. It was issued in Abu Dhabi. Which authority channel should I use to check visa validity?", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D17"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q15_en_correction", "source_query_id": "Q15_en", "scenario_id": "Q15", "family_id": "F08", "language": "en", "service": "visa", "transformation": "correction", "text": "I live in Dubai. My residence visa was issued in Dubai. Correction: its issuing location is actually Abu Dhabi. Which authority channel should I use to check visa validity?", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D17"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q15_ar_control", "source_query_id": "Q15_ar", "scenario_id": "Q15", "family_id": "F08", "language": "ar", "service": "visa", "transformation": "control", "text": "أسكن في دبي. صدرت تأشيرة إقامتي في أبوظبي. ما قناة الجهة المختصة التي أستخدمها للتحقق من صلاحية التأشيرة؟", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D17"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q15_ar_paraphrase", "source_query_id": "Q15_ar", "scenario_id": "Q15", "family_id": "F08", "language": "ar", "service": "visa", "transformation": "paraphrase", "text": "أسكن في دبي. مكان إصدار تأشيرة إقامتي هو أبوظبي. ما قناة الجهة المختصة التي أستخدمها للتحقق من صلاحية التأشيرة؟", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D17"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q15_ar_irrelevant_location", "source_query_id": "Q15_ar", "scenario_id": "Q15", "family_id": "F08", "language": "ar", "service": "visa", "transformation": "irrelevant_location", "text": "كنت أسكن سابقا في الشارقة. أسكن في دبي. صدرت تأشيرة إقامتي في أبوظبي. ما قناة الجهة المختصة التي أستخدمها للتحقق من صلاحية التأشيرة؟", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D17"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q15_ar_irrelevant_date", "source_query_id": "Q15_ar", "scenario_id": "Q15", "family_id": "F08", "language": "ar", "service": "visa", "transformation": "irrelevant_date", "text": "اشتريت هاتفي في عام 2021. أسكن في دبي. صدرت تأشيرة إقامتي في أبوظبي. ما قناة الجهة المختصة التي أستخدمها للتحقق من صلاحية التأشيرة؟", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D17"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q15_ar_irrelevant_missing_fact", "source_query_id": "Q15_ar", "scenario_id": "Q15", "family_id": "F08", "language": "ar", "service": "visa", "transformation": "irrelevant_missing_fact", "text": "لا أعرف رقم هاتفي القديم. أسكن في دبي. صدرت تأشيرة إقامتي في أبوظبي. ما قناة الجهة المختصة التي أستخدمها للتحقق من صلاحية التأشيرة؟", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D17"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q15_ar_trailing_distractor", "source_query_id": "Q15_ar", "scenario_id": "Q15", "family_id": "F08", "language": "ar", "service": "visa", "transformation": "trailing_distractor", "text": "صدرت تأشيرة إقامتي في أبوظبي، بينما أسكن في دبي. ما قناة الجهة المختصة التي أستخدمها للتحقق من صلاحية التأشيرة؟", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D17"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q15_ar_negation", "source_query_id": "Q15_ar", "scenario_id": "Q15", "family_id": "F08", "language": "ar", "service": "visa", "transformation": "negation", "text": "أسكن في دبي. صدرت تأشيرة إقامتي ليس في دبي. بل في أبوظبي. ما قناة الجهة المختصة التي أستخدمها للتحقق من صلاحية التأشيرة؟", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D17"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q15_ar_correction", "source_query_id": "Q15_ar", "scenario_id": "Q15", "family_id": "F08", "language": "ar", "service": "visa", "transformation": "correction", "text": "أسكن في دبي. صدرت تأشيرة إقامتي في دبي. تصحيح: مكان إصدارها الفعلي هو أبوظبي. ما قناة الجهة المختصة التي أستخدمها للتحقق من صلاحية التأشيرة؟", "gold_action": "answer", "gold_allowed_scopes": ["AD", "FED"], "relevant_doc_ids": ["D17"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q16_en_control", "source_query_id": "Q16_en", "scenario_id": "Q16", "family_id": "F08", "language": "en", "service": "visa", "transformation": "control", "text": "I live in Abu Dhabi. My residence visa was issued in Dubai. Which authority channel should I use to check visa validity?", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D18"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q16_en_paraphrase", "source_query_id": "Q16_en", "scenario_id": "Q16", "family_id": "F08", "language": "en", "service": "visa", "transformation": "paraphrase", "text": "I live in Abu Dhabi. The issuing location shown on my residence visa is Dubai. Which authority channel should I use to check visa validity?", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D18"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q16_en_irrelevant_location", "source_query_id": "Q16_en", "scenario_id": "Q16", "family_id": "F08", "language": "en", "service": "visa", "transformation": "irrelevant_location", "text": "I used to live in Sharjah. I live in Abu Dhabi. My residence visa was issued in Dubai. Which authority channel should I use to check visa validity?", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D18"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q16_en_irrelevant_date", "source_query_id": "Q16_en", "scenario_id": "Q16", "family_id": "F08", "language": "en", "service": "visa", "transformation": "irrelevant_date", "text": "I bought my phone in 2021. I live in Abu Dhabi. My residence visa was issued in Dubai. Which authority channel should I use to check visa validity?", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D18"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q16_en_irrelevant_missing_fact", "source_query_id": "Q16_en", "scenario_id": "Q16", "family_id": "F08", "language": "en", "service": "visa", "transformation": "irrelevant_missing_fact", "text": "I do not know my old phone number. I live in Abu Dhabi. My residence visa was issued in Dubai. Which authority channel should I use to check visa validity?", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D18"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q16_en_trailing_distractor", "source_query_id": "Q16_en", "scenario_id": "Q16", "family_id": "F08", "language": "en", "service": "visa", "transformation": "trailing_distractor", "text": "My residence visa was issued in Dubai, although i live in Abu Dhabi. Which authority channel should I use to check visa validity?", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D18"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q16_en_negation", "source_query_id": "Q16_en", "scenario_id": "Q16", "family_id": "F08", "language": "en", "service": "visa", "transformation": "negation", "text": "I live in Abu Dhabi. My residence visa was issued not in Abu Dhabi. It was issued in Dubai. Which authority channel should I use to check visa validity?", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D18"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q16_en_correction", "source_query_id": "Q16_en", "scenario_id": "Q16", "family_id": "F08", "language": "en", "service": "visa", "transformation": "correction", "text": "I live in Abu Dhabi. My residence visa was issued in Abu Dhabi. Correction: its issuing location is actually Dubai. Which authority channel should I use to check visa validity?", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D18"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q16_ar_control", "source_query_id": "Q16_ar", "scenario_id": "Q16", "family_id": "F08", "language": "ar", "service": "visa", "transformation": "control", "text": "أسكن في أبوظبي. صدرت تأشيرة إقامتي في دبي. ما قناة الجهة المختصة التي أستخدمها للتحقق من صلاحية التأشيرة؟", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D18"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q16_ar_paraphrase", "source_query_id": "Q16_ar", "scenario_id": "Q16", "family_id": "F08", "language": "ar", "service": "visa", "transformation": "paraphrase", "text": "أسكن في أبوظبي. مكان إصدار تأشيرة إقامتي هو دبي. ما قناة الجهة المختصة التي أستخدمها للتحقق من صلاحية التأشيرة؟", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D18"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q16_ar_irrelevant_location", "source_query_id": "Q16_ar", "scenario_id": "Q16", "family_id": "F08", "language": "ar", "service": "visa", "transformation": "irrelevant_location", "text": "كنت أسكن سابقا في الشارقة. أسكن في أبوظبي. صدرت تأشيرة إقامتي في دبي. ما قناة الجهة المختصة التي أستخدمها للتحقق من صلاحية التأشيرة؟", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D18"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q16_ar_irrelevant_date", "source_query_id": "Q16_ar", "scenario_id": "Q16", "family_id": "F08", "language": "ar", "service": "visa", "transformation": "irrelevant_date", "text": "اشتريت هاتفي في عام 2021. أسكن في أبوظبي. صدرت تأشيرة إقامتي في دبي. ما قناة الجهة المختصة التي أستخدمها للتحقق من صلاحية التأشيرة؟", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D18"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q16_ar_irrelevant_missing_fact", "source_query_id": "Q16_ar", "scenario_id": "Q16", "family_id": "F08", "language": "ar", "service": "visa", "transformation": "irrelevant_missing_fact", "text": "لا أعرف رقم هاتفي القديم. أسكن في أبوظبي. صدرت تأشيرة إقامتي في دبي. ما قناة الجهة المختصة التي أستخدمها للتحقق من صلاحية التأشيرة؟", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D18"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q16_ar_trailing_distractor", "source_query_id": "Q16_ar", "scenario_id": "Q16", "family_id": "F08", "language": "ar", "service": "visa", "transformation": "trailing_distractor", "text": "صدرت تأشيرة إقامتي في دبي، بينما أسكن في أبوظبي. ما قناة الجهة المختصة التي أستخدمها للتحقق من صلاحية التأشيرة؟", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D18"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q16_ar_negation", "source_query_id": "Q16_ar", "scenario_id": "Q16", "family_id": "F08", "language": "ar", "service": "visa", "transformation": "negation", "text": "أسكن في أبوظبي. صدرت تأشيرة إقامتي ليس في أبوظبي. بل في دبي. ما قناة الجهة المختصة التي أستخدمها للتحقق من صلاحية التأشيرة؟", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D18"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}
{"query_id": "S_Q16_ar_correction", "source_query_id": "Q16_ar", "scenario_id": "Q16", "family_id": "F08", "language": "ar", "service": "visa", "transformation": "correction", "text": "أسكن في أبوظبي. صدرت تأشيرة إقامتي في أبوظبي. تصحيح: مكان إصدارها الفعلي هو دبي. ما قناة الجهة المختصة التي أستخدمها للتحقق من صلاحية التأشيرة؟", "gold_action": "answer", "gold_allowed_scopes": ["DXB", "FED"], "relevant_doc_ids": ["D18"], "split": "post_audit_authored_diagnostic_not_held_out", "annotation_status": "inherited_catalogue_labels_pending_independent_domain_and_Arabic_review"}


==> anc/reproducibility/revision/models/manifest.json <==
{
  "repository": "cross-encoder/mmarco-mMiniLMv2-L12-H384-v1",
  "revision": "1427fd652930e4ba29e8149678df786c240d8825",
  "license": "Apache-2.0",
  "downloaded_utc": "2026-10-21",
  "sha256": {
    "config.json": "cc2cfe51aa3fd759d21d21acf5dfd6994aa67a3c9210636d22e143699d336c77",
    "tokenizer.json": "62c24cdc13d4c9952d63718d6c9fa4c287974249e16b7ade6d5a85e7bbb75626",
    "tokenizer_config.json": "e7fbfbfa6347b4e414c1cee50d142e2c2f9a895dad68b068ae83a8b564c3837e",
    "special_tokens_map.json": "378eb3bf733eb16e65792d7e3fda5b8a4631387ca04d2015199c4d4f22ae554d",
    "model.safetensors": "5daeca2481a76b5976a2bdc32f0a78532b6716da4f8cd3ff59460ef8d2f359b4",
    "README.md": "474736a65d6393a060119a8dc304563af67af4d8d86ccfee4a05dd0df107fc11"
  }
}


==> anc/reproducibility/revision/requirements.lock <==
annotated-doc==0.0.5
anyio==4.15.1
click==8.5.0
cloudpickle==3.1.2
contourpy==1.4.0
cycler==0.12.1
filelock==3.32.3
fonttools==4.67.0
fsspec==2026.7.0
h11==0.16.0
hf-xet==1.7.0
httpcore2==2.16.0
httpx2==2.16.0
huggingface-hub==2.2.0
idna==3.20
jinja2==3.1.6
joblib==1.6.0
kiwisolver==1.5.1
lxml==6.1.3
markdown-it-py==4.2.0
markupsafe==3.0.3
matplotlib==3.10.8
mdurl==0.1.2
mpmath==1.3.0
networkx==3.6.1
numpy==2.3.5
packaging==26.3
pillow==13.0.0
pygments==2.21.0
pyparsing==3.3.3
python-dateutil==2.9.0.post0
python-docx==1.2.0
pyyaml==6.0.3
regex==2026.9.29
rich==15.0.0
safetensors==0.8.0
scikit-learn==1.8.0
scipy==1.17.0
setuptools==78.1.0
shellingham==1.5.4
six==1.17.0
sympy==1.14.0
threadpoolctl==3.7.0
tokenizers==0.23.3
torch==2.14.1+cpu
tqdm==4.70.1
transformers==5.20.2
truststore==0.10.5
typer==0.27.3
typing-extensions==4.16.0


==> anc/reproducibility/revision/results/audit_probe_reproduction.json <==
{
  "scope": "Parser-only reproduction of disclosed audit probes, not independent validation.",
  "correct": 2,
  "total": 9,
  "probes": [
    {
      "probe_id": "original_Q09",
      "text": "My vehicle is registered in Dubai. The road toll gate I cross is in Abu Dhabi. Which road toll system should I look up?",
      "expected_action": "answer",
      "expected_scopes": [
        "AD",
        "FED"
      ],
      "action": "answer",
      "allowed_scopes": [
        "AD",
        "FED"
      ],
      "reason": "road_location",
      "correct": true,
      "status": "previously_seen_development_probe"
    },
    {
      "probe_id": "same_facts_single_sentence",
      "text": "My vehicle is registered in Dubai, but the toll gate I cross is in Abu Dhabi. Which road toll system should I look up?",
      "expected_action": "answer",
      "expected_scopes": [
        "AD",
        "FED"
      ],
      "action": "answer",
      "allowed_scopes": [
        "AD",
        "FED"
      ],
      "reason": "road_location",
      "correct": true,
      "status": "previously_seen_development_probe"
    },
    {
      "probe_id": "paraphrase",
      "text": "My vehicle is registered in Dubai. I drive through a toll gate located in Abu Dhabi. Which road toll system should I look up?",
      "expected_action": "answer",
      "expected_scopes": [
        "AD",
        "FED"
      ],
      "action": "clarify",
      "allowed_scopes": [],
      "reason": "controlling_role_not_resolved",
      "correct": false,
      "status": "previously_seen_development_probe"
    },
    {
      "probe_id": "irrelevant_Sharjah_residence",
      "text": "I live in Sharjah. My vehicle is registered in Dubai. The road toll gate I cross is in Abu Dhabi. Which road toll system should I look up?",
      "expected_action": "answer",
      "expected_scopes": [
        "AD",
        "FED"
      ],
      "action": "abstain",
      "allowed_scopes": [],
      "reason": "requested_jurisdiction_not_in_corpus",
      "correct": false,
      "status": "previously_seen_development_probe"
    },
    {
      "probe_id": "irrelevant_past_purchase",
      "text": "I bought my vehicle in 2021. My vehicle is registered in Dubai. The road toll gate I cross is in Abu Dhabi. Which road toll system should I look up?",
      "expected_action": "answer",
      "expected_scopes": [
        "AD",
        "FED"
      ],
      "action": "abstain",
      "allowed_scopes": [],
      "reason": "historical_version_not_available",
      "correct": false,
      "status": "previously_seen_development_probe"
    },
    {
      "probe_id": "irrelevant_missing_fact",
      "text": "I do not know my vehicle registration expiry date. My vehicle is registered in Dubai. The road toll gate I cross is in Abu Dhabi. Which road toll system should I look up?",
      "expected_action": "answer",
      "expected_scopes": [
        "AD",
        "FED"
      ],
      "action": "clarify",
      "allowed_scopes": [],
      "reason": "controlling_role_or_regime_missing",
      "correct": false,
      "status": "previously_seen_development_probe"
    },
    {
      "probe_id": "trailing_geographic_distractor",
      "text": "The road toll gate I cross is in Abu Dhabi, although my vehicle is registered in Dubai. Which road toll system should I look up?",
      "expected_action": "answer",
      "expected_scopes": [
        "AD",
        "FED"
      ],
      "action": "clarify",
      "allowed_scopes": [],
      "reason": "conflicting_target_locations",
      "correct": false,
      "status": "previously_seen_development_probe"
    },
    {
      "probe_id": "wrong_scope_negation",
      "text": "My vehicle is registered in Abu Dhabi. The road toll gate I cross is not in Abu Dhabi. It is in Dubai. Which road toll system should I look up?",
      "expected_action": "answer",
      "expected_scopes": [
        "DXB",
        "FED"
      ],
      "action": "answer",
      "allowed_scopes": [
        "AD",
        "FED"
      ],
      "reason": "road_location",
      "correct": false,
      "status": "previously_seen_development_probe"
    },
    {
      "probe_id": "wrong_scope_correction",
      "text": "My vehicle is registered in Abu Dhabi. The road toll gate I cross is in Abu Dhabi. Correction: the gate is actually in Dubai. Which road toll system should I look up?",
      "expected_action": "answer",
      "expected_scopes": [
        "DXB",
        "FED"
      ],
      "action": "answer",
      "allowed_scopes": [
        "AD",
        "FED"
      ],
      "reason": "road_location",
      "correct": false,
      "status": "previously_seen_development_probe"
    }
  ]
}


==> anc/reproducibility/revision/results/environment.json <==
{
  "python": "3.12.14 (main, Aug 25 2026, 14:00:49) [Clang 22.1.3 ]",
  "executable": "/workspace/scratch/727702bfe26f/uae_govtrust_v020/.venv/bin/python",
  "platform": "Linux-6.18.55-x86_64-with-glibc2.39",
  "cpu": "AMD EPYC 9V74 80-Core Processor",
  "logical_cpus": 9,
  "threads": 1,
  "precision": "float32",
  "packages": {
    "numpy": "2.3.5",
    "scipy": "1.17.0",
    "scikit-learn": "1.8.0",
    "torch": "2.14.1+cpu",
    "transformers": "5.20.2",
    "safetensors": "0.8.0",
    "tokenizers": "0.23.3"
  },
  "methods": [
    "BM25",
    "E5",
    "RRF",
    "MentionRRF",
    "RoleRRF",
    "OracleRRF",
    "PositiveRRF",
    "RoleDense",
    "RolePositiveRRF",
    "CrossEncoder",
    "RoleCrossEncoder",
    "DirectLookup"
  ],
  "predictions": 4944,
  "timings": 2592,
  "timing_passes": 3,
  "timing_scope": "72 original matched answerable queries; bilingual cards only",
  "index_seconds": {
    "bilingual_cards": 1.4262531429999399,
    "english_cards": 0.7968173600002046
  },
  "cross_encoder_batch_size": 8,
  "cross_encoder_max_tokens": 512,
  "cross_encoder_max_observed_pair_tokens": 163,
  "cross_encoder_activation": "identity_logits",
  "cross_encoder": {
    "repository": "cross-encoder/mmarco-mMiniLMv2-L12-H384-v1",
    "revision": "1427fd652930e4ba29e8149678df786c240d8825",
    "license": "Apache-2.0",
    "downloaded_utc": "2026-10-21",
    "sha256": {
      "config.json": "cc2cfe51aa3fd759d21d21acf5dfd6994aa67a3c9210636d22e143699d336c77",
      "tokenizer.json": "62c24cdc13d4c9952d63718d6c9fa4c287974249e16b7ade6d5a85e7bbb75626",
      "tokenizer_config.json": "e7fbfbfa6347b4e414c1cee50d142e2c2f9a895dad68b068ae83a8b564c3837e",
      "special_tokens_map.json": "378eb3bf733eb16e65792d7e3fda5b8a4631387ca04d2015199c4d4f22ae554d",
      "model.safetensors": "5daeca2481a76b5976a2bdc32f0a78532b6716da4f8cd3ff59460ef8d2f359b4",
      "README.md": "474736a65d6393a060119a8dc304563af67af4d8d86ccfee4a05dd0df107fc11"
    }
  },
  "e5": {
    "model_id": "intfloat/multilingual-e5-small",
    "revision": "614241f622f53c4eeff9890bdc4f31cfecc418b3",
    "files": {
      "config.json": {
        "bytes": 655,
        "sha256": "69137736cab8b8903a07fe8afaafdda25aac55415a12a55d1bffa9f581abf959",
        "url": "https://huggingface.co/intfloat/multilingual-e5-small/resolve/614241f622f53c4eeff9890bdc4f31cfecc418b3/config.json"
      },
      "tokenizer.json": {
        "bytes": 17082730,
        "sha256": "0b44a9d7b51c3c62626640cda0e2c2f70fdacdc25bbbd68038369d14ebdf4c39",
        "url": "https://huggingface.co/intfloat/multilingual-e5-small/resolve/614241f622f53c4eeff9890bdc4f31cfecc418b3/tokenizer.json"
      },
      "tokenizer_config.json": {
        "bytes": 443,
        "sha256": "a1d6bc8734a6f635dc158508bef000f8e2e5a759c7d92f984b2c86e5ff53425b",
        "url": "https://huggingface.co/intfloat/multilingual-e5-small/resolve/614241f622f53c4eeff9890bdc4f31cfecc418b3/tokenizer_config.json"
      },
      "special_tokens_map.json": {
        "bytes": 167,
        "sha256": "d05497f1da52c5e09554c0cd874037a083e1dc1b9cfd48034d1c717f1afc07a7",
        "url": "https://huggingface.co/intfloat/multilingual-e5-small/resolve/614241f622f53c4eeff9890bdc4f31cfecc418b3/special_tokens_map.json"
      },
      "model.safetensors": {
        "bytes": 470641600,
        "sha256": "1a55775f53449dac10a2bcbc312469fac40b96d53198c407081a831f81c98477",
        "url": "https://huggingface.co/intfloat/multilingual-e5-small/resolve/614241f622f53c4eeff9890bdc4f31cfecc418b3/model.safetensors"
      },
      "README.md": {
        "bytes": 497538,
        "sha256": "0038de97aee16258cecbad7ffda4b4febd6953e747a00e0ddbc8e6ed241e9c1c",
        "url": "https://huggingface.co/intfloat/multilingual-e5-small/resolve/614241f622f53c4eeff9890bdc4f31cfecc418b3/README.md"
      }
    }
  },
  "benchmark_revision_sha256": "0b8b68a8c6102d4b049ea2ca7542ab1dcd445565d3ace29172edd543e0a5b8d7",
  "original_benchmark_sha256": "d5c0a246c4e9e28834051ab294ccf516bdf48db01027b66b2d45146f46bd9350",
  "experiment_plan_sha256": "4d778773ad645d120451b0efd86a7d3c06bbfbb7c7b53657aec349d17f88eccd",
  "stress_manifest_sha256": "6bff59702030253f9014a0b0040e8cef2d050d50815f3d2c8079e83eb0fd6958"
}

==> anc/reproducibility/revision/results/fresh_reproduction.json <==
{
  "original_records": 1320,
  "ranking_or_action_mismatches": [],
  "max_score_absolute_difference": 0.0,
  "max_vector_absolute_difference": {
    "queries": 0.0,
    "bilingual_cards": 0.0,
    "english_cards": 0.0
  },
  "scope": "Fresh dependency installation and fresh embeddings on the same host; not independent external replication."
}

==> anc/reproducibility/revision/results/run.log <==
Fresh-environment models loaded
Scored bilingual_cards 25
Scored bilingual_cards 50
Scored bilingual_cards 75
Scored bilingual_cards 100
Scored english_cards 25
Scored english_cards 50
Scored english_cards 75
Scored english_cards 100
Scored stress 24
Scored stress 48
Scored stress 72
Scored stress 96
Scored stress 120
Scored stress 144
Scored stress 168
Scored stress 192
Original reproduction: 0 ranking/action mismatches; {'queries': 0.0, 'bilingual_cards': 0.0, 'english_cards': 0.0}
Timing pass 1 complete
Timing pass 2 complete
Timing pass 3 complete
DONE 4944 predictions 2592 timings


==> anc/reproducibility/revision/results/summary.json <==
{
  "original_primary": {
    "bilingual_cards": {
      "BM25": {
        "queries": 72,
        "answerable": 72,
        "action_correct": 72,
        "hit1": 0.6111111111111112,
        "hit1_sum": 44.0,
        "recall5": 0.9513888888888888,
        "recall5_sum": 68.5,
        "ndcg10": 0.8143216301555279,
        "ndcg10_sum": 58.63115737119801,
        "all_evidence5": 0.9305555555555556,
        "all_evidence5_sum": 67.0,
        "returned": 1.0,
        "returned_sum": 72.0,
        "wrong_scope1": 0.375,
        "wrong_scope1_sum": 27.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 72,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "E5": {
        "queries": 72,
        "answerable": 72,
        "action_correct": 72,
        "hit1": 0.6666666666666666,
        "hit1_sum": 48.0,
        "recall5": 0.9722222222222222,
        "recall5_sum": 70.0,
        "ndcg10": 0.8593446843228119,
        "ndcg10_sum": 61.872817271242454,
        "all_evidence5": 0.9583333333333334,
        "all_evidence5_sum": 69.0,
        "returned": 1.0,
        "returned_sum": 72.0,
        "wrong_scope1": 0.3194444444444444,
        "wrong_scope1_sum": 23.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 72,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "RRF": {
        "queries": 72,
        "answerable": 72,
        "action_correct": 72,
        "hit1": 0.6527777777777778,
        "hit1_sum": 47.0,
        "recall5": 0.9513888888888888,
        "recall5_sum": 68.5,
        "ndcg10": 0.8526844333442827,
        "ndcg10_sum": 61.393279200788356,
        "all_evidence5": 0.9305555555555556,
        "all_evidence5_sum": 67.0,
        "returned": 1.0,
        "returned_sum": 72.0,
        "wrong_scope1": 0.3472222222222222,
        "wrong_scope1_sum": 25.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 72,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "MentionRRF": {
        "queries": 72,
        "answerable": 72,
        "action_correct": 72,
        "hit1": 0.6527777777777778,
        "hit1_sum": 47.0,
        "recall5": 0.9583333333333334,
        "recall5_sum": 69.0,
        "ndcg10": 0.8541048638997338,
        "ndcg10_sum": 61.49555020078083,
        "all_evidence5": 0.9444444444444444,
        "all_evidence5_sum": 68.0,
        "returned": 1.0,
        "returned_sum": 72.0,
        "wrong_scope1": 0.3472222222222222,
        "wrong_scope1_sum": 25.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 72,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "RoleRRF": {
        "queries": 72,
        "answerable": 72,
        "action_correct": 72,
        "hit1": 0.9583333333333334,
        "hit1_sum": 69.0,
        "recall5": 0.9861111111111112,
        "recall5_sum": 71.0,
        "ndcg10": 0.9718267568660698,
        "ndcg10_sum": 69.97152649435704,
        "all_evidence5": 0.9861111111111112,
        "all_evidence5_sum": 71.0,
        "returned": 1.0,
        "returned_sum": 72.0,
        "wrong_scope1": 0.0,
        "wrong_scope1_sum": 0.0,
        "scope_exact": 1.0,
        "scope_exact_sum": 72,
        "scope_exact_n": 72,
        "routing_exact": 1.0,
        "routing_exact_sum": 72,
        "routing_exact_n": 72,
        "all_relevant_survive_filter": 1.0,
        "all_relevant_survive_filter_sum": 72,
        "all_relevant_survive_filter_n": 72,
        "filter_removed_relevant": 0.0,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 72,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 3,
        "action_confusion": {
          "answer->answer": 72,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "OracleRRF": {
        "queries": 72,
        "answerable": 72,
        "action_correct": 72,
        "hit1": 0.9583333333333334,
        "hit1_sum": 69.0,
        "recall5": 0.9861111111111112,
        "recall5_sum": 71.0,
        "ndcg10": 0.9718267568660698,
        "ndcg10_sum": 69.97152649435704,
        "all_evidence5": 0.9861111111111112,
        "all_evidence5_sum": 71.0,
        "returned": 1.0,
        "returned_sum": 72.0,
        "wrong_scope1": 0.0,
        "wrong_scope1_sum": 0.0,
        "scope_exact": 1.0,
        "scope_exact_sum": 72,
        "scope_exact_n": 72,
        "routing_exact": 1.0,
        "routing_exact_sum": 72,
        "routing_exact_n": 72,
        "all_relevant_survive_filter": 1.0,
        "all_relevant_survive_filter_sum": 72,
        "all_relevant_survive_filter_n": 72,
        "filter_removed_relevant": 0.0,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 72,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 3,
        "action_confusion": {
          "answer->answer": 72,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "PositiveRRF": {
        "queries": 72,
        "answerable": 72,
        "action_correct": 72,
        "hit1": 0.6527777777777778,
        "hit1_sum": 47.0,
        "recall5": 0.9513888888888888,
        "recall5_sum": 68.5,
        "ndcg10": 0.8526844333442827,
        "ndcg10_sum": 61.393279200788356,
        "all_evidence5": 0.9305555555555556,
        "all_evidence5_sum": 67.0,
        "returned": 1.0,
        "returned_sum": 72.0,
        "wrong_scope1": 0.3472222222222222,
        "wrong_scope1_sum": 25.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 72,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "RoleDense": {
        "queries": 72,
        "answerable": 72,
        "action_correct": 72,
        "hit1": 0.9444444444444444,
        "hit1_sum": 68.0,
        "recall5": 1.0,
        "recall5_sum": 72.0,
        "ndcg10": 0.9736858002888454,
        "ndcg10_sum": 70.10537762079687,
        "all_evidence5": 1.0,
        "all_evidence5_sum": 72.0,
        "returned": 1.0,
        "returned_sum": 72.0,
        "wrong_scope1": 0.0,
        "wrong_scope1_sum": 0.0,
        "scope_exact": 1.0,
        "scope_exact_sum": 72,
        "scope_exact_n": 72,
        "routing_exact": 1.0,
        "routing_exact_sum": 72,
        "routing_exact_n": 72,
        "all_relevant_survive_filter": 1.0,
        "all_relevant_survive_filter_sum": 72,
        "all_relevant_survive_filter_n": 72,
        "filter_removed_relevant": 0.0,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 72,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 4,
        "action_confusion": {
          "answer->answer": 72,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "RolePositiveRRF": {
        "queries": 72,
        "answerable": 72,
        "action_correct": 72,
        "hit1": 0.9583333333333334,
        "hit1_sum": 69.0,
        "recall5": 0.9861111111111112,
        "recall5_sum": 71.0,
        "ndcg10": 0.9718267568660698,
        "ndcg10_sum": 69.97152649435704,
        "all_evidence5": 0.9861111111111112,
        "all_evidence5_sum": 71.0,
        "returned": 1.0,
        "returned_sum": 72.0,
        "wrong_scope1": 0.0,
        "wrong_scope1_sum": 0.0,
        "scope_exact": 1.0,
        "scope_exact_sum": 72,
        "scope_exact_n": 72,
        "routing_exact": 1.0,
        "routing_exact_sum": 72,
        "routing_exact_n": 72,
        "all_relevant_survive_filter": 1.0,
        "all_relevant_survive_filter_sum": 72,
        "all_relevant_survive_filter_n": 72,
        "filter_removed_relevant": 0.0,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 72,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 3,
        "action_confusion": {
          "answer->answer": 72,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "CrossEncoder": {
        "queries": 72,
        "answerable": 72,
        "action_correct": 72,
        "hit1": 0.4305555555555556,
        "hit1_sum": 31.0,
        "recall5": 0.8888888888888888,
        "recall5_sum": 64.0,
        "ndcg10": 0.7379148260903795,
        "ndcg10_sum": 53.129867478507315,
        "all_evidence5": 0.8611111111111112,
        "all_evidence5_sum": 62.0,
        "returned": 1.0,
        "returned_sum": 72.0,
        "wrong_scope1": 0.5416666666666666,
        "wrong_scope1_sum": 39.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 72,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "RoleCrossEncoder": {
        "queries": 72,
        "answerable": 72,
        "action_correct": 72,
        "hit1": 0.8611111111111112,
        "hit1_sum": 62.0,
        "recall5": 0.9861111111111112,
        "recall5_sum": 71.0,
        "ndcg10": 0.9362938324151524,
        "ndcg10_sum": 67.41315593389098,
        "all_evidence5": 0.9722222222222222,
        "all_evidence5_sum": 70.0,
        "returned": 1.0,
        "returned_sum": 72.0,
        "wrong_scope1": 0.0,
        "wrong_scope1_sum": 0.0,
        "scope_exact": 1.0,
        "scope_exact_sum": 72,
        "scope_exact_n": 72,
        "routing_exact": 1.0,
        "routing_exact_sum": 72,
        "routing_exact_n": 72,
        "all_relevant_survive_filter": 1.0,
        "all_relevant_survive_filter_sum": 72,
        "all_relevant_survive_filter_n": 72,
        "filter_removed_relevant": 0.0,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 72,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 10,
        "action_confusion": {
          "answer->answer": 72,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "DirectLookup": {
        "queries": 72,
        "answerable": 72,
        "action_correct": 72,
        "hit1": 0.9444444444444444,
        "hit1_sum": 68.0,
        "recall5": 0.9444444444444444,
        "recall5_sum": 68.0,
        "ndcg10": 0.9422144663652274,
        "ndcg10_sum": 67.83944157829637,
        "all_evidence5": 0.9444444444444444,
        "all_evidence5_sum": 68.0,
        "returned": 0.9444444444444444,
        "returned_sum": 68.0,
        "wrong_scope1": 0.0,
        "wrong_scope1_sum": 0.0,
        "scope_exact": 1.0,
        "scope_exact_sum": 72,
        "scope_exact_n": 72,
        "routing_exact": 1.0,
        "routing_exact_sum": 72,
        "routing_exact_n": 72,
        "all_relevant_survive_filter": 1.0,
        "all_relevant_survive_filter_sum": 72,
        "all_relevant_survive_filter_n": 72,
        "filter_removed_relevant": 0.0,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 72,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 4,
        "action_confusion": {
          "answer->answer": 72,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      }
    },
    "english_cards": {
      "BM25": {
        "queries": 72,
        "answerable": 72,
        "action_correct": 72,
        "hit1": 0.3472222222222222,
        "hit1_sum": 25.0,
        "recall5": 0.6458333333333334,
        "recall5_sum": 46.5,
        "ndcg10": 0.5500359302467903,
        "ndcg10_sum": 39.6025869777689,
        "all_evidence5": 0.625,
        "all_evidence5_sum": 45.0,
        "returned": 1.0,
        "returned_sum": 72.0,
        "wrong_scope1": 0.5277777777777778,
        "wrong_scope1_sum": 38.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 72,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "E5": {
        "queries": 72,
        "answerable": 72,
        "action_correct": 72,
        "hit1": 0.5972222222222222,
        "hit1_sum": 43.0,
        "recall5": 0.9861111111111112,
        "recall5_sum": 71.0,
        "ndcg10": 0.8197925215753076,
        "ndcg10_sum": 59.02506155342215,
        "all_evidence5": 0.9722222222222222,
        "all_evidence5_sum": 70.0,
        "returned": 1.0,
        "returned_sum": 72.0,
        "wrong_scope1": 0.3472222222222222,
        "wrong_scope1_sum": 25.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 72,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "RRF": {
        "queries": 72,
        "answerable": 72,
        "action_correct": 72,
        "hit1": 0.4305555555555556,
        "hit1_sum": 31.0,
        "recall5": 0.75,
        "recall5_sum": 54.0,
        "ndcg10": 0.6820470156550892,
        "ndcg10_sum": 49.107385127166424,
        "all_evidence5": 0.7222222222222222,
        "all_evidence5_sum": 52.0,
        "returned": 1.0,
        "returned_sum": 72.0,
        "wrong_scope1": 0.4722222222222222,
        "wrong_scope1_sum": 34.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 72,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "MentionRRF": {
        "queries": 72,
        "answerable": 72,
        "action_correct": 72,
        "hit1": 0.4583333333333333,
        "hit1_sum": 33.0,
        "recall5": 0.8680555555555556,
        "recall5_sum": 62.5,
        "ndcg10": 0.7147558623091528,
        "ndcg10_sum": 51.462422086259,
        "all_evidence5": 0.8472222222222222,
        "all_evidence5_sum": 61.0,
        "returned": 1.0,
        "returned_sum": 72.0,
        "wrong_scope1": 0.4583333333333333,
        "wrong_scope1_sum": 33.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 72,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "RoleRRF": {
        "queries": 72,
        "answerable": 72,
        "action_correct": 72,
        "hit1": 0.7222222222222222,
        "hit1_sum": 52.0,
        "recall5": 0.9861111111111112,
        "recall5_sum": 71.0,
        "ndcg10": 0.8738650791765974,
        "ndcg10_sum": 62.91828570071501,
        "all_evidence5": 0.9722222222222222,
        "all_evidence5_sum": 70.0,
        "returned": 1.0,
        "returned_sum": 72.0,
        "wrong_scope1": 0.0,
        "wrong_scope1_sum": 0.0,
        "scope_exact": 1.0,
        "scope_exact_sum": 72,
        "scope_exact_n": 72,
        "routing_exact": 1.0,
        "routing_exact_sum": 72,
        "routing_exact_n": 72,
        "all_relevant_survive_filter": 1.0,
        "all_relevant_survive_filter_sum": 72,
        "all_relevant_survive_filter_n": 72,
        "filter_removed_relevant": 0.0,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 72,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 20,
        "action_confusion": {
          "answer->answer": 72,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "OracleRRF": {
        "queries": 72,
        "answerable": 72,
        "action_correct": 72,
        "hit1": 0.7222222222222222,
        "hit1_sum": 52.0,
        "recall5": 0.9861111111111112,
        "recall5_sum": 71.0,
        "ndcg10": 0.8738650791765974,
        "ndcg10_sum": 62.91828570071501,
        "all_evidence5": 0.9722222222222222,
        "all_evidence5_sum": 70.0,
        "returned": 1.0,
        "returned_sum": 72.0,
        "wrong_scope1": 0.0,
        "wrong_scope1_sum": 0.0,
        "scope_exact": 1.0,
        "scope_exact_sum": 72,
        "scope_exact_n": 72,
        "routing_exact": 1.0,
        "routing_exact_sum": 72,
        "routing_exact_n": 72,
        "all_relevant_survive_filter": 1.0,
        "all_relevant_survive_filter_sum": 72,
        "all_relevant_survive_filter_n": 72,
        "filter_removed_relevant": 0.0,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 72,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 20,
        "action_confusion": {
          "answer->answer": 72,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "PositiveRRF": {
        "queries": 72,
        "answerable": 72,
        "action_correct": 72,
        "hit1": 0.5694444444444444,
        "hit1_sum": 41.0,
        "recall5": 0.9861111111111112,
        "recall5_sum": 71.0,
        "ndcg10": 0.8098182255111214,
        "ndcg10_sum": 58.306912236800734,
        "all_evidence5": 0.9722222222222222,
        "all_evidence5_sum": 70.0,
        "returned": 1.0,
        "returned_sum": 72.0,
        "wrong_scope1": 0.375,
        "wrong_scope1_sum": 27.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 72,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "RoleDense": {
        "queries": 72,
        "answerable": 72,
        "action_correct": 72,
        "hit1": 0.8888888888888888,
        "hit1_sum": 64.0,
        "recall5": 1.0,
        "recall5_sum": 72.0,
        "ndcg10": 0.9533073894776831,
        "ndcg10_sum": 68.63813204239318,
        "all_evidence5": 1.0,
        "all_evidence5_sum": 72.0,
        "returned": 1.0,
        "returned_sum": 72.0,
        "wrong_scope1": 0.0,
        "wrong_scope1_sum": 0.0,
        "scope_exact": 1.0,
        "scope_exact_sum": 72,
        "scope_exact_n": 72,
        "routing_exact": 1.0,
        "routing_exact_sum": 72,
        "routing_exact_n": 72,
        "all_relevant_survive_filter": 1.0,
        "all_relevant_survive_filter_sum": 72,
        "all_relevant_survive_filter_n": 72,
        "filter_removed_relevant": 0.0,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 72,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 8,
        "action_confusion": {
          "answer->answer": 72,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "RolePositiveRRF": {
        "queries": 72,
        "answerable": 72,
        "action_correct": 72,
        "hit1": 0.8888888888888888,
        "hit1_sum": 64.0,
        "recall5": 1.0,
        "recall5_sum": 72.0,
        "ndcg10": 0.9533073894776831,
        "ndcg10_sum": 68.63813204239318,
        "all_evidence5": 1.0,
        "all_evidence5_sum": 72.0,
        "returned": 1.0,
        "returned_sum": 72.0,
        "wrong_scope1": 0.0,
        "wrong_scope1_sum": 0.0,
        "scope_exact": 1.0,
        "scope_exact_sum": 72,
        "scope_exact_n": 72,
        "routing_exact": 1.0,
        "routing_exact_sum": 72,
        "routing_exact_n": 72,
        "all_relevant_survive_filter": 1.0,
        "all_relevant_survive_filter_sum": 72,
        "all_relevant_survive_filter_n": 72,
        "filter_removed_relevant": 0.0,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 72,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 8,
        "action_confusion": {
          "answer->answer": 72,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "CrossEncoder": {
        "queries": 72,
        "answerable": 72,
        "action_correct": 72,
        "hit1": 0.3888888888888889,
        "hit1_sum": 28.0,
        "recall5": 0.8263888888888888,
        "recall5_sum": 59.5,
        "ndcg10": 0.6714598469890858,
        "ndcg10_sum": 48.345108983214175,
        "all_evidence5": 0.8055555555555556,
        "all_evidence5_sum": 58.0,
        "returned": 1.0,
        "returned_sum": 72.0,
        "wrong_scope1": 0.5694444444444444,
        "wrong_scope1_sum": 41.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 72,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "RoleCrossEncoder": {
        "queries": 72,
        "answerable": 72,
        "action_correct": 72,
        "hit1": 0.8194444444444444,
        "hit1_sum": 59.0,
        "recall5": 0.9513888888888888,
        "recall5_sum": 68.5,
        "ndcg10": 0.8979109457706961,
        "ndcg10_sum": 64.6495880954901,
        "all_evidence5": 0.9305555555555556,
        "all_evidence5_sum": 67.0,
        "returned": 1.0,
        "returned_sum": 72.0,
        "wrong_scope1": 0.0,
        "wrong_scope1_sum": 0.0,
        "scope_exact": 1.0,
        "scope_exact_sum": 72,
        "scope_exact_n": 72,
        "routing_exact": 1.0,
        "routing_exact_sum": 72,
        "routing_exact_n": 72,
        "all_relevant_survive_filter": 1.0,
        "all_relevant_survive_filter_sum": 72,
        "all_relevant_survive_filter_n": 72,
        "filter_removed_relevant": 0.0,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 72,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 13,
        "action_confusion": {
          "answer->answer": 72,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "DirectLookup": {
        "queries": 72,
        "answerable": 72,
        "action_correct": 72,
        "hit1": 0.9444444444444444,
        "hit1_sum": 68.0,
        "recall5": 0.9444444444444444,
        "recall5_sum": 68.0,
        "ndcg10": 0.9422144663652274,
        "ndcg10_sum": 67.83944157829637,
        "all_evidence5": 0.9444444444444444,
        "all_evidence5_sum": 68.0,
        "returned": 0.9444444444444444,
        "returned_sum": 68.0,
        "wrong_scope1": 0.0,
        "wrong_scope1_sum": 0.0,
        "scope_exact": 1.0,
        "scope_exact_sum": 72,
        "scope_exact_n": 72,
        "routing_exact": 1.0,
        "routing_exact_sum": 72,
        "routing_exact_n": 72,
        "all_relevant_survive_filter": 1.0,
        "all_relevant_survive_filter_sum": 72,
        "all_relevant_survive_filter_n": 72,
        "filter_removed_relevant": 0.0,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 72,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 4,
        "action_confusion": {
          "answer->answer": 72,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      }
    }
  },
  "original_language": {
    "bilingual_cards": {
      "en": {
        "BM25": {
          "queries": 36,
          "answerable": 36,
          "action_correct": 36,
          "hit1": 0.6111111111111112,
          "hit1_sum": 22.0,
          "recall5": 1.0,
          "recall5_sum": 36.0,
          "ndcg10": 0.8512224271456247,
          "ndcg10_sum": 30.644007377242488,
          "all_evidence5": 1.0,
          "all_evidence5_sum": 36.0,
          "returned": 1.0,
          "returned_sum": 36.0,
          "wrong_scope1": 0.3888888888888889,
          "wrong_scope1_sum": 14.0,
          "scope_exact": null,
          "scope_exact_sum": 0,
          "scope_exact_n": 0,
          "routing_exact": null,
          "routing_exact_sum": 0,
          "routing_exact_n": 0,
          "all_relevant_survive_filter": null,
          "all_relevant_survive_filter_sum": 0,
          "all_relevant_survive_filter_n": 0,
          "filter_removed_relevant": null,
          "filter_removed_relevant_sum": 0,
          "filter_removed_relevant_n": 0,
          "gate_errors": 0,
          "wrong_scope_assignments": 0,
          "within_scope_ranking_errors": 0,
          "action_confusion": {
            "answer->answer": 36,
            "answer->clarify": 0,
            "answer->abstain": 0,
            "clarify->answer": 0,
            "clarify->clarify": 0,
            "clarify->abstain": 0,
            "abstain->answer": 0,
            "abstain->clarify": 0,
            "abstain->abstain": 0
          }
        },
        "E5": {
          "queries": 36,
          "answerable": 36,
          "action_correct": 36,
          "hit1": 0.75,
          "hit1_sum": 27.0,
          "recall5": 1.0,
          "recall5_sum": 36.0,
          "ndcg10": 0.8993678365269874,
          "ndcg10_sum": 32.377242114971544,
          "all_evidence5": 1.0,
          "all_evidence5_sum": 36.0,
          "returned": 1.0,
          "returned_sum": 36.0,
          "wrong_scope1": 0.25,
          "wrong_scope1_sum": 9.0,
          "scope_exact": null,
          "scope_exact_sum": 0,
          "scope_exact_n": 0,
          "routing_exact": null,
          "routing_exact_sum": 0,
          "routing_exact_n": 0,
          "all_relevant_survive_filter": null,
          "all_relevant_survive_filter_sum": 0,
          "all_relevant_survive_filter_n": 0,
          "filter_removed_relevant": null,
          "filter_removed_relevant_sum": 0,
          "filter_removed_relevant_n": 0,
          "gate_errors": 0,
          "wrong_scope_assignments": 0,
          "within_scope_ranking_errors": 0,
          "action_confusion": {
            "answer->answer": 36,
            "answer->clarify": 0,
            "answer->abstain": 0,
            "clarify->answer": 0,
            "clarify->clarify": 0,
            "clarify->abstain": 0,
            "abstain->answer": 0,
            "abstain->clarify": 0,
            "abstain->abstain": 0
          }
        },
        "RRF": {
          "queries": 36,
          "answerable": 36,
          "action_correct": 36,
          "hit1": 0.6666666666666666,
          "hit1_sum": 24.0,
          "recall5": 1.0,
          "recall5_sum": 36.0,
          "ndcg10": 0.8753632673241953,
          "ndcg10_sum": 31.51307762367103,
          "all_evidence5": 1.0,
          "all_evidence5_sum": 36.0,
          "returned": 1.0,
          "returned_sum": 36.0,
          "wrong_scope1": 0.3333333333333333,
          "wrong_scope1_sum": 12.0,
          "scope_exact": null,
          "scope_exact_sum": 0,
          "scope_exact_n": 0,
          "routing_exact": null,
          "routing_exact_sum": 0,
          "routing_exact_n": 0,
          "all_relevant_survive_filter": null,
          "all_relevant_survive_filter_sum": 0,
          "all_relevant_survive_filter_n": 0,
          "filter_removed_relevant": null,
          "filter_removed_relevant_sum": 0,
          "filter_removed_relevant_n": 0,
          "gate_errors": 0,
          "wrong_scope_assignments": 0,
          "within_scope_ranking_errors": 0,
          "action_confusion": {
            "answer->answer": 36,
            "answer->clarify": 0,
            "answer->abstain": 0,
            "clarify->answer": 0,
            "clarify->clarify": 0,
            "clarify->abstain": 0,
            "abstain->answer": 0,
            "abstain->clarify": 0,
            "abstain->abstain": 0
          }
        },
        "MentionRRF": {
          "queries": 36,
          "answerable": 36,
          "action_correct": 36,
          "hit1": 0.6666666666666666,
          "hit1_sum": 24.0,
          "recall5": 1.0,
          "recall5_sum": 36.0,
          "ndcg10": 0.8753632673241953,
          "ndcg10_sum": 31.51307762367103,
          "all_evidence5": 1.0,
          "all_evidence5_sum": 36.0,
          "returned": 1.0,
          "returned_sum": 36.0,
          "wrong_scope1": 0.3333333333333333,
          "wrong_scope1_sum": 12.0,
          "scope_exact": null,
          "scope_exact_sum": 0,
          "scope_exact_n": 0,
          "routing_exact": null,
          "routing_exact_sum": 0,
          "routing_exact_n": 0,
          "all_relevant_survive_filter": null,
          "all_relevant_survive_filter_sum": 0,
          "all_relevant_survive_filter_n": 0,
          "filter_removed_relevant": null,
          "filter_removed_relevant_sum": 0,
          "filter_removed_relevant_n": 0,
          "gate_errors": 0,
          "wrong_scope_assignments": 0,
          "within_scope_ranking_errors": 0,
          "action_confusion": {
            "answer->answer": 36,
            "answer->clarify": 0,
            "answer->abstain": 0,
            "clarify->answer": 0,
            "clarify->clarify": 0,
            "clarify->abstain": 0,
            "abstain->answer": 0,
            "abstain->clarify": 0,
            "abstain->abstain": 0
          }
        },
        "RoleRRF": {
          "queries": 36,
          "answerable": 36,
          "action_correct": 36,
          "hit1": 1.0,
          "hit1_sum": 36.0,
          "recall5": 1.0,
          "recall5_sum": 36.0,
          "ndcg10": 1.0,
          "ndcg10_sum": 36.0,
          "all_evidence5": 1.0,
          "all_evidence5_sum": 36.0,
          "returned": 1.0,
          "returned_sum": 36.0,
          "wrong_scope1": 0.0,
          "wrong_scope1_sum": 0.0,
          "scope_exact": 1.0,
          "scope_exact_sum": 36,
          "scope_exact_n": 36,
          "routing_exact": 1.0,
          "routing_exact_sum": 36,
          "routing_exact_n": 36,
          "all_relevant_survive_filter": 1.0,
          "all_relevant_survive_filter_sum": 36,
          "all_relevant_survive_filter_n": 36,
          "filter_removed_relevant": 0.0,
          "filter_removed_relevant_sum": 0,
          "filter_removed_relevant_n": 36,
          "gate_errors": 0,
          "wrong_scope_assignments": 0,
          "within_scope_ranking_errors": 0,
          "action_confusion": {
            "answer->answer": 36,
            "answer->clarify": 0,
            "answer->abstain": 0,
            "clarify->answer": 0,
            "clarify->clarify": 0,
            "clarify->abstain": 0,
            "abstain->answer": 0,
            "abstain->clarify": 0,
            "abstain->abstain": 0
          }
        },
        "OracleRRF": {
          "queries": 36,
          "answerable": 36,
          "action_correct": 36,
          "hit1": 1.0,
          "hit1_sum": 36.0,
          "recall5": 1.0,
          "recall5_sum": 36.0,
          "ndcg10": 1.0,
          "ndcg10_sum": 36.0,
          "all_evidence5": 1.0,
          "all_evidence5_sum": 36.0,
          "returned": 1.0,
          "returned_sum": 36.0,
          "wrong_scope1": 0.0,
          "wrong_scope1_sum": 0.0,
          "scope_exact": 1.0,
          "scope_exact_sum": 36,
          "scope_exact_n": 36,
          "routing_exact": 1.0,
          "routing_exact_sum": 36,
          "routing_exact_n": 36,
          "all_relevant_survive_filter": 1.0,
          "all_relevant_survive_filter_sum": 36,
          "all_relevant_survive_filter_n": 36,
          "filter_removed_relevant": 0.0,
          "filter_removed_relevant_sum": 0,
          "filter_removed_relevant_n": 36,
          "gate_errors": 0,
          "wrong_scope_assignments": 0,
          "within_scope_ranking_errors": 0,
          "action_confusion": {
            "answer->answer": 36,
            "answer->clarify": 0,
            "answer->abstain": 0,
            "clarify->answer": 0,
            "clarify->clarify": 0,
            "clarify->abstain": 0,
            "abstain->answer": 0,
            "abstain->clarify": 0,
            "abstain->abstain": 0
          }
        },
        "PositiveRRF": {
          "queries": 36,
          "answerable": 36,
          "action_correct": 36,
          "hit1": 0.6666666666666666,
          "hit1_sum": 24.0,
          "recall5": 1.0,
          "recall5_sum": 36.0,
          "ndcg10": 0.8753632673241953,
          "ndcg10_sum": 31.51307762367103,
          "all_evidence5": 1.0,
          "all_evidence5_sum": 36.0,
          "returned": 1.0,
          "returned_sum": 36.0,
          "wrong_scope1": 0.3333333333333333,
          "wrong_scope1_sum": 12.0,
          "scope_exact": null,
          "scope_exact_sum": 0,
          "scope_exact_n": 0,
          "routing_exact": null,
          "routing_exact_sum": 0,
          "routing_exact_n": 0,
          "all_relevant_survive_filter": null,
          "all_relevant_survive_filter_sum": 0,
          "all_relevant_survive_filter_n": 0,
          "filter_removed_relevant": null,
          "filter_removed_relevant_sum": 0,
          "filter_removed_relevant_n": 0,
          "gate_errors": 0,
          "wrong_scope_assignments": 0,
          "within_scope_ranking_errors": 0,
          "action_confusion": {
            "answer->answer": 36,
            "answer->clarify": 0,
            "answer->abstain": 0,
            "clarify->answer": 0,
            "clarify->clarify": 0,
            "clarify->abstain": 0,
            "abstain->answer": 0,
            "abstain->clarify": 0,
            "abstain->abstain": 0
          }
        },
        "RoleDense": {
          "queries": 36,
          "answerable": 36,
          "action_correct": 36,
          "hit1": 1.0,
          "hit1_sum": 36.0,
          "recall5": 1.0,
          "recall5_sum": 36.0,
          "ndcg10": 1.0,
          "ndcg10_sum": 36.0,
          "all_evidence5": 1.0,
          "all_evidence5_sum": 36.0,
          "returned": 1.0,
          "returned_sum": 36.0,
          "wrong_scope1": 0.0,
          "wrong_scope1_sum": 0.0,
          "scope_exact": 1.0,
          "scope_exact_sum": 36,
          "scope_exact_n": 36,
          "routing_exact": 1.0,
          "routing_exact_sum": 36,
          "routing_exact_n": 36,
          "all_relevant_survive_filter": 1.0,
          "all_relevant_survive_filter_sum": 36,
          "all_relevant_survive_filter_n": 36,
          "filter_removed_relevant": 0.0,
          "filter_removed_relevant_sum": 0,
          "filter_removed_relevant_n": 36,
          "gate_errors": 0,
          "wrong_scope_assignments": 0,
          "within_scope_ranking_errors": 0,
          "action_confusion": {
            "answer->answer": 36,
            "answer->clarify": 0,
            "answer->abstain": 0,
            "clarify->answer": 0,
            "clarify->clarify": 0,
            "clarify->abstain": 0,
            "abstain->answer": 0,
            "abstain->clarify": 0,
            "abstain->abstain": 0
          }
        },
        "RolePositiveRRF": {
          "queries": 36,
          "answerable": 36,
          "action_correct": 36,
          "hit1": 1.0,
          "hit1_sum": 36.0,
          "recall5": 1.0,
          "recall5_sum": 36.0,
          "ndcg10": 1.0,
          "ndcg10_sum": 36.0,
          "all_evidence5": 1.0,
          "all_evidence5_sum": 36.0,
          "returned": 1.0,
          "returned_sum": 36.0,
          "wrong_scope1": 0.0,
          "wrong_scope1_sum": 0.0,
          "scope_exact": 1.0,
          "scope_exact_sum": 36,
          "scope_exact_n": 36,
          "routing_exact": 1.0,
          "routing_exact_sum": 36,
          "routing_exact_n": 36,
          "all_relevant_survive_filter": 1.0,
          "all_relevant_survive_filter_sum": 36,
          "all_relevant_survive_filter_n": 36,
          "filter_removed_relevant": 0.0,
          "filter_removed_relevant_sum": 0,
          "filter_removed_relevant_n": 36,
          "gate_errors": 0,
          "wrong_scope_assignments": 0,
          "within_scope_ranking_errors": 0,
          "action_confusion": {
            "answer->answer": 36,
            "answer->clarify": 0,
            "answer->abstain": 0,
            "clarify->answer": 0,
            "clarify->clarify": 0,
            "clarify->abstain": 0,
            "abstain->answer": 0,
            "abstain->clarify": 0,
            "abstain->abstain": 0
          }
        },
        "CrossEncoder": {
          "queries": 36,
          "answerable": 36,
          "action_correct": 36,
          "hit1": 0.4166666666666667,
          "hit1_sum": 15.0,
          "recall5": 0.9861111111111112,
          "recall5_sum": 35.5,
          "ndcg10": 0.7661355141386796,
          "ndcg10_sum": 27.580878508992466,
          "all_evidence5": 0.9722222222222222,
          "all_evidence5_sum": 35.0,
          "returned": 1.0,
          "returned_sum": 36.0,
          "wrong_scope1": 0.5833333333333334,
          "wrong_scope1_sum": 21.0,
          "scope_exact": null,
          "scope_exact_sum": 0,
          "scope_exact_n": 0,
          "routing_exact": null,
          "routing_exact_sum": 0,
          "routing_exact_n": 0,
          "all_relevant_survive_filter": null,
          "all_relevant_survive_filter_sum": 0,
          "all_relevant_survive_filter_n": 0,
          "filter_removed_relevant": null,
          "filter_removed_relevant_sum": 0,
          "filter_removed_relevant_n": 0,
          "gate_errors": 0,
          "wrong_scope_assignments": 0,
          "within_scope_ranking_errors": 0,
          "action_confusion": {
            "answer->answer": 36,
            "answer->clarify": 0,
            "answer->abstain": 0,
            "clarify->answer": 0,
            "clarify->clarify": 0,
            "clarify->abstain": 0,
            "abstain->answer": 0,
            "abstain->clarify": 0,
            "abstain->abstain": 0
          }
        },
        "RoleCrossEncoder": {
          "queries": 36,
          "answerable": 36,
          "action_correct": 36,
          "hit1": 0.9444444444444444,
          "hit1_sum": 34.0,
          "recall5": 1.0,
          "recall5_sum": 36.0,
          "ndcg10": 0.9812321154774648,
          "ndcg10_sum": 35.32435615718873,
          "all_evidence5": 1.0,
          "all_evidence5_sum": 36.0,
          "returned": 1.0,
          "returned_sum": 36.0,
          "wrong_scope1": 0.0,
          "wrong_scope1_sum": 0.0,
          "scope_exact": 1.0,
          "scope_exact_sum": 36,
          "scope_exact_n": 36,
          "routing_exact": 1.0,
          "routing_exact_sum": 36,
          "routing_exact_n": 36,
          "all_relevant_survive_filter": 1.0,
          "all_relevant_survive_filter_sum": 36,
          "all_relevant_survive_filter_n": 36,
          "filter_removed_relevant": 0.0,
          "filter_removed_relevant_sum": 0,
          "filter_removed_relevant_n": 36,
          "gate_errors": 0,
          "wrong_scope_assignments": 0,
          "within_scope_ranking_errors": 2,
          "action_confusion": {
            "answer->answer": 36,
            "answer->clarify": 0,
            "answer->abstain": 0,
            "clarify->answer": 0,
            "clarify->clarify": 0,
            "clarify->abstain": 0,
            "abstain->answer": 0,
            "abstain->clarify": 0,
            "abstain->abstain": 0
          }
        },
        "DirectLookup": {
          "queries": 36,
          "answerable": 36,
          "action_correct": 36,
          "hit1": 0.9444444444444444,
          "hit1_sum": 34.0,
          "recall5": 0.9444444444444444,
          "recall5_sum": 34.0,
          "ndcg10": 0.9399844882860103,
          "ndcg10_sum": 33.83944157829637,
          "all_evidence5": 0.9444444444444444,
          "all_evidence5_sum": 34.0,
          "returned": 0.9444444444444444,
          "returned_sum": 34.0,
          "wrong_scope1": 0.0,
          "wrong_scope1_sum": 0.0,
          "scope_exact": 1.0,
          "scope_exact_sum": 36,
          "scope_exact_n": 36,
          "routing_exact": 1.0,
          "routing_exact_sum": 36,
          "routing_exact_n": 36,
          "all_relevant_survive_filter": 1.0,
          "all_relevant_survive_filter_sum": 36,
          "all_relevant_survive_filter_n": 36,
          "filter_removed_relevant": 0.0,
          "filter_removed_relevant_sum": 0,
          "filter_removed_relevant_n": 36,
          "gate_errors": 0,
          "wrong_scope_assignments": 0,
          "within_scope_ranking_errors": 2,
          "action_confusion": {
            "answer->answer": 36,
            "answer->clarify": 0,
            "answer->abstain": 0,
            "clarify->answer": 0,
            "clarify->clarify": 0,
            "clarify->abstain": 0,
            "abstain->answer": 0,
            "abstain->clarify": 0,
            "abstain->abstain": 0
          }
        }
      },
      "ar": {
        "BM25": {
          "queries": 36,
          "answerable": 36,
          "action_correct": 36,
          "hit1": 0.6111111111111112,
          "hit1_sum": 22.0,
          "recall5": 0.9027777777777778,
          "recall5_sum": 32.5,
          "ndcg10": 0.7774208331654312,
          "ndcg10_sum": 27.987149993955523,
          "all_evidence5": 0.8611111111111112,
          "all_evidence5_sum": 31.0,
          "returned": 1.0,
          "returned_sum": 36.0,
          "wrong_scope1": 0.3611111111111111,
          "wrong_scope1_sum": 13.0,
          "scope_exact": null,
          "scope_exact_sum": 0,
          "scope_exact_n": 0,
          "routing_exact": null,
          "routing_exact_sum": 0,
          "routing_exact_n": 0,
          "all_relevant_survive_filter": null,
          "all_relevant_survive_filter_sum": 0,
          "all_relevant_survive_filter_n": 0,
          "filter_removed_relevant": null,
          "filter_removed_relevant_sum": 0,
          "filter_removed_relevant_n": 0,
          "gate_errors": 0,
          "wrong_scope_assignments": 0,
          "within_scope_ranking_errors": 0,
          "action_confusion": {
            "answer->answer": 36,
            "answer->clarify": 0,
            "answer->abstain": 0,
            "clarify->answer": 0,
            "clarify->clarify": 0,
            "clarify->abstain": 0,
            "abstain->answer": 0,
            "abstain->clarify": 0,
            "abstain->abstain": 0
          }
        },
        "E5": {
          "queries": 36,
          "answerable": 36,
          "action_correct": 36,
          "hit1": 0.5833333333333334,
          "hit1_sum": 21.0,
          "recall5": 0.9444444444444444,
          "recall5_sum": 34.0,
          "ndcg10": 0.8193215321186363,
          "ndcg10_sum": 29.49557515627091,
          "all_evidence5": 0.9166666666666666,
          "all_evidence5_sum": 33.0,
          "returned": 1.0,
          "returned_sum": 36.0,
          "wrong_scope1": 0.3888888888888889,
          "wrong_scope1_sum": 14.0,
          "scope_exact": null,
          "scope_exact_sum": 0,
          "scope_exact_n": 0,
          "routing_exact": null,
          "routing_exact_sum": 0,
          "routing_exact_n": 0,
          "all_relevant_survive_filter": null,
          "all_relevant_survive_filter_sum": 0,
          "all_relevant_survive_filter_n": 0,
          "filter_removed_relevant": null,
          "filter_removed_relevant_sum": 0,
          "filter_removed_relevant_n": 0,
          "gate_errors": 0,
          "wrong_scope_assignments": 0,
          "within_scope_ranking_errors": 0,
          "action_confusion": {
            "answer->answer": 36,
            "answer->clarify": 0,
            "answer->abstain": 0,
            "clarify->answer": 0,
            "clarify->clarify": 0,
            "clarify->abstain": 0,
            "abstain->answer": 0,
            "abstain->clarify": 0,
            "abstain->abstain": 0
          }
        },
        "RRF": {
          "queries": 36,
          "answerable": 36,
          "action_correct": 36,
          "hit1": 0.6388888888888888,
          "hit1_sum": 23.0,
          "recall5": 0.9027777777777778,
          "recall5_sum": 32.5,
          "ndcg10": 0.8300055993643702,
          "ndcg10_sum": 29.88020157711733,
          "all_evidence5": 0.8611111111111112,
          "all_evidence5_sum": 31.0,
          "returned": 1.0,
          "returned_sum": 36.0,
          "wrong_scope1": 0.3611111111111111,
          "wrong_scope1_sum": 13.0,
          "scope_exact": null,
          "scope_exact_sum": 0,
          "scope_exact_n": 0,
          "routing_exact": null,
          "routing_exact_sum": 0,
          "routing_exact_n": 0,
          "all_relevant_survive_filter": null,
          "all_relevant_survive_filter_sum": 0,
          "all_relevant_survive_filter_n": 0,
          "filter_removed_relevant": null,
          "filter_removed_relevant_sum": 0,
          "filter_removed_relevant_n": 0,
          "gate_errors": 0,
          "wrong_scope_assignments": 0,
          "within_scope_ranking_errors": 0,
          "action_confusion": {
            "answer->answer": 36,
            "answer->clarify": 0,
            "answer->abstain": 0,
            "clarify->answer": 0,
            "clarify->clarify": 0,
            "clarify->abstain": 0,
            "abstain->answer": 0,
            "abstain->clarify": 0,
            "abstain->abstain": 0
          }
        },
        "MentionRRF": {
          "queries": 36,
          "answerable": 36,
          "action_correct": 36,
          "hit1": 0.6388888888888888,
          "hit1_sum": 23.0,
          "recall5": 0.9166666666666666,
          "recall5_sum": 33.0,
          "ndcg10": 0.8328464604752724,
          "ndcg10_sum": 29.982472577109807,
          "all_evidence5": 0.8888888888888888,
          "all_evidence5_sum": 32.0,
          "returned": 1.0,
          "returned_sum": 36.0,
          "wrong_scope1": 0.3611111111111111,
          "wrong_scope1_sum": 13.0,
          "scope_exact": null,
          "scope_exact_sum": 0,
          "scope_exact_n": 0,
          "routing_exact": null,
          "routing_exact_sum": 0,
          "routing_exact_n": 0,
          "all_relevant_survive_filter": null,
          "all_relevant_survive_filter_sum": 0,
          "all_relevant_survive_filter_n": 0,
          "filter_removed_relevant": null,
          "filter_removed_relevant_sum": 0,
          "filter_removed_relevant_n": 0,
          "gate_errors": 0,
          "wrong_scope_assignments": 0,
          "within_scope_ranking_errors": 0,
          "action_confusion": {
            "answer->answer": 36,
            "answer->clarify": 0,
            "answer->abstain": 0,
            "clarify->answer": 0,
            "clarify->clarify": 0,
            "clarify->abstain": 0,
            "abstain->answer": 0,
            "abstain->clarify": 0,
            "abstain->abstain": 0
          }
        },
        "RoleRRF": {
          "queries": 36,
          "answerable": 36,
          "action_correct": 36,
          "hit1": 0.9166666666666666,
          "hit1_sum": 33.0,
          "recall5": 0.9722222222222222,
          "recall5_sum": 35.0,
          "ndcg10": 0.9436535137321395,
          "ndcg10_sum": 33.97152649435703,
          "all_evidence5": 0.9722222222222222,
          "all_evidence5_sum": 35.0,
          "returned": 1.0,
          "returned_sum": 36.0,
          "wrong_scope1": 0.0,
          "wrong_scope1_sum": 0.0,
          "scope_exact": 1.0,
          "scope_exact_sum": 36,
          "scope_exact_n": 36,
          "routing_exact": 1.0,
          "routing_exact_sum": 36,
          "routing_exact_n": 36,
          "all_relevant_survive_filter": 1.0,
          "all_relevant_survive_filter_sum": 36,
          "all_relevant_survive_filter_n": 36,
          "filter_removed_relevant": 0.0,
          "filter_removed_relevant_sum": 0,
          "filter_removed_relevant_n": 36,
          "gate_errors": 0,
          "wrong_scope_assignments": 0,
          "within_scope_ranking_errors": 3,
          "action_confusion": {
            "answer->answer": 36,
            "answer->clarify": 0,
            "answer->abstain": 0,
            "clarify->answer": 0,
            "clarify->clarify": 0,
            "clarify->abstain": 0,
            "abstain->answer": 0,
            "abstain->clarify": 0,
            "abstain->abstain": 0
          }
        },
        "OracleRRF": {
          "queries": 36,
          "answerable": 36,
          "action_correct": 36,
          "hit1": 0.9166666666666666,
          "hit1_sum": 33.0,
          "recall5": 0.9722222222222222,
          "recall5_sum": 35.0,
          "ndcg10": 0.9436535137321395,
          "ndcg10_sum": 33.97152649435703,
          "all_evidence5": 0.9722222222222222,
          "all_evidence5_sum": 35.0,
          "returned": 1.0,
          "returned_sum": 36.0,
          "wrong_scope1": 0.0,
          "wrong_scope1_sum": 0.0,
          "scope_exact": 1.0,
          "scope_exact_sum": 36,
          "scope_exact_n": 36,
          "routing_exact": 1.0,
          "routing_exact_sum": 36,
          "routing_exact_n": 36,
          "all_relevant_survive_filter": 1.0,
          "all_relevant_survive_filter_sum": 36,
          "all_relevant_survive_filter_n": 36,
          "filter_removed_relevant": 0.0,
          "filter_removed_relevant_sum": 0,
          "filter_removed_relevant_n": 36,
          "gate_errors": 0,
          "wrong_scope_assignments": 0,
          "within_scope_ranking_errors": 3,
          "action_confusion": {
            "answer->answer": 36,
            "answer->clarify": 0,
            "answer->abstain": 0,
            "clarify->answer": 0,
            "clarify->clarify": 0,
            "clarify->abstain": 0,
            "abstain->answer": 0,
            "abstain->clarify": 0,
            "abstain->abstain": 0
          }
        },
        "PositiveRRF": {
          "queries": 36,
          "answerable": 36,
          "action_correct": 36,
          "hit1": 0.6388888888888888,
          "hit1_sum": 23.0,
          "recall5": 0.9027777777777778,
          "recall5_sum": 32.5,
          "ndcg10": 0.8300055993643702,
          "ndcg10_sum": 29.88020157711733,
          "all_evidence5": 0.8611111111111112,
          "all_evidence5_sum": 31.0,
          "returned": 1.0,
          "returned_sum": 36.0,
          "wrong_scope1": 0.3611111111111111,
          "wrong_scope1_sum": 13.0,
          "scope_exact": null,
          "scope_exact_sum": 0,
          "scope_exact_n": 0,
          "routing_exact": null,
          "routing_exact_sum": 0,
          "routing_exact_n": 0,
          "all_relevant_survive_filter": null,
          "all_relevant_survive_filter_sum": 0,
          "all_relevant_survive_filter_n": 0,
          "filter_removed_relevant": null,
          "filter_removed_relevant_sum": 0,
          "filter_removed_relevant_n": 0,
          "gate_errors": 0,
          "wrong_scope_assignments": 0,
          "within_scope_ranking_errors": 0,
          "action_confusion": {
            "answer->answer": 36,
            "answer->clarify": 0,
            "answer->abstain": 0,
            "clarify->answer": 0,
            "clarify->clarify": 0,
            "clarify->abstain": 0,
            "abstain->answer": 0,
            "abstain->clarify": 0,
            "abstain->abstain": 0
          }
        },
        "RoleDense": {
          "queries": 36,
          "answerable": 36,
          "action_correct": 36,
          "hit1": 0.8888888888888888,
          "hit1_sum": 32.0,
          "recall5": 1.0,
          "recall5_sum": 36.0,
          "ndcg10": 0.9473716005776909,
          "ndcg10_sum": 34.10537762079688,
          "all_evidence5": 1.0,
          "all_evidence5_sum": 36.0,
          "returned": 1.0,
          "returned_sum": 36.0,
          "wrong_scope1": 0.0,
          "wrong_scope1_sum": 0.0,
          "scope_exact": 1.0,
          "scope_exact_sum": 36,
          "scope_exact_n": 36,
          "routing_exact": 1.0,
          "routing_exact_sum": 36,
          "routing_exact_n": 36,
          "all_relevant_survive_filter": 1.0,
          "all_relevant_survive_filter_sum": 36,
          "all_relevant_survive_filter_n": 36,
          "filter_removed_relevant": 0.0,
          "filter_removed_relevant_sum": 0,
          "filter_removed_relevant_n": 36,
          "gate_errors": 0,
          "wrong_scope_assignments": 0,
          "within_scope_ranking_errors": 4,
          "action_confusion": {
            "answer->answer": 36,
            "answer->clarify": 0,
            "answer->abstain": 0,
            "clarify->answer": 0,
            "clarify->clarify": 0,
            "clarify->abstain": 0,
            "abstain->answer": 0,
            "abstain->clarify": 0,
            "abstain->abstain": 0
          }
        },
        "RolePositiveRRF": {
          "queries": 36,
          "answerable": 36,
          "action_correct": 36,
          "hit1": 0.9166666666666666,
          "hit1_sum": 33.0,
          "recall5": 0.9722222222222222,
          "recall5_sum": 35.0,
          "ndcg10": 0.9436535137321395,
          "ndcg10_sum": 33.97152649435703,
          "all_evidence5": 0.9722222222222222,
          "all_evidence5_sum": 35.0,
          "returned": 1.0,
          "returned_sum": 36.0,
          "wrong_scope1": 0.0,
          "wrong_scope1_sum": 0.0,
          "scope_exact": 1.0,
          "scope_exact_sum": 36,
          "scope_exact_n": 36,
          "routing_exact": 1.0,
          "routing_exact_sum": 36,
          "routing_exact_n": 36,
          "all_relevant_survive_filter": 1.0,
          "all_relevant_survive_filter_sum": 36,
          "all_relevant_survive_filter_n": 36,
          "filter_removed_relevant": 0.0,
          "filter_removed_relevant_sum": 0,
          "filter_removed_relevant_n": 36,
          "gate_errors": 0,
          "wrong_scope_assignments": 0,
          "within_scope_ranking_errors": 3,
          "action_confusion": {
            "answer->answer": 36,
            "answer->clarify": 0,
            "answer->abstain": 0,
            "clarify->answer": 0,
            "clarify->clarify": 0,
            "clarify->abstain": 0,
            "abstain->answer": 0,
            "abstain->clarify": 0,
            "abstain->abstain": 0
          }
        },
        "CrossEncoder": {
          "queries": 36,
          "answerable": 36,
          "action_correct": 36,
          "hit1": 0.4444444444444444,
          "hit1_sum": 16.0,
          "recall5": 0.7916666666666666,
          "recall5_sum": 28.5,
          "ndcg10": 0.7096941380420793,
          "ndcg10_sum": 25.548988969514852,
          "all_evidence5": 0.75,
          "all_evidence5_sum": 27.0,
          "returned": 1.0,
          "returned_sum": 36.0,
          "wrong_scope1": 0.5,
          "wrong_scope1_sum": 18.0,
          "scope_exact": null,
          "scope_exact_sum": 0,
          "scope_exact_n": 0,
          "routing_exact": null,
          "routing_exact_sum": 0,
          "routing_exact_n": 0,
          "all_relevant_survive_filter": null,
          "all_relevant_survive_filter_sum": 0,
          "all_relevant_survive_filter_n": 0,
          "filter_removed_relevant": null,
          "filter_removed_relevant_sum": 0,
          "filter_removed_relevant_n": 0,
          "gate_errors": 0,
          "wrong_scope_assignments": 0,
          "within_scope_ranking_errors": 0,
          "action_confusion": {
            "answer->answer": 36,
            "answer->clarify": 0,
            "answer->abstain": 0,
            "clarify->answer": 0,
            "clarify->clarify": 0,
            "clarify->abstain": 0,
            "abstain->answer": 0,
            "abstain->clarify": 0,
            "abstain->abstain": 0
          }
        },
        "RoleCrossEncoder": {
          "queries": 36,
          "answerable": 36,
          "action_correct": 36,
          "hit1": 0.7777777777777778,
          "hit1_sum": 28.0,
          "recall5": 0.9722222222222222,
          "recall5_sum": 35.0,
          "ndcg10": 0.8913555493528401,
          "ndcg10_sum": 32.088799776702245,
          "all_evidence5": 0.9444444444444444,
          "all_evidence5_sum": 34.0,
          "returned": 1.0,
          "returned_sum": 36.0,
          "wrong_scope1": 0.0,
          "wrong_scope1_sum": 0.0,
          "scope_exact": 1.0,
          "scope_exact_sum": 36,
          "scope_exact_n": 36,
          "routing_exact": 1.0,
          "routing_exact_sum": 36,
          "routing_exact_n": 36,
          "all_relevant_survive_filter": 1.0,
          "all_relevant_survive_filter_sum": 36,
          "all_relevant_survive_filter_n": 36,
          "filter_removed_relevant": 0.0,
          "filter_removed_relevant_sum": 0,
          "filter_removed_relevant_n": 36,
          "gate_errors": 0,
          "wrong_scope_assignments": 0,
          "within_scope_ranking_errors": 8,
          "action_confusion": {
            "answer->answer": 36,
            "answer->clarify": 0,
            "answer->abstain": 0,
            "clarify->answer": 0,
            "clarify->clarify": 0,
            "clarify->abstain": 0,
            "abstain->answer": 0,
            "abstain->clarify": 0,
            "abstain->abstain": 0
          }
        },
        "DirectLookup": {
          "queries": 36,
          "answerable": 36,
          "action_correct": 36,
          "hit1": 0.9444444444444444,
          "hit1_sum": 34.0,
          "recall5": 0.9444444444444444,
          "recall5_sum": 34.0,
          "ndcg10": 0.9444444444444444,
          "ndcg10_sum": 34.0,
          "all_evidence5": 0.9444444444444444,
          "all_evidence5_sum": 34.0,
          "returned": 0.9444444444444444,
          "returned_sum": 34.0,
          "wrong_scope1": 0.0,
          "wrong_scope1_sum": 0.0,
          "scope_exact": 1.0,
          "scope_exact_sum": 36,
          "scope_exact_n": 36,
          "routing_exact": 1.0,
          "routing_exact_sum": 36,
          "routing_exact_n": 36,
          "all_relevant_survive_filter": 1.0,
          "all_relevant_survive_filter_sum": 36,
          "all_relevant_survive_filter_n": 36,
          "filter_removed_relevant": 0.0,
          "filter_removed_relevant_sum": 0,
          "filter_removed_relevant_n": 36,
          "gate_errors": 0,
          "wrong_scope_assignments": 0,
          "within_scope_ranking_errors": 2,
          "action_confusion": {
            "answer->answer": 36,
            "answer->clarify": 0,
            "answer->abstain": 0,
            "clarify->answer": 0,
            "clarify->clarify": 0,
            "clarify->abstain": 0,
            "abstain->answer": 0,
            "abstain->clarify": 0,
            "abstain->abstain": 0
          }
        }
      }
    },
    "english_cards": {
      "en": {
        "BM25": {
          "queries": 36,
          "answerable": 36,
          "action_correct": 36,
          "hit1": 0.6111111111111112,
          "hit1_sum": 22.0,
          "recall5": 1.0,
          "recall5_sum": 36.0,
          "ndcg10": 0.8512224271456247,
          "ndcg10_sum": 30.644007377242488,
          "all_evidence5": 1.0,
          "all_evidence5_sum": 36.0,
          "returned": 1.0,
          "returned_sum": 36.0,
          "wrong_scope1": 0.3888888888888889,
          "wrong_scope1_sum": 14.0,
          "scope_exact": null,
          "scope_exact_sum": 0,
          "scope_exact_n": 0,
          "routing_exact": null,
          "routing_exact_sum": 0,
          "routing_exact_n": 0,
          "all_relevant_survive_filter": null,
          "all_relevant_survive_filter_sum": 0,
          "all_relevant_survive_filter_n": 0,
          "filter_removed_relevant": null,
          "filter_removed_relevant_sum": 0,
          "filter_removed_relevant_n": 0,
          "gate_errors": 0,
          "wrong_scope_assignments": 0,
          "within_scope_ranking_errors": 0,
          "action_confusion": {
            "answer->answer": 36,
            "answer->clarify": 0,
            "answer->abstain": 0,
            "clarify->answer": 0,
            "clarify->clarify": 0,
            "clarify->abstain": 0,
            "abstain->answer": 0,
            "abstain->clarify": 0,
            "abstain->abstain": 0
          }
        },
        "E5": {
          "queries": 36,
          "answerable": 36,
          "action_correct": 36,
          "hit1": 0.7222222222222222,
          "hit1_sum": 26.0,
          "recall5": 1.0,
          "recall5_sum": 36.0,
          "ndcg10": 0.8953118594525677,
          "ndcg10_sum": 32.23122694029244,
          "all_evidence5": 1.0,
          "all_evidence5_sum": 36.0,
          "returned": 1.0,
          "returned_sum": 36.0,
          "wrong_scope1": 0.2777777777777778,
          "wrong_scope1_sum": 10.0,
          "scope_exact": null,
          "scope_exact_sum": 0,
          "scope_exact_n": 0,
          "routing_exact": null,
          "routing_exact_sum": 0,
          "routing_exact_n": 0,
          "all_relevant_survive_filter": null,
          "all_relevant_survive_filter_sum": 0,
          "all_relevant_survive_filter_n": 0,
          "filter_removed_relevant": null,
          "filter_removed_relevant_sum": 0,
          "filter_removed_relevant_n": 0,
          "gate_errors": 0,
          "wrong_scope_assignments": 0,
          "within_scope_ranking_errors": 0,
          "action_confusion": {
            "answer->answer": 36,
            "answer->clarify": 0,
            "answer->abstain": 0,
            "clarify->answer": 0,
            "clarify->clarify": 0,
            "clarify->abstain": 0,
            "abstain->answer": 0,
            "abstain->clarify": 0,
            "abstain->abstain": 0
          }
        },
        "RRF": {
          "queries": 36,
          "answerable": 36,
          "action_correct": 36,
          "hit1": 0.6666666666666666,
          "hit1_sum": 24.0,
          "recall5": 1.0,
          "recall5_sum": 36.0,
          "ndcg10": 0.8753632673241953,
          "ndcg10_sum": 31.51307762367103,
          "all_evidence5": 1.0,
          "all_evidence5_sum": 36.0,
          "returned": 1.0,
          "returned_sum": 36.0,
          "wrong_scope1": 0.3333333333333333,
          "wrong_scope1_sum": 12.0,
          "scope_exact": null,
          "scope_exact_sum": 0,
          "scope_exact_n": 0,
          "routing_exact": null,
          "routing_exact_sum": 0,
          "routing_exact_n": 0,
          "all_relevant_survive_filter": null,
          "all_relevant_survive_filter_sum": 0,
          "all_relevant_survive_filter_n": 0,
          "filter_removed_relevant": null,
          "filter_removed_relevant_sum": 0,
          "filter_removed_relevant_n": 0,
          "gate_errors": 0,
          "wrong_scope_assignments": 0,
          "within_scope_ranking_errors": 0,
          "action_confusion": {
            "answer->answer": 36,
            "answer->clarify": 0,
            "answer->abstain": 0,
            "clarify->answer": 0,
            "clarify->clarify": 0,
            "clarify->abstain": 0,
            "abstain->answer": 0,
            "abstain->clarify": 0,
            "abstain->abstain": 0
          }
        },
        "MentionRRF": {
          "queries": 36,
          "answerable": 36,
          "action_correct": 36,
          "hit1": 0.6666666666666666,
          "hit1_sum": 24.0,
          "recall5": 1.0,
          "recall5_sum": 36.0,
          "ndcg10": 0.8753632673241953,
          "ndcg10_sum": 31.51307762367103,
          "all_evidence5": 1.0,
          "all_evidence5_sum": 36.0,
          "returned": 1.0,
          "returned_sum": 36.0,
          "wrong_scope1": 0.3333333333333333,
          "wrong_scope1_sum": 12.0,
          "scope_exact": null,
          "scope_exact_sum": 0,
          "scope_exact_n": 0,
          "routing_exact": null,
          "routing_exact_sum": 0,
          "routing_exact_n": 0,
          "all_relevant_survive_filter": null,
          "all_relevant_survive_filter_sum": 0,
          "all_relevant_survive_filter_n": 0,
          "filter_removed_relevant": null,
          "filter_removed_relevant_sum": 0,
          "filter_removed_relevant_n": 0,
          "gate_errors": 0,
          "wrong_scope_assignments": 0,
          "within_scope_ranking_errors": 0,
          "action_confusion": {
            "answer->answer": 36,
            "answer->clarify": 0,
            "answer->abstain": 0,
            "clarify->answer": 0,
            "clarify->clarify": 0,
            "clarify->abstain": 0,
            "abstain->answer": 0,
            "abstain->clarify": 0,
            "abstain->abstain": 0
          }
        },
        "RoleRRF": {
          "queries": 36,
          "answerable": 36,
          "action_correct": 36,
          "hit1": 1.0,
          "hit1_sum": 36.0,
          "recall5": 1.0,
          "recall5_sum": 36.0,
          "ndcg10": 1.0,
          "ndcg10_sum": 36.0,
          "all_evidence5": 1.0,
          "all_evidence5_sum": 36.0,
          "returned": 1.0,
          "returned_sum": 36.0,
          "wrong_scope1": 0.0,
          "wrong_scope1_sum": 0.0,
          "scope_exact": 1.0,
          "scope_exact_sum": 36,
          "scope_exact_n": 36,
          "routing_exact": 1.0,
          "routing_exact_sum": 36,
          "routing_exact_n": 36,
          "all_relevant_survive_filter": 1.0,
          "all_relevant_survive_filter_sum": 36,
          "all_relevant_survive_filter_n": 36,
          "filter_removed_relevant": 0.0,
          "filter_removed_relevant_sum": 0,
          "filter_removed_relevant_n": 36,
          "gate_errors": 0,
          "wrong_scope_assignments": 0,
          "within_scope_ranking_errors": 0,
          "action_confusion": {
            "answer->answer": 36,
            "answer->clarify": 0,
            "answer->abstain": 0,
            "clarify->answer": 0,
            "clarify->clarify": 0,
            "clarify->abstain": 0,
            "abstain->answer": 0,
            "abstain->clarify": 0,
            "abstain->abstain": 0
          }
        },
        "OracleRRF": {
          "queries": 36,
          "answerable": 36,
          "action_correct": 36,
          "hit1": 1.0,
          "hit1_sum": 36.0,
          "recall5": 1.0,
          "recall5_sum": 36.0,
          "ndcg10": 1.0,
          "ndcg10_sum": 36.0,
          "all_evidence5": 1.0,
          "all_evidence5_sum": 36.0,
          "returned": 1.0,
          "returned_sum": 36.0,
          "wrong_scope1": 0.0,
          "wrong_scope1_sum": 0.0,
          "scope_exact": 1.0,
          "scope_exact_sum": 36,
          "scope_exact_n": 36,
          "routing_exact": 1.0,
          "routing_exact_sum": 36,
          "routing_exact_n": 36,
          "all_relevant_survive_filter": 1.0,
          "all_relevant_survive_filter_sum": 36,
          "all_relevant_survive_filter_n": 36,
          "filter_removed_relevant": 0.0,
          "filter_removed_relevant_sum": 0,
          "filter_removed_relevant_n": 36,
          "gate_errors": 0,
          "wrong_scope_assignments": 0,
          "within_scope_ranking_errors": 0,
          "action_confusion": {
            "answer->answer": 36,
            "answer->clarify": 0,
            "answer->abstain": 0,
            "clarify->answer": 0,
            "clarify->clarify": 0,
            "clarify->abstain": 0,
            "abstain->answer": 0,
            "abstain->clarify": 0,
            "abstain->abstain": 0
          }
        },
        "PositiveRRF": {
          "queries": 36,
          "answerable": 36,
          "action_correct": 36,
          "hit1": 0.6666666666666666,
          "hit1_sum": 24.0,
          "recall5": 1.0,
          "recall5_sum": 36.0,
          "ndcg10": 0.8753632673241953,
          "ndcg10_sum": 31.51307762367103,
          "all_evidence5": 1.0,
          "all_evidence5_sum": 36.0,
          "returned": 1.0,
          "returned_sum": 36.0,
          "wrong_scope1": 0.3333333333333333,
          "wrong_scope1_sum": 12.0,
          "scope_exact": null,
          "scope_exact_sum": 0,
          "scope_exact_n": 0,
          "routing_exact": null,
          "routing_exact_sum": 0,
          "routing_exact_n": 0,
          "all_relevant_survive_filter": null,
          "all_relevant_survive_filter_sum": 0,
          "all_relevant_survive_filter_n": 0,
          "filter_removed_relevant": null,
          "filter_removed_relevant_sum": 0,
          "filter_removed_relevant_n": 0,
          "gate_errors": 0,
          "wrong_scope_assignments": 0,
          "within_scope_ranking_errors": 0,
          "action_confusion": {
            "answer->answer": 36,
            "answer->clarify": 0,
            "answer->abstain": 0,
            "clarify->answer": 0,
            "clarify->clarify": 0,
            "clarify->abstain": 0,
            "abstain->answer": 0,
            "abstain->clarify": 0,
            "abstain->abstain": 0
          }
        },
        "RoleDense": {
          "queries": 36,
          "answerable": 36,
          "action_correct": 36,
          "hit1": 1.0,
          "hit1_sum": 36.0,
          "recall5": 1.0,
          "recall5_sum": 36.0,
          "ndcg10": 1.0,
          "ndcg10_sum": 36.0,
          "all_evidence5": 1.0,
          "all_evidence5_sum": 36.0,
          "returned": 1.0,
          "returned_sum": 36.0,
          "wrong_scope1": 0.0,
          "wrong_scope1_sum": 0.0,
          "scope_exact": 1.0,
          "scope_exact_sum": 36,
          "scope_exact_n": 36,
          "routing_exact": 1.0,
          "routing_exact_sum": 36,
          "routing_exact_n": 36,
          "all_relevant_survive_filter": 1.0,
          "all_relevant_survive_filter_sum": 36,
          "all_relevant_survive_filter_n": 36,
          "filter_removed_relevant": 0.0,
          "filter_removed_relevant_sum": 0,
          "filter_removed_relevant_n": 36,
          "gate_errors": 0,
          "wrong_scope_assignments": 0,
          "within_scope_ranking_errors": 0,
          "action_confusion": {
            "answer->answer": 36,
            "answer->clarify": 0,
            "answer->abstain": 0,
            "clarify->answer": 0,
            "clarify->clarify": 0,
            "clarify->abstain": 0,
            "abstain->answer": 0,
            "abstain->clarify": 0,
            "abstain->abstain": 0
          }
        },
        "RolePositiveRRF": {
          "queries": 36,
          "answerable": 36,
          "action_correct": 36,
          "hit1": 1.0,
          "hit1_sum": 36.0,
          "recall5": 1.0,
          "recall5_sum": 36.0,
          "ndcg10": 1.0,
          "ndcg10_sum": 36.0,
          "all_evidence5": 1.0,
          "all_evidence5_sum": 36.0,
          "returned": 1.0,
          "returned_sum": 36.0,
          "wrong_scope1": 0.0,
          "wrong_scope1_sum": 0.0,
          "scope_exact": 1.0,
          "scope_exact_sum": 36,
          "scope_exact_n": 36,
          "routing_exact": 1.0,
          "routing_exact_sum": 36,
          "routing_exact_n": 36,
          "all_relevant_survive_filter": 1.0,
          "all_relevant_survive_filter_sum": 36,
          "all_relevant_survive_filter_n": 36,
          "filter_removed_relevant": 0.0,
          "filter_removed_relevant_sum": 0,
          "filter_removed_relevant_n": 36,
          "gate_errors": 0,
          "wrong_scope_assignments": 0,
          "within_scope_ranking_errors": 0,
          "action_confusion": {
            "answer->answer": 36,
            "answer->clarify": 0,
            "answer->abstain": 0,
            "clarify->answer": 0,
            "clarify->clarify": 0,
            "clarify->abstain": 0,
            "abstain->answer": 0,
            "abstain->clarify": 0,
            "abstain->abstain": 0
          }
        },
        "CrossEncoder": {
          "queries": 36,
          "answerable": 36,
          "action_correct": 36,
          "hit1": 0.4166666666666667,
          "hit1_sum": 15.0,
          "recall5": 0.9305555555555556,
          "recall5_sum": 33.5,
          "ndcg10": 0.7497005458334419,
          "ndcg10_sum": 26.989219650003907,
          "all_evidence5": 0.9166666666666666,
          "all_evidence5_sum": 33.0,
          "returned": 1.0,
          "returned_sum": 36.0,
          "wrong_scope1": 0.5833333333333334,
          "wrong_scope1_sum": 21.0,
          "scope_exact": null,
          "scope_exact_sum": 0,
          "scope_exact_n": 0,
          "routing_exact": null,
          "routing_exact_sum": 0,
          "routing_exact_n": 0,
          "all_relevant_survive_filter": null,
          "all_relevant_survive_filter_sum": 0,
          "all_relevant_survive_filter_n": 0,
          "filter_removed_relevant": null,
          "filter_removed_relevant_sum": 0,
          "filter_removed_relevant_n": 0,
          "gate_errors": 0,
          "wrong_scope_assignments": 0,
          "within_scope_ranking_errors": 0,
          "action_confusion": {
            "answer->answer": 36,
            "answer->clarify": 0,
            "answer->abstain": 0,
            "clarify->answer": 0,
            "clarify->clarify": 0,
            "clarify->abstain": 0,
            "abstain->answer": 0,
            "abstain->clarify": 0,
            "abstain->abstain": 0
          }
        },
        "RoleCrossEncoder": {
          "queries": 36,
          "answerable": 36,
          "action_correct": 36,
          "hit1": 0.9166666666666666,
          "hit1_sum": 33.0,
          "recall5": 1.0,
          "recall5_sum": 36.0,
          "ndcg10": 0.9585595852474863,
          "ndcg10_sum": 34.508145068909506,
          "all_evidence5": 1.0,
          "all_evidence5_sum": 36.0,
          "returned": 1.0,
          "returned_sum": 36.0,
          "wrong_scope1": 0.0,
          "wrong_scope1_sum": 0.0,
          "scope_exact": 1.0,
          "scope_exact_sum": 36,
          "scope_exact_n": 36,
          "routing_exact": 1.0,
          "routing_exact_sum": 36,
          "routing_exact_n": 36,
          "all_relevant_survive_filter": 1.0,
          "all_relevant_survive_filter_sum": 36,
          "all_relevant_survive_filter_n": 36,
          "filter_removed_relevant": 0.0,
          "filter_removed_relevant_sum": 0,
          "filter_removed_relevant_n": 36,
          "gate_errors": 0,
          "wrong_scope_assignments": 0,
          "within_scope_ranking_errors": 3,
          "action_confusion": {
            "answer->answer": 36,
            "answer->clarify": 0,
            "answer->abstain": 0,
            "clarify->answer": 0,
            "clarify->clarify": 0,
            "clarify->abstain": 0,
            "abstain->answer": 0,
            "abstain->clarify": 0,
            "abstain->abstain": 0
          }
        },
        "DirectLookup": {
          "queries": 36,
          "answerable": 36,
          "action_correct": 36,
          "hit1": 0.9444444444444444,
          "hit1_sum": 34.0,
          "recall5": 0.9444444444444444,
          "recall5_sum": 34.0,
          "ndcg10": 0.9399844882860103,
          "ndcg10_sum": 33.83944157829637,
          "all_evidence5": 0.9444444444444444,
          "all_evidence5_sum": 34.0,
          "returned": 0.9444444444444444,
          "returned_sum": 34.0,
          "wrong_scope1": 0.0,
          "wrong_scope1_sum": 0.0,
          "scope_exact": 1.0,
          "scope_exact_sum": 36,
          "scope_exact_n": 36,
          "routing_exact": 1.0,
          "routing_exact_sum": 36,
          "routing_exact_n": 36,
          "all_relevant_survive_filter": 1.0,
          "all_relevant_survive_filter_sum": 36,
          "all_relevant_survive_filter_n": 36,
          "filter_removed_relevant": 0.0,
          "filter_removed_relevant_sum": 0,
          "filter_removed_relevant_n": 36,
          "gate_errors": 0,
          "wrong_scope_assignments": 0,
          "within_scope_ranking_errors": 2,
          "action_confusion": {
            "answer->answer": 36,
            "answer->clarify": 0,
            "answer->abstain": 0,
            "clarify->answer": 0,
            "clarify->clarify": 0,
            "clarify->abstain": 0,
            "abstain->answer": 0,
            "abstain->clarify": 0,
            "abstain->abstain": 0
          }
        }
      },
      "ar": {
        "BM25": {
          "queries": 36,
          "answerable": 36,
          "action_correct": 36,
          "hit1": 0.08333333333333333,
          "hit1_sum": 3.0,
          "recall5": 0.2916666666666667,
          "recall5_sum": 10.5,
          "ndcg10": 0.24884943334795595,
          "ndcg10_sum": 8.958579600526413,
          "all_evidence5": 0.25,
          "all_evidence5_sum": 9.0,
          "returned": 1.0,
          "returned_sum": 36.0,
          "wrong_scope1": 0.6666666666666666,
          "wrong_scope1_sum": 24.0,
          "scope_exact": null,
          "scope_exact_sum": 0,
          "scope_exact_n": 0,
          "routing_exact": null,
          "routing_exact_sum": 0,
          "routing_exact_n": 0,
          "all_relevant_survive_filter": null,
          "all_relevant_survive_filter_sum": 0,
          "all_relevant_survive_filter_n": 0,
          "filter_removed_relevant": null,
          "filter_removed_relevant_sum": 0,
          "filter_removed_relevant_n": 0,
          "gate_errors": 0,
          "wrong_scope_assignments": 0,
          "within_scope_ranking_errors": 0,
          "action_confusion": {
            "answer->answer": 36,
            "answer->clarify": 0,
            "answer->abstain": 0,
            "clarify->answer": 0,
            "clarify->clarify": 0,
            "clarify->abstain": 0,
            "abstain->answer": 0,
            "abstain->clarify": 0,
            "abstain->abstain": 0
          }
        },
        "E5": {
          "queries": 36,
          "answerable": 36,
          "action_correct": 36,
          "hit1": 0.4722222222222222,
          "hit1_sum": 17.0,
          "recall5": 0.9722222222222222,
          "recall5_sum": 35.0,
          "ndcg10": 0.7442731836980475,
          "ndcg10_sum": 26.793834613129707,
          "all_evidence5": 0.9444444444444444,
          "all_evidence5_sum": 34.0,
          "returned": 1.0,
          "returned_sum": 36.0,
          "wrong_scope1": 0.4166666666666667,
          "wrong_scope1_sum": 15.0,
          "scope_exact": null,
          "scope_exact_sum": 0,
          "scope_exact_n": 0,
          "routing_exact": null,
          "routing_exact_sum": 0,
          "routing_exact_n": 0,
          "all_relevant_survive_filter": null,
          "all_relevant_survive_filter_sum": 0,
          "all_relevant_survive_filter_n": 0,
          "filter_removed_relevant": null,
          "filter_removed_relevant_sum": 0,
          "filter_removed_relevant_n": 0,
          "gate_errors": 0,
          "wrong_scope_assignments": 0,
          "within_scope_ranking_errors": 0,
          "action_confusion": {
            "answer->answer": 36,
            "answer->clarify": 0,
            "answer->abstain": 0,
            "clarify->answer": 0,
            "clarify->clarify": 0,
            "clarify->abstain": 0,
            "abstain->answer": 0,
            "abstain->clarify": 0,
            "abstain->abstain": 0
          }
        },
        "RRF": {
          "queries": 36,
          "answerable": 36,
          "action_correct": 36,
          "hit1": 0.19444444444444445,
          "hit1_sum": 7.0,
          "recall5": 0.5,
          "recall5_sum": 18.0,
          "ndcg10": 0.48873076398598325,
          "ndcg10_sum": 17.594307503495397,
          "all_evidence5": 0.4444444444444444,
          "all_evidence5_sum": 16.0,
          "returned": 1.0,
          "returned_sum": 36.0,
          "wrong_scope1": 0.6111111111111112,
          "wrong_scope1_sum": 22.0,
          "scope_exact": null,
          "scope_exact_sum": 0,
          "scope_exact_n": 0,
          "routing_exact": null,
          "routing_exact_sum": 0,
          "routing_exact_n": 0,
          "all_relevant_survive_filter": null,
          "all_relevant_survive_filter_sum": 0,
          "all_relevant_survive_filter_n": 0,
          "filter_removed_relevant": null,
          "filter_removed_relevant_sum": 0,
          "filter_removed_relevant_n": 0,
          "gate_errors": 0,
          "wrong_scope_assignments": 0,
          "within_scope_ranking_errors": 0,
          "action_confusion": {
            "answer->answer": 36,
            "answer->clarify": 0,
            "answer->abstain": 0,
            "clarify->answer": 0,
            "clarify->clarify": 0,
            "clarify->abstain": 0,
            "abstain->answer": 0,
            "abstain->clarify": 0,
            "abstain->abstain": 0
          }
        },
        "MentionRRF": {
          "queries": 36,
          "answerable": 36,
          "action_correct": 36,
          "hit1": 0.25,
          "hit1_sum": 9.0,
          "recall5": 0.7361111111111112,
          "recall5_sum": 26.5,
          "ndcg10": 0.5541484572941102,
          "ndcg10_sum": 19.949344462587966,
          "all_evidence5": 0.6944444444444444,
          "all_evidence5_sum": 25.0,
          "returned": 1.0,
          "returned_sum": 36.0,
          "wrong_scope1": 0.5833333333333334,
          "wrong_scope1_sum": 21.0,
          "scope_exact": null,
          "scope_exact_sum": 0,
          "scope_exact_n": 0,
          "routing_exact": null,
          "routing_exact_sum": 0,
          "routing_exact_n": 0,
          "all_relevant_survive_filter": null,
          "all_relevant_survive_filter_sum": 0,
          "all_relevant_survive_filter_n": 0,
          "filter_removed_relevant": null,
          "filter_removed_relevant_sum": 0,
          "filter_removed_relevant_n": 0,
          "gate_errors": 0,
          "wrong_scope_assignments": 0,
          "within_scope_ranking_errors": 0,
          "action_confusion": {
            "answer->answer": 36,
            "answer->clarify": 0,
            "answer->abstain": 0,
            "clarify->answer": 0,
            "clarify->clarify": 0,
            "clarify->abstain": 0,
            "abstain->answer": 0,
            "abstain->clarify": 0,
            "abstain->abstain": 0
          }
        },
        "RoleRRF": {
          "queries": 36,
          "answerable": 36,
          "action_correct": 36,
          "hit1": 0.4444444444444444,
          "hit1_sum": 16.0,
          "recall5": 0.9722222222222222,
          "recall5_sum": 35.0,
          "ndcg10": 0.7477301583531948,
          "ndcg10_sum": 26.91828570071501,
          "all_evidence5": 0.9444444444444444,
          "all_evidence5_sum": 34.0,
          "returned": 1.0,
          "returned_sum": 36.0,
          "wrong_scope1": 0.0,
          "wrong_scope1_sum": 0.0,
          "scope_exact": 1.0,
          "scope_exact_sum": 36,
          "scope_exact_n": 36,
          "routing_exact": 1.0,
          "routing_exact_sum": 36,
          "routing_exact_n": 36,
          "all_relevant_survive_filter": 1.0,
          "all_relevant_survive_filter_sum": 36,
          "all_relevant_survive_filter_n": 36,
          "filter_removed_relevant": 0.0,
          "filter_removed_relevant_sum": 0,
          "filter_removed_relevant_n": 36,
          "gate_errors": 0,
          "wrong_scope_assignments": 0,
          "within_scope_ranking_errors": 20,
          "action_confusion": {
            "answer->answer": 36,
            "answer->clarify": 0,
            "answer->abstain": 0,
            "clarify->answer": 0,
            "clarify->clarify": 0,
            "clarify->abstain": 0,
            "abstain->answer": 0,
            "abstain->clarify": 0,
            "abstain->abstain": 0
          }
        },
        "OracleRRF": {
          "queries": 36,
          "answerable": 36,
          "action_correct": 36,
          "hit1": 0.4444444444444444,
          "hit1_sum": 16.0,
          "recall5": 0.9722222222222222,
          "recall5_sum": 35.0,
          "ndcg10": 0.7477301583531948,
          "ndcg10_sum": 26.91828570071501,
          "all_evidence5": 0.9444444444444444,
          "all_evidence5_sum": 34.0,
          "returned": 1.0,
          "returned_sum": 36.0,
          "wrong_scope1": 0.0,
          "wrong_scope1_sum": 0.0,
          "scope_exact": 1.0,
          "scope_exact_sum": 36,
          "scope_exact_n": 36,
          "routing_exact": 1.0,
          "routing_exact_sum": 36,
          "routing_exact_n": 36,
          "all_relevant_survive_filter": 1.0,
          "all_relevant_survive_filter_sum": 36,
          "all_relevant_survive_filter_n": 36,
          "filter_removed_relevant": 0.0,
          "filter_removed_relevant_sum": 0,
          "filter_removed_relevant_n": 36,
          "gate_errors": 0,
          "wrong_scope_assignments": 0,
          "within_scope_ranking_errors": 20,
          "action_confusion": {
            "answer->answer": 36,
            "answer->clarify": 0,
            "answer->abstain": 0,
            "clarify->answer": 0,
            "clarify->clarify": 0,
            "clarify->abstain": 0,
            "abstain->answer": 0,
            "abstain->clarify": 0,
            "abstain->abstain": 0
          }
        },
        "PositiveRRF": {
          "queries": 36,
          "answerable": 36,
          "action_correct": 36,
          "hit1": 0.4722222222222222,
          "hit1_sum": 17.0,
          "recall5": 0.9722222222222222,
          "recall5_sum": 35.0,
          "ndcg10": 0.7442731836980475,
          "ndcg10_sum": 26.793834613129707,
          "all_evidence5": 0.9444444444444444,
          "all_evidence5_sum": 34.0,
          "returned": 1.0,
          "returned_sum": 36.0,
          "wrong_scope1": 0.4166666666666667,
          "wrong_scope1_sum": 15.0,
          "scope_exact": null,
          "scope_exact_sum": 0,
          "scope_exact_n": 0,
          "routing_exact": null,
          "routing_exact_sum": 0,
          "routing_exact_n": 0,
          "all_relevant_survive_filter": null,
          "all_relevant_survive_filter_sum": 0,
          "all_relevant_survive_filter_n": 0,
          "filter_removed_relevant": null,
          "filter_removed_relevant_sum": 0,
          "filter_removed_relevant_n": 0,
          "gate_errors": 0,
          "wrong_scope_assignments": 0,
          "within_scope_ranking_errors": 0,
          "action_confusion": {
            "answer->answer": 36,
            "answer->clarify": 0,
            "answer->abstain": 0,
            "clarify->answer": 0,
            "clarify->clarify": 0,
            "clarify->abstain": 0,
            "abstain->answer": 0,
            "abstain->clarify": 0,
            "abstain->abstain": 0
          }
        },
        "RoleDense": {
          "queries": 36,
          "answerable": 36,
          "action_correct": 36,
          "hit1": 0.7777777777777778,
          "hit1_sum": 28.0,
          "recall5": 1.0,
          "recall5_sum": 36.0,
          "ndcg10": 0.9066147789553659,
          "ndcg10_sum": 32.638132042393174,
          "all_evidence5": 1.0,
          "all_evidence5_sum": 36.0,
          "returned": 1.0,
          "returned_sum": 36.0,
          "wrong_scope1": 0.0,
          "wrong_scope1_sum": 0.0,
          "scope_exact": 1.0,
          "scope_exact_sum": 36,
          "scope_exact_n": 36,
          "routing_exact": 1.0,
          "routing_exact_sum": 36,
          "routing_exact_n": 36,
          "all_relevant_survive_filter": 1.0,
          "all_relevant_survive_filter_sum": 36,
          "all_relevant_survive_filter_n": 36,
          "filter_removed_relevant": 0.0,
          "filter_removed_relevant_sum": 0,
          "filter_removed_relevant_n": 36,
          "gate_errors": 0,
          "wrong_scope_assignments": 0,
          "within_scope_ranking_errors": 8,
          "action_confusion": {
            "answer->answer": 36,
            "answer->clarify": 0,
            "answer->abstain": 0,
            "clarify->answer": 0,
            "clarify->clarify": 0,
            "clarify->abstain": 0,
            "abstain->answer": 0,
            "abstain->clarify": 0,
            "abstain->abstain": 0
          }
        },
        "RolePositiveRRF": {
          "queries": 36,
          "answerable": 36,
          "action_correct": 36,
          "hit1": 0.7777777777777778,
          "hit1_sum": 28.0,
          "recall5": 1.0,
          "recall5_sum": 36.0,
          "ndcg10": 0.9066147789553659,
          "ndcg10_sum": 32.638132042393174,
          "all_evidence5": 1.0,
          "all_evidence5_sum": 36.0,
          "returned": 1.0,
          "returned_sum": 36.0,
          "wrong_scope1": 0.0,
          "wrong_scope1_sum": 0.0,
          "scope_exact": 1.0,
          "scope_exact_sum": 36,
          "scope_exact_n": 36,
          "routing_exact": 1.0,
          "routing_exact_sum": 36,
          "routing_exact_n": 36,
          "all_relevant_survive_filter": 1.0,
          "all_relevant_survive_filter_sum": 36,
          "all_relevant_survive_filter_n": 36,
          "filter_removed_relevant": 0.0,
          "filter_removed_relevant_sum": 0,
          "filter_removed_relevant_n": 36,
          "gate_errors": 0,
          "wrong_scope_assignments": 0,
          "within_scope_ranking_errors": 8,
          "action_confusion": {
            "answer->answer": 36,
            "answer->clarify": 0,
            "answer->abstain": 0,
            "clarify->answer": 0,
            "clarify->clarify": 0,
            "clarify->abstain": 0,
            "abstain->answer": 0,
            "abstain->clarify": 0,
            "abstain->abstain": 0
          }
        },
        "CrossEncoder": {
          "queries": 36,
          "answerable": 36,
          "action_correct": 36,
          "hit1": 0.3611111111111111,
          "hit1_sum": 13.0,
          "recall5": 0.7222222222222222,
          "recall5_sum": 26.0,
          "ndcg10": 0.5932191481447296,
          "ndcg10_sum": 21.355889333210268,
          "all_evidence5": 0.6944444444444444,
          "all_evidence5_sum": 25.0,
          "returned": 1.0,
          "returned_sum": 36.0,
          "wrong_scope1": 0.5555555555555556,
          "wrong_scope1_sum": 20.0,
          "scope_exact": null,
          "scope_exact_sum": 0,
          "scope_exact_n": 0,
          "routing_exact": null,
          "routing_exact_sum": 0,
          "routing_exact_n": 0,
          "all_relevant_survive_filter": null,
          "all_relevant_survive_filter_sum": 0,
          "all_relevant_survive_filter_n": 0,
          "filter_removed_relevant": null,
          "filter_removed_relevant_sum": 0,
          "filter_removed_relevant_n": 0,
          "gate_errors": 0,
          "wrong_scope_assignments": 0,
          "within_scope_ranking_errors": 0,
          "action_confusion": {
            "answer->answer": 36,
            "answer->clarify": 0,
            "answer->abstain": 0,
            "clarify->answer": 0,
            "clarify->clarify": 0,
            "clarify->abstain": 0,
            "abstain->answer": 0,
            "abstain->clarify": 0,
            "abstain->abstain": 0
          }
        },
        "RoleCrossEncoder": {
          "queries": 36,
          "answerable": 36,
          "action_correct": 36,
          "hit1": 0.7222222222222222,
          "hit1_sum": 26.0,
          "recall5": 0.9027777777777778,
          "recall5_sum": 32.5,
          "ndcg10": 0.8372623062939055,
          "ndcg10_sum": 30.1414430265806,
          "all_evidence5": 0.8611111111111112,
          "all_evidence5_sum": 31.0,
          "returned": 1.0,
          "returned_sum": 36.0,
          "wrong_scope1": 0.0,
          "wrong_scope1_sum": 0.0,
          "scope_exact": 1.0,
          "scope_exact_sum": 36,
          "scope_exact_n": 36,
          "routing_exact": 1.0,
          "routing_exact_sum": 36,
          "routing_exact_n": 36,
          "all_relevant_survive_filter": 1.0,
          "all_relevant_survive_filter_sum": 36,
          "all_relevant_survive_filter_n": 36,
          "filter_removed_relevant": 0.0,
          "filter_removed_relevant_sum": 0,
          "filter_removed_relevant_n": 36,
          "gate_errors": 0,
          "wrong_scope_assignments": 0,
          "within_scope_ranking_errors": 10,
          "action_confusion": {
            "answer->answer": 36,
            "answer->clarify": 0,
            "answer->abstain": 0,
            "clarify->answer": 0,
            "clarify->clarify": 0,
            "clarify->abstain": 0,
            "abstain->answer": 0,
            "abstain->clarify": 0,
            "abstain->abstain": 0
          }
        },
        "DirectLookup": {
          "queries": 36,
          "answerable": 36,
          "action_correct": 36,
          "hit1": 0.9444444444444444,
          "hit1_sum": 34.0,
          "recall5": 0.9444444444444444,
          "recall5_sum": 34.0,
          "ndcg10": 0.9444444444444444,
          "ndcg10_sum": 34.0,
          "all_evidence5": 0.9444444444444444,
          "all_evidence5_sum": 34.0,
          "returned": 0.9444444444444444,
          "returned_sum": 34.0,
          "wrong_scope1": 0.0,
          "wrong_scope1_sum": 0.0,
          "scope_exact": 1.0,
          "scope_exact_sum": 36,
          "scope_exact_n": 36,
          "routing_exact": 1.0,
          "routing_exact_sum": 36,
          "routing_exact_n": 36,
          "all_relevant_survive_filter": 1.0,
          "all_relevant_survive_filter_sum": 36,
          "all_relevant_survive_filter_n": 36,
          "filter_removed_relevant": 0.0,
          "filter_removed_relevant_sum": 0,
          "filter_removed_relevant_n": 36,
          "gate_errors": 0,
          "wrong_scope_assignments": 0,
          "within_scope_ranking_errors": 2,
          "action_confusion": {
            "answer->answer": 36,
            "answer->clarify": 0,
            "answer->abstain": 0,
            "clarify->answer": 0,
            "clarify->clarify": 0,
            "clarify->abstain": 0,
            "abstain->answer": 0,
            "abstain->clarify": 0,
            "abstain->abstain": 0
          }
        }
      }
    }
  },
  "original_actions": {
    "bilingual_cards": {
      "BM25": {
        "queries": 100,
        "answerable": 72,
        "action_correct": 72,
        "hit1": 0.6111111111111112,
        "hit1_sum": 44.0,
        "recall5": 0.9513888888888888,
        "recall5_sum": 68.5,
        "ndcg10": 0.8143216301555279,
        "ndcg10_sum": 58.63115737119801,
        "all_evidence5": 0.9305555555555556,
        "all_evidence5_sum": 67.0,
        "returned": 1.0,
        "returned_sum": 72.0,
        "wrong_scope1": 0.375,
        "wrong_scope1_sum": 27.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 72,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 16,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 12,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "E5": {
        "queries": 100,
        "answerable": 72,
        "action_correct": 72,
        "hit1": 0.6666666666666666,
        "hit1_sum": 48.0,
        "recall5": 0.9722222222222222,
        "recall5_sum": 70.0,
        "ndcg10": 0.8593446843228119,
        "ndcg10_sum": 61.872817271242454,
        "all_evidence5": 0.9583333333333334,
        "all_evidence5_sum": 69.0,
        "returned": 1.0,
        "returned_sum": 72.0,
        "wrong_scope1": 0.3194444444444444,
        "wrong_scope1_sum": 23.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 72,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 16,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 12,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "RRF": {
        "queries": 100,
        "answerable": 72,
        "action_correct": 72,
        "hit1": 0.6527777777777778,
        "hit1_sum": 47.0,
        "recall5": 0.9513888888888888,
        "recall5_sum": 68.5,
        "ndcg10": 0.8526844333442827,
        "ndcg10_sum": 61.393279200788356,
        "all_evidence5": 0.9305555555555556,
        "all_evidence5_sum": 67.0,
        "returned": 1.0,
        "returned_sum": 72.0,
        "wrong_scope1": 0.3472222222222222,
        "wrong_scope1_sum": 25.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 72,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 16,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 12,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "MentionRRF": {
        "queries": 100,
        "answerable": 72,
        "action_correct": 72,
        "hit1": 0.6527777777777778,
        "hit1_sum": 47.0,
        "recall5": 0.9583333333333334,
        "recall5_sum": 69.0,
        "ndcg10": 0.8541048638997338,
        "ndcg10_sum": 61.49555020078083,
        "all_evidence5": 0.9444444444444444,
        "all_evidence5_sum": 68.0,
        "returned": 1.0,
        "returned_sum": 72.0,
        "wrong_scope1": 0.3472222222222222,
        "wrong_scope1_sum": 25.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 72,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 16,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 12,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "RoleRRF": {
        "queries": 100,
        "answerable": 72,
        "action_correct": 100,
        "hit1": 0.9583333333333334,
        "hit1_sum": 69.0,
        "recall5": 0.9861111111111112,
        "recall5_sum": 71.0,
        "ndcg10": 0.9718267568660698,
        "ndcg10_sum": 69.97152649435704,
        "all_evidence5": 0.9861111111111112,
        "all_evidence5_sum": 71.0,
        "returned": 1.0,
        "returned_sum": 72.0,
        "wrong_scope1": 0.0,
        "wrong_scope1_sum": 0.0,
        "scope_exact": 1.0,
        "scope_exact_sum": 72,
        "scope_exact_n": 72,
        "routing_exact": 1.0,
        "routing_exact_sum": 100,
        "routing_exact_n": 100,
        "all_relevant_survive_filter": 1.0,
        "all_relevant_survive_filter_sum": 72,
        "all_relevant_survive_filter_n": 72,
        "filter_removed_relevant": 0.0,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 72,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 3,
        "action_confusion": {
          "answer->answer": 72,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 16,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 12
        }
      },
      "OracleRRF": {
        "queries": 100,
        "answerable": 72,
        "action_correct": 100,
        "hit1": 0.9583333333333334,
        "hit1_sum": 69.0,
        "recall5": 0.9861111111111112,
        "recall5_sum": 71.0,
        "ndcg10": 0.9718267568660698,
        "ndcg10_sum": 69.97152649435704,
        "all_evidence5": 0.9861111111111112,
        "all_evidence5_sum": 71.0,
        "returned": 1.0,
        "returned_sum": 72.0,
        "wrong_scope1": 0.0,
        "wrong_scope1_sum": 0.0,
        "scope_exact": 1.0,
        "scope_exact_sum": 72,
        "scope_exact_n": 72,
        "routing_exact": 1.0,
        "routing_exact_sum": 100,
        "routing_exact_n": 100,
        "all_relevant_survive_filter": 1.0,
        "all_relevant_survive_filter_sum": 72,
        "all_relevant_survive_filter_n": 72,
        "filter_removed_relevant": 0.0,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 72,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 3,
        "action_confusion": {
          "answer->answer": 72,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 16,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 12
        }
      },
      "PositiveRRF": {
        "queries": 100,
        "answerable": 72,
        "action_correct": 72,
        "hit1": 0.6527777777777778,
        "hit1_sum": 47.0,
        "recall5": 0.9513888888888888,
        "recall5_sum": 68.5,
        "ndcg10": 0.8526844333442827,
        "ndcg10_sum": 61.393279200788356,
        "all_evidence5": 0.9305555555555556,
        "all_evidence5_sum": 67.0,
        "returned": 1.0,
        "returned_sum": 72.0,
        "wrong_scope1": 0.3472222222222222,
        "wrong_scope1_sum": 25.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 72,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 16,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 12,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "RoleDense": {
        "queries": 100,
        "answerable": 72,
        "action_correct": 100,
        "hit1": 0.9444444444444444,
        "hit1_sum": 68.0,
        "recall5": 1.0,
        "recall5_sum": 72.0,
        "ndcg10": 0.9736858002888454,
        "ndcg10_sum": 70.10537762079687,
        "all_evidence5": 1.0,
        "all_evidence5_sum": 72.0,
        "returned": 1.0,
        "returned_sum": 72.0,
        "wrong_scope1": 0.0,
        "wrong_scope1_sum": 0.0,
        "scope_exact": 1.0,
        "scope_exact_sum": 72,
        "scope_exact_n": 72,
        "routing_exact": 1.0,
        "routing_exact_sum": 100,
        "routing_exact_n": 100,
        "all_relevant_survive_filter": 1.0,
        "all_relevant_survive_filter_sum": 72,
        "all_relevant_survive_filter_n": 72,
        "filter_removed_relevant": 0.0,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 72,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 4,
        "action_confusion": {
          "answer->answer": 72,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 16,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 12
        }
      },
      "RolePositiveRRF": {
        "queries": 100,
        "answerable": 72,
        "action_correct": 100,
        "hit1": 0.9583333333333334,
        "hit1_sum": 69.0,
        "recall5": 0.9861111111111112,
        "recall5_sum": 71.0,
        "ndcg10": 0.9718267568660698,
        "ndcg10_sum": 69.97152649435704,
        "all_evidence5": 0.9861111111111112,
        "all_evidence5_sum": 71.0,
        "returned": 1.0,
        "returned_sum": 72.0,
        "wrong_scope1": 0.0,
        "wrong_scope1_sum": 0.0,
        "scope_exact": 1.0,
        "scope_exact_sum": 72,
        "scope_exact_n": 72,
        "routing_exact": 1.0,
        "routing_exact_sum": 100,
        "routing_exact_n": 100,
        "all_relevant_survive_filter": 1.0,
        "all_relevant_survive_filter_sum": 72,
        "all_relevant_survive_filter_n": 72,
        "filter_removed_relevant": 0.0,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 72,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 3,
        "action_confusion": {
          "answer->answer": 72,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 16,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 12
        }
      },
      "CrossEncoder": {
        "queries": 100,
        "answerable": 72,
        "action_correct": 72,
        "hit1": 0.4305555555555556,
        "hit1_sum": 31.0,
        "recall5": 0.8888888888888888,
        "recall5_sum": 64.0,
        "ndcg10": 0.7379148260903795,
        "ndcg10_sum": 53.129867478507315,
        "all_evidence5": 0.8611111111111112,
        "all_evidence5_sum": 62.0,
        "returned": 1.0,
        "returned_sum": 72.0,
        "wrong_scope1": 0.5416666666666666,
        "wrong_scope1_sum": 39.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 72,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 16,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 12,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "RoleCrossEncoder": {
        "queries": 100,
        "answerable": 72,
        "action_correct": 100,
        "hit1": 0.8611111111111112,
        "hit1_sum": 62.0,
        "recall5": 0.9861111111111112,
        "recall5_sum": 71.0,
        "ndcg10": 0.9362938324151524,
        "ndcg10_sum": 67.41315593389098,
        "all_evidence5": 0.9722222222222222,
        "all_evidence5_sum": 70.0,
        "returned": 1.0,
        "returned_sum": 72.0,
        "wrong_scope1": 0.0,
        "wrong_scope1_sum": 0.0,
        "scope_exact": 1.0,
        "scope_exact_sum": 72,
        "scope_exact_n": 72,
        "routing_exact": 1.0,
        "routing_exact_sum": 100,
        "routing_exact_n": 100,
        "all_relevant_survive_filter": 1.0,
        "all_relevant_survive_filter_sum": 72,
        "all_relevant_survive_filter_n": 72,
        "filter_removed_relevant": 0.0,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 72,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 10,
        "action_confusion": {
          "answer->answer": 72,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 16,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 12
        }
      },
      "DirectLookup": {
        "queries": 100,
        "answerable": 72,
        "action_correct": 100,
        "hit1": 0.9444444444444444,
        "hit1_sum": 68.0,
        "recall5": 0.9444444444444444,
        "recall5_sum": 68.0,
        "ndcg10": 0.9422144663652274,
        "ndcg10_sum": 67.83944157829637,
        "all_evidence5": 0.9444444444444444,
        "all_evidence5_sum": 68.0,
        "returned": 0.9444444444444444,
        "returned_sum": 68.0,
        "wrong_scope1": 0.0,
        "wrong_scope1_sum": 0.0,
        "scope_exact": 1.0,
        "scope_exact_sum": 72,
        "scope_exact_n": 72,
        "routing_exact": 1.0,
        "routing_exact_sum": 100,
        "routing_exact_n": 100,
        "all_relevant_survive_filter": 1.0,
        "all_relevant_survive_filter_sum": 72,
        "all_relevant_survive_filter_n": 72,
        "filter_removed_relevant": 0.0,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 72,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 4,
        "action_confusion": {
          "answer->answer": 72,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 16,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 12
        }
      }
    },
    "english_cards": {
      "BM25": {
        "queries": 100,
        "answerable": 72,
        "action_correct": 72,
        "hit1": 0.3472222222222222,
        "hit1_sum": 25.0,
        "recall5": 0.6458333333333334,
        "recall5_sum": 46.5,
        "ndcg10": 0.5500359302467903,
        "ndcg10_sum": 39.6025869777689,
        "all_evidence5": 0.625,
        "all_evidence5_sum": 45.0,
        "returned": 1.0,
        "returned_sum": 72.0,
        "wrong_scope1": 0.5277777777777778,
        "wrong_scope1_sum": 38.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 72,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 16,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 12,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "E5": {
        "queries": 100,
        "answerable": 72,
        "action_correct": 72,
        "hit1": 0.5972222222222222,
        "hit1_sum": 43.0,
        "recall5": 0.9861111111111112,
        "recall5_sum": 71.0,
        "ndcg10": 0.8197925215753076,
        "ndcg10_sum": 59.02506155342215,
        "all_evidence5": 0.9722222222222222,
        "all_evidence5_sum": 70.0,
        "returned": 1.0,
        "returned_sum": 72.0,
        "wrong_scope1": 0.3472222222222222,
        "wrong_scope1_sum": 25.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 72,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 16,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 12,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "RRF": {
        "queries": 100,
        "answerable": 72,
        "action_correct": 72,
        "hit1": 0.4305555555555556,
        "hit1_sum": 31.0,
        "recall5": 0.75,
        "recall5_sum": 54.0,
        "ndcg10": 0.6820470156550892,
        "ndcg10_sum": 49.107385127166424,
        "all_evidence5": 0.7222222222222222,
        "all_evidence5_sum": 52.0,
        "returned": 1.0,
        "returned_sum": 72.0,
        "wrong_scope1": 0.4722222222222222,
        "wrong_scope1_sum": 34.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 72,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 16,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 12,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "MentionRRF": {
        "queries": 100,
        "answerable": 72,
        "action_correct": 72,
        "hit1": 0.4583333333333333,
        "hit1_sum": 33.0,
        "recall5": 0.8680555555555556,
        "recall5_sum": 62.5,
        "ndcg10": 0.7147558623091528,
        "ndcg10_sum": 51.462422086259,
        "all_evidence5": 0.8472222222222222,
        "all_evidence5_sum": 61.0,
        "returned": 1.0,
        "returned_sum": 72.0,
        "wrong_scope1": 0.4583333333333333,
        "wrong_scope1_sum": 33.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 72,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 16,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 12,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "RoleRRF": {
        "queries": 100,
        "answerable": 72,
        "action_correct": 100,
        "hit1": 0.7222222222222222,
        "hit1_sum": 52.0,
        "recall5": 0.9861111111111112,
        "recall5_sum": 71.0,
        "ndcg10": 0.8738650791765974,
        "ndcg10_sum": 62.91828570071501,
        "all_evidence5": 0.9722222222222222,
        "all_evidence5_sum": 70.0,
        "returned": 1.0,
        "returned_sum": 72.0,
        "wrong_scope1": 0.0,
        "wrong_scope1_sum": 0.0,
        "scope_exact": 1.0,
        "scope_exact_sum": 72,
        "scope_exact_n": 72,
        "routing_exact": 1.0,
        "routing_exact_sum": 100,
        "routing_exact_n": 100,
        "all_relevant_survive_filter": 1.0,
        "all_relevant_survive_filter_sum": 72,
        "all_relevant_survive_filter_n": 72,
        "filter_removed_relevant": 0.0,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 72,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 20,
        "action_confusion": {
          "answer->answer": 72,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 16,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 12
        }
      },
      "OracleRRF": {
        "queries": 100,
        "answerable": 72,
        "action_correct": 100,
        "hit1": 0.7222222222222222,
        "hit1_sum": 52.0,
        "recall5": 0.9861111111111112,
        "recall5_sum": 71.0,
        "ndcg10": 0.8738650791765974,
        "ndcg10_sum": 62.91828570071501,
        "all_evidence5": 0.9722222222222222,
        "all_evidence5_sum": 70.0,
        "returned": 1.0,
        "returned_sum": 72.0,
        "wrong_scope1": 0.0,
        "wrong_scope1_sum": 0.0,
        "scope_exact": 1.0,
        "scope_exact_sum": 72,
        "scope_exact_n": 72,
        "routing_exact": 1.0,
        "routing_exact_sum": 100,
        "routing_exact_n": 100,
        "all_relevant_survive_filter": 1.0,
        "all_relevant_survive_filter_sum": 72,
        "all_relevant_survive_filter_n": 72,
        "filter_removed_relevant": 0.0,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 72,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 20,
        "action_confusion": {
          "answer->answer": 72,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 16,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 12
        }
      },
      "PositiveRRF": {
        "queries": 100,
        "answerable": 72,
        "action_correct": 72,
        "hit1": 0.5694444444444444,
        "hit1_sum": 41.0,
        "recall5": 0.9861111111111112,
        "recall5_sum": 71.0,
        "ndcg10": 0.8098182255111214,
        "ndcg10_sum": 58.306912236800734,
        "all_evidence5": 0.9722222222222222,
        "all_evidence5_sum": 70.0,
        "returned": 1.0,
        "returned_sum": 72.0,
        "wrong_scope1": 0.375,
        "wrong_scope1_sum": 27.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 72,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 16,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 12,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "RoleDense": {
        "queries": 100,
        "answerable": 72,
        "action_correct": 100,
        "hit1": 0.8888888888888888,
        "hit1_sum": 64.0,
        "recall5": 1.0,
        "recall5_sum": 72.0,
        "ndcg10": 0.9533073894776831,
        "ndcg10_sum": 68.63813204239318,
        "all_evidence5": 1.0,
        "all_evidence5_sum": 72.0,
        "returned": 1.0,
        "returned_sum": 72.0,
        "wrong_scope1": 0.0,
        "wrong_scope1_sum": 0.0,
        "scope_exact": 1.0,
        "scope_exact_sum": 72,
        "scope_exact_n": 72,
        "routing_exact": 1.0,
        "routing_exact_sum": 100,
        "routing_exact_n": 100,
        "all_relevant_survive_filter": 1.0,
        "all_relevant_survive_filter_sum": 72,
        "all_relevant_survive_filter_n": 72,
        "filter_removed_relevant": 0.0,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 72,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 8,
        "action_confusion": {
          "answer->answer": 72,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 16,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 12
        }
      },
      "RolePositiveRRF": {
        "queries": 100,
        "answerable": 72,
        "action_correct": 100,
        "hit1": 0.8888888888888888,
        "hit1_sum": 64.0,
        "recall5": 1.0,
        "recall5_sum": 72.0,
        "ndcg10": 0.9533073894776831,
        "ndcg10_sum": 68.63813204239318,
        "all_evidence5": 1.0,
        "all_evidence5_sum": 72.0,
        "returned": 1.0,
        "returned_sum": 72.0,
        "wrong_scope1": 0.0,
        "wrong_scope1_sum": 0.0,
        "scope_exact": 1.0,
        "scope_exact_sum": 72,
        "scope_exact_n": 72,
        "routing_exact": 1.0,
        "routing_exact_sum": 100,
        "routing_exact_n": 100,
        "all_relevant_survive_filter": 1.0,
        "all_relevant_survive_filter_sum": 72,
        "all_relevant_survive_filter_n": 72,
        "filter_removed_relevant": 0.0,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 72,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 8,
        "action_confusion": {
          "answer->answer": 72,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 16,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 12
        }
      },
      "CrossEncoder": {
        "queries": 100,
        "answerable": 72,
        "action_correct": 72,
        "hit1": 0.3888888888888889,
        "hit1_sum": 28.0,
        "recall5": 0.8263888888888888,
        "recall5_sum": 59.5,
        "ndcg10": 0.6714598469890858,
        "ndcg10_sum": 48.345108983214175,
        "all_evidence5": 0.8055555555555556,
        "all_evidence5_sum": 58.0,
        "returned": 1.0,
        "returned_sum": 72.0,
        "wrong_scope1": 0.5694444444444444,
        "wrong_scope1_sum": 41.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 72,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 16,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 12,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "RoleCrossEncoder": {
        "queries": 100,
        "answerable": 72,
        "action_correct": 100,
        "hit1": 0.8194444444444444,
        "hit1_sum": 59.0,
        "recall5": 0.9513888888888888,
        "recall5_sum": 68.5,
        "ndcg10": 0.8979109457706961,
        "ndcg10_sum": 64.6495880954901,
        "all_evidence5": 0.9305555555555556,
        "all_evidence5_sum": 67.0,
        "returned": 1.0,
        "returned_sum": 72.0,
        "wrong_scope1": 0.0,
        "wrong_scope1_sum": 0.0,
        "scope_exact": 1.0,
        "scope_exact_sum": 72,
        "scope_exact_n": 72,
        "routing_exact": 1.0,
        "routing_exact_sum": 100,
        "routing_exact_n": 100,
        "all_relevant_survive_filter": 1.0,
        "all_relevant_survive_filter_sum": 72,
        "all_relevant_survive_filter_n": 72,
        "filter_removed_relevant": 0.0,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 72,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 13,
        "action_confusion": {
          "answer->answer": 72,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 16,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 12
        }
      },
      "DirectLookup": {
        "queries": 100,
        "answerable": 72,
        "action_correct": 100,
        "hit1": 0.9444444444444444,
        "hit1_sum": 68.0,
        "recall5": 0.9444444444444444,
        "recall5_sum": 68.0,
        "ndcg10": 0.9422144663652274,
        "ndcg10_sum": 67.83944157829637,
        "all_evidence5": 0.9444444444444444,
        "all_evidence5_sum": 68.0,
        "returned": 0.9444444444444444,
        "returned_sum": 68.0,
        "wrong_scope1": 0.0,
        "wrong_scope1_sum": 0.0,
        "scope_exact": 1.0,
        "scope_exact_sum": 72,
        "scope_exact_n": 72,
        "routing_exact": 1.0,
        "routing_exact_sum": 100,
        "routing_exact_n": 100,
        "all_relevant_survive_filter": 1.0,
        "all_relevant_survive_filter_sum": 72,
        "all_relevant_survive_filter_n": 72,
        "filter_removed_relevant": 0.0,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 72,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 4,
        "action_confusion": {
          "answer->answer": 72,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 16,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 12
        }
      }
    }
  },
  "original_mixed": {
    "bilingual_cards": {
      "BM25": {
        "queries": 10,
        "answerable": 8,
        "action_correct": 8,
        "hit1": 0.625,
        "hit1_sum": 5.0,
        "recall5": 1.0,
        "recall5_sum": 8.0,
        "ndcg10": 0.8615986575892967,
        "ndcg10_sum": 6.892789260714372,
        "all_evidence5": 1.0,
        "all_evidence5_sum": 8.0,
        "returned": 1.0,
        "returned_sum": 8.0,
        "wrong_scope1": 0.375,
        "wrong_scope1_sum": 3.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 8,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 1,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 1,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "E5": {
        "queries": 10,
        "answerable": 8,
        "action_correct": 8,
        "hit1": 0.5,
        "hit1_sum": 4.0,
        "recall5": 1.0,
        "recall5_sum": 8.0,
        "ndcg10": 0.8154648767857288,
        "ndcg10_sum": 6.52371901428583,
        "all_evidence5": 1.0,
        "all_evidence5_sum": 8.0,
        "returned": 1.0,
        "returned_sum": 8.0,
        "wrong_scope1": 0.5,
        "wrong_scope1_sum": 4.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 8,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 1,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 1,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "RRF": {
        "queries": 10,
        "answerable": 8,
        "action_correct": 8,
        "hit1": 0.875,
        "hit1_sum": 7.0,
        "recall5": 1.0,
        "recall5_sum": 8.0,
        "ndcg10": 0.9538662191964322,
        "ndcg10_sum": 7.630929753571458,
        "all_evidence5": 1.0,
        "all_evidence5_sum": 8.0,
        "returned": 1.0,
        "returned_sum": 8.0,
        "wrong_scope1": 0.125,
        "wrong_scope1_sum": 1.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 8,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 1,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 1,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "MentionRRF": {
        "queries": 10,
        "answerable": 8,
        "action_correct": 8,
        "hit1": 0.875,
        "hit1_sum": 7.0,
        "recall5": 1.0,
        "recall5_sum": 8.0,
        "ndcg10": 0.9538662191964322,
        "ndcg10_sum": 7.630929753571458,
        "all_evidence5": 1.0,
        "all_evidence5_sum": 8.0,
        "returned": 1.0,
        "returned_sum": 8.0,
        "wrong_scope1": 0.125,
        "wrong_scope1_sum": 1.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 8,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 1,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 1,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "RoleRRF": {
        "queries": 10,
        "answerable": 8,
        "action_correct": 10,
        "hit1": 1.0,
        "hit1_sum": 8.0,
        "recall5": 1.0,
        "recall5_sum": 8.0,
        "ndcg10": 1.0,
        "ndcg10_sum": 8.0,
        "all_evidence5": 1.0,
        "all_evidence5_sum": 8.0,
        "returned": 1.0,
        "returned_sum": 8.0,
        "wrong_scope1": 0.0,
        "wrong_scope1_sum": 0.0,
        "scope_exact": 1.0,
        "scope_exact_sum": 8,
        "scope_exact_n": 8,
        "routing_exact": 1.0,
        "routing_exact_sum": 10,
        "routing_exact_n": 10,
        "all_relevant_survive_filter": 1.0,
        "all_relevant_survive_filter_sum": 8,
        "all_relevant_survive_filter_n": 8,
        "filter_removed_relevant": 0.0,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 8,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 8,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 1,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 1
        }
      },
      "OracleRRF": {
        "queries": 10,
        "answerable": 8,
        "action_correct": 10,
        "hit1": 1.0,
        "hit1_sum": 8.0,
        "recall5": 1.0,
        "recall5_sum": 8.0,
        "ndcg10": 1.0,
        "ndcg10_sum": 8.0,
        "all_evidence5": 1.0,
        "all_evidence5_sum": 8.0,
        "returned": 1.0,
        "returned_sum": 8.0,
        "wrong_scope1": 0.0,
        "wrong_scope1_sum": 0.0,
        "scope_exact": 1.0,
        "scope_exact_sum": 8,
        "scope_exact_n": 8,
        "routing_exact": 1.0,
        "routing_exact_sum": 10,
        "routing_exact_n": 10,
        "all_relevant_survive_filter": 1.0,
        "all_relevant_survive_filter_sum": 8,
        "all_relevant_survive_filter_n": 8,
        "filter_removed_relevant": 0.0,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 8,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 8,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 1,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 1
        }
      },
      "PositiveRRF": {
        "queries": 10,
        "answerable": 8,
        "action_correct": 8,
        "hit1": 0.875,
        "hit1_sum": 7.0,
        "recall5": 1.0,
        "recall5_sum": 8.0,
        "ndcg10": 0.9538662191964322,
        "ndcg10_sum": 7.630929753571458,
        "all_evidence5": 1.0,
        "all_evidence5_sum": 8.0,
        "returned": 1.0,
        "returned_sum": 8.0,
        "wrong_scope1": 0.125,
        "wrong_scope1_sum": 1.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 8,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 1,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 1,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "RoleDense": {
        "queries": 10,
        "answerable": 8,
        "action_correct": 10,
        "hit1": 1.0,
        "hit1_sum": 8.0,
        "recall5": 1.0,
        "recall5_sum": 8.0,
        "ndcg10": 1.0,
        "ndcg10_sum": 8.0,
        "all_evidence5": 1.0,
        "all_evidence5_sum": 8.0,
        "returned": 1.0,
        "returned_sum": 8.0,
        "wrong_scope1": 0.0,
        "wrong_scope1_sum": 0.0,
        "scope_exact": 1.0,
        "scope_exact_sum": 8,
        "scope_exact_n": 8,
        "routing_exact": 1.0,
        "routing_exact_sum": 10,
        "routing_exact_n": 10,
        "all_relevant_survive_filter": 1.0,
        "all_relevant_survive_filter_sum": 8,
        "all_relevant_survive_filter_n": 8,
        "filter_removed_relevant": 0.0,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 8,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 8,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 1,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 1
        }
      },
      "RolePositiveRRF": {
        "queries": 10,
        "answerable": 8,
        "action_correct": 10,
        "hit1": 1.0,
        "hit1_sum": 8.0,
        "recall5": 1.0,
        "recall5_sum": 8.0,
        "ndcg10": 1.0,
        "ndcg10_sum": 8.0,
        "all_evidence5": 1.0,
        "all_evidence5_sum": 8.0,
        "returned": 1.0,
        "returned_sum": 8.0,
        "wrong_scope1": 0.0,
        "wrong_scope1_sum": 0.0,
        "scope_exact": 1.0,
        "scope_exact_sum": 8,
        "scope_exact_n": 8,
        "routing_exact": 1.0,
        "routing_exact_sum": 10,
        "routing_exact_n": 10,
        "all_relevant_survive_filter": 1.0,
        "all_relevant_survive_filter_sum": 8,
        "all_relevant_survive_filter_n": 8,
        "filter_removed_relevant": 0.0,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 8,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 8,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 1,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 1
        }
      },
      "CrossEncoder": {
        "queries": 10,
        "answerable": 8,
        "action_correct": 8,
        "hit1": 0.5,
        "hit1_sum": 4.0,
        "recall5": 1.0,
        "recall5_sum": 8.0,
        "ndcg10": 0.8154648767857288,
        "ndcg10_sum": 6.52371901428583,
        "all_evidence5": 1.0,
        "all_evidence5_sum": 8.0,
        "returned": 1.0,
        "returned_sum": 8.0,
        "wrong_scope1": 0.5,
        "wrong_scope1_sum": 4.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 8,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 1,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 1,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "RoleCrossEncoder": {
        "queries": 10,
        "answerable": 8,
        "action_correct": 10,
        "hit1": 1.0,
        "hit1_sum": 8.0,
        "recall5": 1.0,
        "recall5_sum": 8.0,
        "ndcg10": 1.0,
        "ndcg10_sum": 8.0,
        "all_evidence5": 1.0,
        "all_evidence5_sum": 8.0,
        "returned": 1.0,
        "returned_sum": 8.0,
        "wrong_scope1": 0.0,
        "wrong_scope1_sum": 0.0,
        "scope_exact": 1.0,
        "scope_exact_sum": 8,
        "scope_exact_n": 8,
        "routing_exact": 1.0,
        "routing_exact_sum": 10,
        "routing_exact_n": 10,
        "all_relevant_survive_filter": 1.0,
        "all_relevant_survive_filter_sum": 8,
        "all_relevant_survive_filter_n": 8,
        "filter_removed_relevant": 0.0,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 8,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 8,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 1,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 1
        }
      },
      "DirectLookup": {
        "queries": 10,
        "answerable": 8,
        "action_correct": 10,
        "hit1": 1.0,
        "hit1_sum": 8.0,
        "recall5": 1.0,
        "recall5_sum": 8.0,
        "ndcg10": 1.0,
        "ndcg10_sum": 8.0,
        "all_evidence5": 1.0,
        "all_evidence5_sum": 8.0,
        "returned": 1.0,
        "returned_sum": 8.0,
        "wrong_scope1": 0.0,
        "wrong_scope1_sum": 0.0,
        "scope_exact": 1.0,
        "scope_exact_sum": 8,
        "scope_exact_n": 8,
        "routing_exact": 1.0,
        "routing_exact_sum": 10,
        "routing_exact_n": 10,
        "all_relevant_survive_filter": 1.0,
        "all_relevant_survive_filter_sum": 8,
        "all_relevant_survive_filter_n": 8,
        "filter_removed_relevant": 0.0,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 8,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 8,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 1,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 1
        }
      }
    },
    "english_cards": {
      "BM25": {
        "queries": 10,
        "answerable": 8,
        "action_correct": 8,
        "hit1": 0.25,
        "hit1_sum": 2.0,
        "recall5": 1.0,
        "recall5_sum": 8.0,
        "ndcg10": 0.6981656657413351,
        "ndcg10_sum": 5.585325325930681,
        "all_evidence5": 1.0,
        "all_evidence5_sum": 8.0,
        "returned": 1.0,
        "returned_sum": 8.0,
        "wrong_scope1": 0.75,
        "wrong_scope1_sum": 6.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 8,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 1,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 1,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "E5": {
        "queries": 10,
        "answerable": 8,
        "action_correct": 8,
        "hit1": 0.625,
        "hit1_sum": 5.0,
        "recall5": 1.0,
        "recall5_sum": 8.0,
        "ndcg10": 0.8615986575892967,
        "ndcg10_sum": 6.892789260714372,
        "all_evidence5": 1.0,
        "all_evidence5_sum": 8.0,
        "returned": 1.0,
        "returned_sum": 8.0,
        "wrong_scope1": 0.375,
        "wrong_scope1_sum": 3.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 8,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 1,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 1,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "RRF": {
        "queries": 10,
        "answerable": 8,
        "action_correct": 8,
        "hit1": 0.625,
        "hit1_sum": 5.0,
        "recall5": 1.0,
        "recall5_sum": 8.0,
        "ndcg10": 0.8615986575892967,
        "ndcg10_sum": 6.892789260714372,
        "all_evidence5": 1.0,
        "all_evidence5_sum": 8.0,
        "returned": 1.0,
        "returned_sum": 8.0,
        "wrong_scope1": 0.375,
        "wrong_scope1_sum": 3.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 8,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 1,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 1,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "MentionRRF": {
        "queries": 10,
        "answerable": 8,
        "action_correct": 8,
        "hit1": 0.625,
        "hit1_sum": 5.0,
        "recall5": 1.0,
        "recall5_sum": 8.0,
        "ndcg10": 0.8615986575892967,
        "ndcg10_sum": 6.892789260714372,
        "all_evidence5": 1.0,
        "all_evidence5_sum": 8.0,
        "returned": 1.0,
        "returned_sum": 8.0,
        "wrong_scope1": 0.375,
        "wrong_scope1_sum": 3.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 8,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 1,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 1,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "RoleRRF": {
        "queries": 10,
        "answerable": 8,
        "action_correct": 10,
        "hit1": 1.0,
        "hit1_sum": 8.0,
        "recall5": 1.0,
        "recall5_sum": 8.0,
        "ndcg10": 1.0,
        "ndcg10_sum": 8.0,
        "all_evidence5": 1.0,
        "all_evidence5_sum": 8.0,
        "returned": 1.0,
        "returned_sum": 8.0,
        "wrong_scope1": 0.0,
        "wrong_scope1_sum": 0.0,
        "scope_exact": 1.0,
        "scope_exact_sum": 8,
        "scope_exact_n": 8,
        "routing_exact": 1.0,
        "routing_exact_sum": 10,
        "routing_exact_n": 10,
        "all_relevant_survive_filter": 1.0,
        "all_relevant_survive_filter_sum": 8,
        "all_relevant_survive_filter_n": 8,
        "filter_removed_relevant": 0.0,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 8,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 8,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 1,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 1
        }
      },
      "OracleRRF": {
        "queries": 10,
        "answerable": 8,
        "action_correct": 10,
        "hit1": 1.0,
        "hit1_sum": 8.0,
        "recall5": 1.0,
        "recall5_sum": 8.0,
        "ndcg10": 1.0,
        "ndcg10_sum": 8.0,
        "all_evidence5": 1.0,
        "all_evidence5_sum": 8.0,
        "returned": 1.0,
        "returned_sum": 8.0,
        "wrong_scope1": 0.0,
        "wrong_scope1_sum": 0.0,
        "scope_exact": 1.0,
        "scope_exact_sum": 8,
        "scope_exact_n": 8,
        "routing_exact": 1.0,
        "routing_exact_sum": 10,
        "routing_exact_n": 10,
        "all_relevant_survive_filter": 1.0,
        "all_relevant_survive_filter_sum": 8,
        "all_relevant_survive_filter_n": 8,
        "filter_removed_relevant": 0.0,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 8,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 8,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 1,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 1
        }
      },
      "PositiveRRF": {
        "queries": 10,
        "answerable": 8,
        "action_correct": 8,
        "hit1": 0.625,
        "hit1_sum": 5.0,
        "recall5": 1.0,
        "recall5_sum": 8.0,
        "ndcg10": 0.8615986575892967,
        "ndcg10_sum": 6.892789260714372,
        "all_evidence5": 1.0,
        "all_evidence5_sum": 8.0,
        "returned": 1.0,
        "returned_sum": 8.0,
        "wrong_scope1": 0.375,
        "wrong_scope1_sum": 3.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 8,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 1,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 1,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "RoleDense": {
        "queries": 10,
        "answerable": 8,
        "action_correct": 10,
        "hit1": 1.0,
        "hit1_sum": 8.0,
        "recall5": 1.0,
        "recall5_sum": 8.0,
        "ndcg10": 1.0,
        "ndcg10_sum": 8.0,
        "all_evidence5": 1.0,
        "all_evidence5_sum": 8.0,
        "returned": 1.0,
        "returned_sum": 8.0,
        "wrong_scope1": 0.0,
        "wrong_scope1_sum": 0.0,
        "scope_exact": 1.0,
        "scope_exact_sum": 8,
        "scope_exact_n": 8,
        "routing_exact": 1.0,
        "routing_exact_sum": 10,
        "routing_exact_n": 10,
        "all_relevant_survive_filter": 1.0,
        "all_relevant_survive_filter_sum": 8,
        "all_relevant_survive_filter_n": 8,
        "filter_removed_relevant": 0.0,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 8,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 8,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 1,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 1
        }
      },
      "RolePositiveRRF": {
        "queries": 10,
        "answerable": 8,
        "action_correct": 10,
        "hit1": 1.0,
        "hit1_sum": 8.0,
        "recall5": 1.0,
        "recall5_sum": 8.0,
        "ndcg10": 1.0,
        "ndcg10_sum": 8.0,
        "all_evidence5": 1.0,
        "all_evidence5_sum": 8.0,
        "returned": 1.0,
        "returned_sum": 8.0,
        "wrong_scope1": 0.0,
        "wrong_scope1_sum": 0.0,
        "scope_exact": 1.0,
        "scope_exact_sum": 8,
        "scope_exact_n": 8,
        "routing_exact": 1.0,
        "routing_exact_sum": 10,
        "routing_exact_n": 10,
        "all_relevant_survive_filter": 1.0,
        "all_relevant_survive_filter_sum": 8,
        "all_relevant_survive_filter_n": 8,
        "filter_removed_relevant": 0.0,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 8,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 8,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 1,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 1
        }
      },
      "CrossEncoder": {
        "queries": 10,
        "answerable": 8,
        "action_correct": 8,
        "hit1": 0.625,
        "hit1_sum": 5.0,
        "recall5": 1.0,
        "recall5_sum": 8.0,
        "ndcg10": 0.8615986575892967,
        "ndcg10_sum": 6.892789260714372,
        "all_evidence5": 1.0,
        "all_evidence5_sum": 8.0,
        "returned": 1.0,
        "returned_sum": 8.0,
        "wrong_scope1": 0.375,
        "wrong_scope1_sum": 3.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 8,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 1,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 1,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "RoleCrossEncoder": {
        "queries": 10,
        "answerable": 8,
        "action_correct": 10,
        "hit1": 1.0,
        "hit1_sum": 8.0,
        "recall5": 1.0,
        "recall5_sum": 8.0,
        "ndcg10": 1.0,
        "ndcg10_sum": 8.0,
        "all_evidence5": 1.0,
        "all_evidence5_sum": 8.0,
        "returned": 1.0,
        "returned_sum": 8.0,
        "wrong_scope1": 0.0,
        "wrong_scope1_sum": 0.0,
        "scope_exact": 1.0,
        "scope_exact_sum": 8,
        "scope_exact_n": 8,
        "routing_exact": 1.0,
        "routing_exact_sum": 10,
        "routing_exact_n": 10,
        "all_relevant_survive_filter": 1.0,
        "all_relevant_survive_filter_sum": 8,
        "all_relevant_survive_filter_n": 8,
        "filter_removed_relevant": 0.0,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 8,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 8,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 1,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 1
        }
      },
      "DirectLookup": {
        "queries": 10,
        "answerable": 8,
        "action_correct": 10,
        "hit1": 1.0,
        "hit1_sum": 8.0,
        "recall5": 1.0,
        "recall5_sum": 8.0,
        "ndcg10": 1.0,
        "ndcg10_sum": 8.0,
        "all_evidence5": 1.0,
        "all_evidence5_sum": 8.0,
        "returned": 1.0,
        "returned_sum": 8.0,
        "wrong_scope1": 0.0,
        "wrong_scope1_sum": 0.0,
        "scope_exact": 1.0,
        "scope_exact_sum": 8,
        "scope_exact_n": 8,
        "routing_exact": 1.0,
        "routing_exact_sum": 10,
        "routing_exact_n": 10,
        "all_relevant_survive_filter": 1.0,
        "all_relevant_survive_filter_sum": 8,
        "all_relevant_survive_filter_n": 8,
        "filter_removed_relevant": 0.0,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 8,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 8,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 1,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 1
        }
      }
    }
  },
  "stress": {
    "BM25": {
      "controls": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 24,
        "hit1": 0.4583333333333333,
        "hit1_sum": 11.0,
        "recall5": 0.9583333333333334,
        "recall5_sum": 23.0,
        "ndcg10": 0.7581729309562132,
        "ndcg10_sum": 18.196150342949117,
        "all_evidence5": 0.9583333333333334,
        "all_evidence5_sum": 23.0,
        "returned": 1.0,
        "returned_sum": 24.0,
        "wrong_scope1": 0.5,
        "wrong_scope1_sum": 12.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 24,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "perturbations": {
        "queries": 168,
        "answerable": 168,
        "action_correct": 168,
        "hit1": 0.39880952380952384,
        "hit1_sum": 67.0,
        "recall5": 0.9345238095238095,
        "recall5_sum": 157.0,
        "ndcg10": 0.732829984012008,
        "ndcg10_sum": 123.11543731401734,
        "all_evidence5": 0.9345238095238095,
        "all_evidence5_sum": 157.0,
        "returned": 1.0,
        "returned_sum": 168.0,
        "wrong_scope1": 0.5714285714285714,
        "wrong_scope1_sum": 96.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 168,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      }
    },
    "E5": {
      "controls": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 24,
        "hit1": 0.4583333333333333,
        "hit1_sum": 11.0,
        "recall5": 1.0,
        "recall5_sum": 24.0,
        "ndcg10": 0.7862876603066429,
        "ndcg10_sum": 18.870903847359425,
        "all_evidence5": 1.0,
        "all_evidence5_sum": 24.0,
        "returned": 1.0,
        "returned_sum": 24.0,
        "wrong_scope1": 0.5416666666666666,
        "wrong_scope1_sum": 13.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 24,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "perturbations": {
        "queries": 168,
        "answerable": 168,
        "action_correct": 168,
        "hit1": 0.4880952380952381,
        "hit1_sum": 82.0,
        "recall5": 0.9940476190476191,
        "recall5_sum": 167.0,
        "ndcg10": 0.7945505057291858,
        "ndcg10_sum": 133.4844849625032,
        "all_evidence5": 0.9940476190476191,
        "all_evidence5_sum": 167.0,
        "returned": 1.0,
        "returned_sum": 168.0,
        "wrong_scope1": 0.5119047619047619,
        "wrong_scope1_sum": 86.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 168,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      }
    },
    "RRF": {
      "controls": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 24,
        "hit1": 0.4583333333333333,
        "hit1_sum": 11.0,
        "recall5": 0.9583333333333334,
        "recall5_sum": 23.0,
        "ndcg10": 0.7876870990079509,
        "ndcg10_sum": 18.904490376190825,
        "all_evidence5": 0.9583333333333334,
        "all_evidence5_sum": 23.0,
        "returned": 1.0,
        "returned_sum": 24.0,
        "wrong_scope1": 0.5416666666666666,
        "wrong_scope1_sum": 13.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 24,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "perturbations": {
        "queries": 168,
        "answerable": 168,
        "action_correct": 168,
        "hit1": 0.4523809523809524,
        "hit1_sum": 76.0,
        "recall5": 0.9583333333333334,
        "recall5_sum": 161.0,
        "ndcg10": 0.7843308243883388,
        "ndcg10_sum": 131.76757849724092,
        "all_evidence5": 0.9583333333333334,
        "all_evidence5_sum": 161.0,
        "returned": 1.0,
        "returned_sum": 168.0,
        "wrong_scope1": 0.5476190476190477,
        "wrong_scope1_sum": 92.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 168,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      }
    },
    "MentionRRF": {
      "controls": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 24,
        "hit1": 0.4583333333333333,
        "hit1_sum": 11.0,
        "recall5": 0.9583333333333334,
        "recall5_sum": 23.0,
        "ndcg10": 0.788640176248563,
        "ndcg10_sum": 18.927364229965512,
        "all_evidence5": 0.9583333333333334,
        "all_evidence5_sum": 23.0,
        "returned": 1.0,
        "returned_sum": 24.0,
        "wrong_scope1": 0.5416666666666666,
        "wrong_scope1_sum": 13.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 24,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "perturbations": {
        "queries": 168,
        "answerable": 168,
        "action_correct": 168,
        "hit1": 0.4523809523809524,
        "hit1_sum": 76.0,
        "recall5": 0.9583333333333334,
        "recall5_sum": 161.0,
        "ndcg10": 0.7849993288989342,
        "ndcg10_sum": 131.87988725502092,
        "all_evidence5": 0.9583333333333334,
        "all_evidence5_sum": 161.0,
        "returned": 1.0,
        "returned_sum": 168.0,
        "wrong_scope1": 0.5476190476190477,
        "wrong_scope1_sum": 92.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 168,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      }
    },
    "RoleRRF": {
      "controls": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 24,
        "hit1": 0.9583333333333334,
        "hit1_sum": 23.0,
        "recall5": 1.0,
        "recall5_sum": 24.0,
        "ndcg10": 0.9744522003014392,
        "ndcg10_sum": 23.38685280723454,
        "all_evidence5": 1.0,
        "all_evidence5_sum": 24.0,
        "returned": 1.0,
        "returned_sum": 24.0,
        "wrong_scope1": 0.0,
        "wrong_scope1_sum": 0.0,
        "scope_exact": 1.0,
        "scope_exact_sum": 24,
        "scope_exact_n": 24,
        "routing_exact": 1.0,
        "routing_exact_sum": 24,
        "routing_exact_n": 24,
        "all_relevant_survive_filter": 1.0,
        "all_relevant_survive_filter_sum": 24,
        "all_relevant_survive_filter_n": 24,
        "filter_removed_relevant": 0.0,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 24,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 1,
        "action_confusion": {
          "answer->answer": 24,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "perturbations": {
        "queries": 168,
        "answerable": 168,
        "action_correct": 48,
        "hit1": 0.005952380952380952,
        "hit1_sum": 1.0,
        "recall5": 0.011904761904761904,
        "recall5_sum": 2.0,
        "ndcg10": 0.008255076233538938,
        "ndcg10_sum": 1.3868528072345416,
        "all_evidence5": 0.011904761904761904,
        "all_evidence5_sum": 2.0,
        "returned": 0.2857142857142857,
        "returned_sum": 48.0,
        "wrong_scope1": 0.27380952380952384,
        "wrong_scope1_sum": 46.0,
        "scope_exact": 0.011904761904761904,
        "scope_exact_sum": 2,
        "scope_exact_n": 168,
        "routing_exact": 0.011904761904761904,
        "routing_exact_sum": 2,
        "routing_exact_n": 168,
        "all_relevant_survive_filter": 0.011904761904761904,
        "all_relevant_survive_filter_sum": 2,
        "all_relevant_survive_filter_n": 168,
        "filter_removed_relevant": 0.27380952380952384,
        "filter_removed_relevant_sum": 46,
        "filter_removed_relevant_n": 168,
        "gate_errors": 120,
        "wrong_scope_assignments": 46,
        "within_scope_ranking_errors": 1,
        "action_confusion": {
          "answer->answer": 48,
          "answer->clarify": 72,
          "answer->abstain": 48,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      }
    },
    "OracleRRF": {
      "controls": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 24,
        "hit1": 0.9583333333333334,
        "hit1_sum": 23.0,
        "recall5": 1.0,
        "recall5_sum": 24.0,
        "ndcg10": 0.9744522003014392,
        "ndcg10_sum": 23.38685280723454,
        "all_evidence5": 1.0,
        "all_evidence5_sum": 24.0,
        "returned": 1.0,
        "returned_sum": 24.0,
        "wrong_scope1": 0.0,
        "wrong_scope1_sum": 0.0,
        "scope_exact": 1.0,
        "scope_exact_sum": 24,
        "scope_exact_n": 24,
        "routing_exact": 1.0,
        "routing_exact_sum": 24,
        "routing_exact_n": 24,
        "all_relevant_survive_filter": 1.0,
        "all_relevant_survive_filter_sum": 24,
        "all_relevant_survive_filter_n": 24,
        "filter_removed_relevant": 0.0,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 24,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 1,
        "action_confusion": {
          "answer->answer": 24,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "perturbations": {
        "queries": 168,
        "answerable": 168,
        "action_correct": 168,
        "hit1": 0.9583333333333334,
        "hit1_sum": 161.0,
        "recall5": 1.0,
        "recall5_sum": 168.0,
        "ndcg10": 0.9744522003014392,
        "ndcg10_sum": 163.7079696506418,
        "all_evidence5": 1.0,
        "all_evidence5_sum": 168.0,
        "returned": 1.0,
        "returned_sum": 168.0,
        "wrong_scope1": 0.0,
        "wrong_scope1_sum": 0.0,
        "scope_exact": 1.0,
        "scope_exact_sum": 168,
        "scope_exact_n": 168,
        "routing_exact": 1.0,
        "routing_exact_sum": 168,
        "routing_exact_n": 168,
        "all_relevant_survive_filter": 1.0,
        "all_relevant_survive_filter_sum": 168,
        "all_relevant_survive_filter_n": 168,
        "filter_removed_relevant": 0.0,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 168,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 7,
        "action_confusion": {
          "answer->answer": 168,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      }
    },
    "PositiveRRF": {
      "controls": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 24,
        "hit1": 0.4583333333333333,
        "hit1_sum": 11.0,
        "recall5": 0.9583333333333334,
        "recall5_sum": 23.0,
        "ndcg10": 0.7876870990079509,
        "ndcg10_sum": 18.904490376190825,
        "all_evidence5": 0.9583333333333334,
        "all_evidence5_sum": 23.0,
        "returned": 1.0,
        "returned_sum": 24.0,
        "wrong_scope1": 0.5416666666666666,
        "wrong_scope1_sum": 13.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 24,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "perturbations": {
        "queries": 168,
        "answerable": 168,
        "action_correct": 168,
        "hit1": 0.4523809523809524,
        "hit1_sum": 76.0,
        "recall5": 0.9583333333333334,
        "recall5_sum": 161.0,
        "ndcg10": 0.7843308243883388,
        "ndcg10_sum": 131.76757849724092,
        "all_evidence5": 0.9583333333333334,
        "all_evidence5_sum": 161.0,
        "returned": 1.0,
        "returned_sum": 168.0,
        "wrong_scope1": 0.5476190476190477,
        "wrong_scope1_sum": 92.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 168,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      }
    },
    "RoleDense": {
      "controls": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 24,
        "hit1": 0.9166666666666666,
        "hit1_sum": 22.0,
        "recall5": 1.0,
        "recall5_sum": 24.0,
        "ndcg10": 0.9637887397321441,
        "ndcg10_sum": 23.130929753571458,
        "all_evidence5": 1.0,
        "all_evidence5_sum": 24.0,
        "returned": 1.0,
        "returned_sum": 24.0,
        "wrong_scope1": 0.0,
        "wrong_scope1_sum": 0.0,
        "scope_exact": 1.0,
        "scope_exact_sum": 24,
        "scope_exact_n": 24,
        "routing_exact": 1.0,
        "routing_exact_sum": 24,
        "routing_exact_n": 24,
        "all_relevant_survive_filter": 1.0,
        "all_relevant_survive_filter_sum": 24,
        "all_relevant_survive_filter_n": 24,
        "filter_removed_relevant": 0.0,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 24,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 2,
        "action_confusion": {
          "answer->answer": 24,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "perturbations": {
        "queries": 168,
        "answerable": 168,
        "action_correct": 48,
        "hit1": 0.005952380952380952,
        "hit1_sum": 1.0,
        "recall5": 0.011904761904761904,
        "recall5_sum": 2.0,
        "ndcg10": 0.009707915199830105,
        "ndcg10_sum": 1.6309297535714575,
        "all_evidence5": 0.011904761904761904,
        "all_evidence5_sum": 2.0,
        "returned": 0.2857142857142857,
        "returned_sum": 48.0,
        "wrong_scope1": 0.27380952380952384,
        "wrong_scope1_sum": 46.0,
        "scope_exact": 0.011904761904761904,
        "scope_exact_sum": 2,
        "scope_exact_n": 168,
        "routing_exact": 0.011904761904761904,
        "routing_exact_sum": 2,
        "routing_exact_n": 168,
        "all_relevant_survive_filter": 0.011904761904761904,
        "all_relevant_survive_filter_sum": 2,
        "all_relevant_survive_filter_n": 168,
        "filter_removed_relevant": 0.27380952380952384,
        "filter_removed_relevant_sum": 46,
        "filter_removed_relevant_n": 168,
        "gate_errors": 120,
        "wrong_scope_assignments": 46,
        "within_scope_ranking_errors": 1,
        "action_confusion": {
          "answer->answer": 48,
          "answer->clarify": 72,
          "answer->abstain": 48,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      }
    },
    "RolePositiveRRF": {
      "controls": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 24,
        "hit1": 0.9583333333333334,
        "hit1_sum": 23.0,
        "recall5": 1.0,
        "recall5_sum": 24.0,
        "ndcg10": 0.9744522003014392,
        "ndcg10_sum": 23.38685280723454,
        "all_evidence5": 1.0,
        "all_evidence5_sum": 24.0,
        "returned": 1.0,
        "returned_sum": 24.0,
        "wrong_scope1": 0.0,
        "wrong_scope1_sum": 0.0,
        "scope_exact": 1.0,
        "scope_exact_sum": 24,
        "scope_exact_n": 24,
        "routing_exact": 1.0,
        "routing_exact_sum": 24,
        "routing_exact_n": 24,
        "all_relevant_survive_filter": 1.0,
        "all_relevant_survive_filter_sum": 24,
        "all_relevant_survive_filter_n": 24,
        "filter_removed_relevant": 0.0,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 24,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 1,
        "action_confusion": {
          "answer->answer": 24,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "perturbations": {
        "queries": 168,
        "answerable": 168,
        "action_correct": 48,
        "hit1": 0.005952380952380952,
        "hit1_sum": 1.0,
        "recall5": 0.011904761904761904,
        "recall5_sum": 2.0,
        "ndcg10": 0.008255076233538938,
        "ndcg10_sum": 1.3868528072345416,
        "all_evidence5": 0.011904761904761904,
        "all_evidence5_sum": 2.0,
        "returned": 0.2857142857142857,
        "returned_sum": 48.0,
        "wrong_scope1": 0.27380952380952384,
        "wrong_scope1_sum": 46.0,
        "scope_exact": 0.011904761904761904,
        "scope_exact_sum": 2,
        "scope_exact_n": 168,
        "routing_exact": 0.011904761904761904,
        "routing_exact_sum": 2,
        "routing_exact_n": 168,
        "all_relevant_survive_filter": 0.011904761904761904,
        "all_relevant_survive_filter_sum": 2,
        "all_relevant_survive_filter_n": 168,
        "filter_removed_relevant": 0.27380952380952384,
        "filter_removed_relevant_sum": 46,
        "filter_removed_relevant_n": 168,
        "gate_errors": 120,
        "wrong_scope_assignments": 46,
        "within_scope_ranking_errors": 1,
        "action_confusion": {
          "answer->answer": 48,
          "answer->clarify": 72,
          "answer->abstain": 48,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      }
    },
    "CrossEncoder": {
      "controls": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 24,
        "hit1": 0.3333333333333333,
        "hit1_sum": 8.0,
        "recall5": 0.9166666666666666,
        "recall5_sum": 22.0,
        "ndcg10": 0.7118958042796644,
        "ndcg10_sum": 17.08549930271194,
        "all_evidence5": 0.9166666666666666,
        "all_evidence5_sum": 22.0,
        "returned": 1.0,
        "returned_sum": 24.0,
        "wrong_scope1": 0.625,
        "wrong_scope1_sum": 15.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 24,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "perturbations": {
        "queries": 168,
        "answerable": 168,
        "action_correct": 168,
        "hit1": 0.35119047619047616,
        "hit1_sum": 59.0,
        "recall5": 0.7738095238095238,
        "recall5_sum": 130.0,
        "ndcg10": 0.6298766961160913,
        "ndcg10_sum": 105.81928494750335,
        "all_evidence5": 0.7738095238095238,
        "all_evidence5_sum": 130.0,
        "returned": 1.0,
        "returned_sum": 168.0,
        "wrong_scope1": 0.5238095238095238,
        "wrong_scope1_sum": 88.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 168,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      }
    },
    "RoleCrossEncoder": {
      "controls": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 24,
        "hit1": 0.875,
        "hit1_sum": 21.0,
        "recall5": 1.0,
        "recall5_sum": 24.0,
        "ndcg10": 0.9538662191964322,
        "ndcg10_sum": 22.892789260714373,
        "all_evidence5": 1.0,
        "all_evidence5_sum": 24.0,
        "returned": 1.0,
        "returned_sum": 24.0,
        "wrong_scope1": 0.0,
        "wrong_scope1_sum": 0.0,
        "scope_exact": 1.0,
        "scope_exact_sum": 24,
        "scope_exact_n": 24,
        "routing_exact": 1.0,
        "routing_exact_sum": 24,
        "routing_exact_n": 24,
        "all_relevant_survive_filter": 1.0,
        "all_relevant_survive_filter_sum": 24,
        "all_relevant_survive_filter_n": 24,
        "filter_removed_relevant": 0.0,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 24,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 3,
        "action_confusion": {
          "answer->answer": 24,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "perturbations": {
        "queries": 168,
        "answerable": 168,
        "action_correct": 48,
        "hit1": 0.011904761904761904,
        "hit1_sum": 2.0,
        "recall5": 0.011904761904761904,
        "recall5_sum": 2.0,
        "ndcg10": 0.011904761904761904,
        "ndcg10_sum": 2.0,
        "all_evidence5": 0.011904761904761904,
        "all_evidence5_sum": 2.0,
        "returned": 0.2857142857142857,
        "returned_sum": 48.0,
        "wrong_scope1": 0.27380952380952384,
        "wrong_scope1_sum": 46.0,
        "scope_exact": 0.011904761904761904,
        "scope_exact_sum": 2,
        "scope_exact_n": 168,
        "routing_exact": 0.011904761904761904,
        "routing_exact_sum": 2,
        "routing_exact_n": 168,
        "all_relevant_survive_filter": 0.011904761904761904,
        "all_relevant_survive_filter_sum": 2,
        "all_relevant_survive_filter_n": 168,
        "filter_removed_relevant": 0.27380952380952384,
        "filter_removed_relevant_sum": 46,
        "filter_removed_relevant_n": 168,
        "gate_errors": 120,
        "wrong_scope_assignments": 46,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 48,
          "answer->clarify": 72,
          "answer->abstain": 48,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      }
    },
    "DirectLookup": {
      "controls": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 24,
        "hit1": 1.0,
        "hit1_sum": 24.0,
        "recall5": 1.0,
        "recall5_sum": 24.0,
        "ndcg10": 1.0,
        "ndcg10_sum": 24.0,
        "all_evidence5": 1.0,
        "all_evidence5_sum": 24.0,
        "returned": 1.0,
        "returned_sum": 24.0,
        "wrong_scope1": 0.0,
        "wrong_scope1_sum": 0.0,
        "scope_exact": 1.0,
        "scope_exact_sum": 24,
        "scope_exact_n": 24,
        "routing_exact": 1.0,
        "routing_exact_sum": 24,
        "routing_exact_n": 24,
        "all_relevant_survive_filter": 1.0,
        "all_relevant_survive_filter_sum": 24,
        "all_relevant_survive_filter_n": 24,
        "filter_removed_relevant": 0.0,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 24,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 24,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "perturbations": {
        "queries": 168,
        "answerable": 168,
        "action_correct": 48,
        "hit1": 0.011904761904761904,
        "hit1_sum": 2.0,
        "recall5": 0.011904761904761904,
        "recall5_sum": 2.0,
        "ndcg10": 0.011904761904761904,
        "ndcg10_sum": 2.0,
        "all_evidence5": 0.011904761904761904,
        "all_evidence5_sum": 2.0,
        "returned": 0.2857142857142857,
        "returned_sum": 48.0,
        "wrong_scope1": 0.27380952380952384,
        "wrong_scope1_sum": 46.0,
        "scope_exact": 0.011904761904761904,
        "scope_exact_sum": 2,
        "scope_exact_n": 168,
        "routing_exact": 0.011904761904761904,
        "routing_exact_sum": 2,
        "routing_exact_n": 168,
        "all_relevant_survive_filter": 0.011904761904761904,
        "all_relevant_survive_filter_sum": 2,
        "all_relevant_survive_filter_n": 168,
        "filter_removed_relevant": 0.27380952380952384,
        "filter_removed_relevant_sum": 46,
        "filter_removed_relevant_n": 168,
        "gate_errors": 120,
        "wrong_scope_assignments": 46,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 48,
          "answer->clarify": 72,
          "answer->abstain": 48,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      }
    }
  },
  "stress_conditions": {
    "BM25": {
      "control": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 24,
        "hit1": 0.4583333333333333,
        "hit1_sum": 11.0,
        "recall5": 0.9583333333333334,
        "recall5_sum": 23.0,
        "ndcg10": 0.7581729309562132,
        "ndcg10_sum": 18.196150342949117,
        "all_evidence5": 0.9583333333333334,
        "all_evidence5_sum": 23.0,
        "returned": 1.0,
        "returned_sum": 24.0,
        "wrong_scope1": 0.5,
        "wrong_scope1_sum": 12.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 24,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "paraphrase": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 24,
        "hit1": 0.4583333333333333,
        "hit1_sum": 11.0,
        "recall5": 0.9166666666666666,
        "recall5_sum": 22.0,
        "ndcg10": 0.7568960301176083,
        "ndcg10_sum": 18.165504722822597,
        "all_evidence5": 0.9166666666666666,
        "all_evidence5_sum": 22.0,
        "returned": 1.0,
        "returned_sum": 24.0,
        "wrong_scope1": 0.5,
        "wrong_scope1_sum": 12.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 24,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "irrelevant_location": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 24,
        "hit1": 0.4583333333333333,
        "hit1_sum": 11.0,
        "recall5": 0.9583333333333334,
        "recall5_sum": 23.0,
        "ndcg10": 0.7581729309562132,
        "ndcg10_sum": 18.196150342949117,
        "all_evidence5": 0.9583333333333334,
        "all_evidence5_sum": 23.0,
        "returned": 1.0,
        "returned_sum": 24.0,
        "wrong_scope1": 0.5,
        "wrong_scope1_sum": 12.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 24,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "irrelevant_date": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 24,
        "hit1": 0.4583333333333333,
        "hit1_sum": 11.0,
        "recall5": 0.9583333333333334,
        "recall5_sum": 23.0,
        "ndcg10": 0.7581729309562132,
        "ndcg10_sum": 18.196150342949117,
        "all_evidence5": 0.9583333333333334,
        "all_evidence5_sum": 23.0,
        "returned": 1.0,
        "returned_sum": 24.0,
        "wrong_scope1": 0.5,
        "wrong_scope1_sum": 12.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 24,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "irrelevant_missing_fact": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 24,
        "hit1": 0.4583333333333333,
        "hit1_sum": 11.0,
        "recall5": 0.9166666666666666,
        "recall5_sum": 22.0,
        "ndcg10": 0.7568960301176083,
        "ndcg10_sum": 18.165504722822597,
        "all_evidence5": 0.9166666666666666,
        "all_evidence5_sum": 22.0,
        "returned": 1.0,
        "returned_sum": 24.0,
        "wrong_scope1": 0.5,
        "wrong_scope1_sum": 12.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 24,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "trailing_distractor": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 24,
        "hit1": 0.4583333333333333,
        "hit1_sum": 11.0,
        "recall5": 0.9583333333333334,
        "recall5_sum": 23.0,
        "ndcg10": 0.7581729309562132,
        "ndcg10_sum": 18.196150342949117,
        "all_evidence5": 0.9583333333333334,
        "all_evidence5_sum": 23.0,
        "returned": 1.0,
        "returned_sum": 24.0,
        "wrong_scope1": 0.5,
        "wrong_scope1_sum": 12.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 24,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "negation": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 24,
        "hit1": 0.25,
        "hit1_sum": 6.0,
        "recall5": 0.9166666666666666,
        "recall5_sum": 22.0,
        "ndcg10": 0.6745509890461845,
        "ndcg10_sum": 16.189223737108428,
        "all_evidence5": 0.9166666666666666,
        "all_evidence5_sum": 22.0,
        "returned": 1.0,
        "returned_sum": 24.0,
        "wrong_scope1": 0.75,
        "wrong_scope1_sum": 18.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 24,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "correction": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 24,
        "hit1": 0.25,
        "hit1_sum": 6.0,
        "recall5": 0.9166666666666666,
        "recall5_sum": 22.0,
        "ndcg10": 0.666948045934015,
        "ndcg10_sum": 16.00675310241636,
        "all_evidence5": 0.9166666666666666,
        "all_evidence5_sum": 22.0,
        "returned": 1.0,
        "returned_sum": 24.0,
        "wrong_scope1": 0.75,
        "wrong_scope1_sum": 18.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 24,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      }
    },
    "E5": {
      "control": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 24,
        "hit1": 0.4583333333333333,
        "hit1_sum": 11.0,
        "recall5": 1.0,
        "recall5_sum": 24.0,
        "ndcg10": 0.7862876603066429,
        "ndcg10_sum": 18.870903847359425,
        "all_evidence5": 1.0,
        "all_evidence5_sum": 24.0,
        "returned": 1.0,
        "returned_sum": 24.0,
        "wrong_scope1": 0.5416666666666666,
        "wrong_scope1_sum": 13.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 24,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "paraphrase": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 24,
        "hit1": 0.5416666666666666,
        "hit1_sum": 13.0,
        "recall5": 1.0,
        "recall5_sum": 24.0,
        "ndcg10": 0.81993199092263,
        "ndcg10_sum": 19.678367782143116,
        "all_evidence5": 1.0,
        "all_evidence5_sum": 24.0,
        "returned": 1.0,
        "returned_sum": 24.0,
        "wrong_scope1": 0.4583333333333333,
        "wrong_scope1_sum": 11.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 24,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "irrelevant_location": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 24,
        "hit1": 0.5,
        "hit1_sum": 12.0,
        "recall5": 1.0,
        "recall5_sum": 24.0,
        "ndcg10": 0.7987771104942235,
        "ndcg10_sum": 19.17065065186136,
        "all_evidence5": 1.0,
        "all_evidence5_sum": 24.0,
        "returned": 1.0,
        "returned_sum": 24.0,
        "wrong_scope1": 0.5,
        "wrong_scope1_sum": 12.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 24,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "irrelevant_date": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 24,
        "hit1": 0.5,
        "hit1_sum": 12.0,
        "recall5": 1.0,
        "recall5_sum": 24.0,
        "ndcg10": 0.8052950040216906,
        "ndcg10_sum": 19.327080096520575,
        "all_evidence5": 1.0,
        "all_evidence5_sum": 24.0,
        "returned": 1.0,
        "returned_sum": 24.0,
        "wrong_scope1": 0.5,
        "wrong_scope1_sum": 12.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 24,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "irrelevant_missing_fact": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 24,
        "hit1": 0.5,
        "hit1_sum": 12.0,
        "recall5": 0.9583333333333334,
        "recall5_sum": 23.0,
        "ndcg10": 0.7956742200373329,
        "ndcg10_sum": 19.09618128089599,
        "all_evidence5": 0.9583333333333334,
        "all_evidence5_sum": 23.0,
        "returned": 1.0,
        "returned_sum": 24.0,
        "wrong_scope1": 0.5,
        "wrong_scope1_sum": 12.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 24,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "trailing_distractor": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 24,
        "hit1": 0.5,
        "hit1_sum": 12.0,
        "recall5": 1.0,
        "recall5_sum": 24.0,
        "ndcg10": 0.8071209936399762,
        "ndcg10_sum": 19.370903847359425,
        "all_evidence5": 1.0,
        "all_evidence5_sum": 24.0,
        "returned": 1.0,
        "returned_sum": 24.0,
        "wrong_scope1": 0.5,
        "wrong_scope1_sum": 12.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 24,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "negation": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 24,
        "hit1": 0.4166666666666667,
        "hit1_sum": 10.0,
        "recall5": 1.0,
        "recall5_sum": 24.0,
        "ndcg10": 0.7599989205744988,
        "ndcg10_sum": 18.239974093787968,
        "all_evidence5": 1.0,
        "all_evidence5_sum": 24.0,
        "returned": 1.0,
        "returned_sum": 24.0,
        "wrong_scope1": 0.5833333333333334,
        "wrong_scope1_sum": 14.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 24,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "correction": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 24,
        "hit1": 0.4583333333333333,
        "hit1_sum": 11.0,
        "recall5": 1.0,
        "recall5_sum": 24.0,
        "ndcg10": 0.7750553004139481,
        "ndcg10_sum": 18.601327209934755,
        "all_evidence5": 1.0,
        "all_evidence5_sum": 24.0,
        "returned": 1.0,
        "returned_sum": 24.0,
        "wrong_scope1": 0.5416666666666666,
        "wrong_scope1_sum": 13.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 24,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      }
    },
    "RRF": {
      "control": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 24,
        "hit1": 0.4583333333333333,
        "hit1_sum": 11.0,
        "recall5": 0.9583333333333334,
        "recall5_sum": 23.0,
        "ndcg10": 0.7876870990079509,
        "ndcg10_sum": 18.904490376190825,
        "all_evidence5": 0.9583333333333334,
        "all_evidence5_sum": 23.0,
        "returned": 1.0,
        "returned_sum": 24.0,
        "wrong_scope1": 0.5416666666666666,
        "wrong_scope1_sum": 13.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 24,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "paraphrase": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 24,
        "hit1": 0.5416666666666666,
        "hit1_sum": 13.0,
        "recall5": 0.9583333333333334,
        "recall5_sum": 23.0,
        "ndcg10": 0.8170969804741066,
        "ndcg10_sum": 19.610327531378555,
        "all_evidence5": 0.9583333333333334,
        "all_evidence5_sum": 23.0,
        "returned": 1.0,
        "returned_sum": 24.0,
        "wrong_scope1": 0.4583333333333333,
        "wrong_scope1_sum": 11.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 24,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "irrelevant_location": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 24,
        "hit1": 0.5,
        "hit1_sum": 12.0,
        "recall5": 0.9583333333333334,
        "recall5_sum": 23.0,
        "ndcg10": 0.8023205069196568,
        "ndcg10_sum": 19.25569216607176,
        "all_evidence5": 0.9583333333333334,
        "all_evidence5_sum": 23.0,
        "returned": 1.0,
        "returned_sum": 24.0,
        "wrong_scope1": 0.5,
        "wrong_scope1_sum": 12.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 24,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "irrelevant_date": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 24,
        "hit1": 0.5,
        "hit1_sum": 12.0,
        "recall5": 0.9583333333333334,
        "recall5_sum": 23.0,
        "ndcg10": 0.8017190535395841,
        "ndcg10_sum": 19.241257284950013,
        "all_evidence5": 0.9583333333333334,
        "all_evidence5_sum": 23.0,
        "returned": 1.0,
        "returned_sum": 24.0,
        "wrong_scope1": 0.5,
        "wrong_scope1_sum": 12.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 24,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "irrelevant_missing_fact": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 24,
        "hit1": 0.5,
        "hit1_sum": 12.0,
        "recall5": 0.9583333333333334,
        "recall5_sum": 23.0,
        "ndcg10": 0.80122050481683,
        "ndcg10_sum": 19.229292115603922,
        "all_evidence5": 0.9583333333333334,
        "all_evidence5_sum": 23.0,
        "returned": 1.0,
        "returned_sum": 24.0,
        "wrong_scope1": 0.5,
        "wrong_scope1_sum": 12.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 24,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "trailing_distractor": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 24,
        "hit1": 0.4583333333333333,
        "hit1_sum": 11.0,
        "recall5": 0.9583333333333334,
        "recall5_sum": 23.0,
        "ndcg10": 0.7869425799851341,
        "ndcg10_sum": 18.88662191964322,
        "all_evidence5": 0.9583333333333334,
        "all_evidence5_sum": 23.0,
        "returned": 1.0,
        "returned_sum": 24.0,
        "wrong_scope1": 0.5416666666666666,
        "wrong_scope1_sum": 13.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 24,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "negation": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 24,
        "hit1": 0.3333333333333333,
        "hit1_sum": 8.0,
        "recall5": 0.9583333333333334,
        "recall5_sum": 23.0,
        "ndcg10": 0.7408087991815663,
        "ndcg10_sum": 17.77941118035759,
        "all_evidence5": 0.9583333333333334,
        "all_evidence5_sum": 23.0,
        "returned": 1.0,
        "returned_sum": 24.0,
        "wrong_scope1": 0.6666666666666666,
        "wrong_scope1_sum": 16.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 24,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "correction": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 24,
        "hit1": 0.3333333333333333,
        "hit1_sum": 8.0,
        "recall5": 0.9583333333333334,
        "recall5_sum": 23.0,
        "ndcg10": 0.7402073458014935,
        "ndcg10_sum": 17.764976299235844,
        "all_evidence5": 0.9583333333333334,
        "all_evidence5_sum": 23.0,
        "returned": 1.0,
        "returned_sum": 24.0,
        "wrong_scope1": 0.6666666666666666,
        "wrong_scope1_sum": 16.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 24,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      }
    },
    "MentionRRF": {
      "control": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 24,
        "hit1": 0.4583333333333333,
        "hit1_sum": 11.0,
        "recall5": 0.9583333333333334,
        "recall5_sum": 23.0,
        "ndcg10": 0.788640176248563,
        "ndcg10_sum": 18.927364229965512,
        "all_evidence5": 0.9583333333333334,
        "all_evidence5_sum": 23.0,
        "returned": 1.0,
        "returned_sum": 24.0,
        "wrong_scope1": 0.5416666666666666,
        "wrong_scope1_sum": 13.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 24,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "paraphrase": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 24,
        "hit1": 0.5416666666666666,
        "hit1_sum": 13.0,
        "recall5": 0.9583333333333334,
        "recall5_sum": 23.0,
        "ndcg10": 0.8170969804741066,
        "ndcg10_sum": 19.610327531378555,
        "all_evidence5": 0.9583333333333334,
        "all_evidence5_sum": 23.0,
        "returned": 1.0,
        "returned_sum": 24.0,
        "wrong_scope1": 0.4583333333333333,
        "wrong_scope1_sum": 11.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 24,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "irrelevant_location": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 24,
        "hit1": 0.5,
        "hit1_sum": 12.0,
        "recall5": 0.9583333333333334,
        "recall5_sum": 23.0,
        "ndcg10": 0.8030650259424736,
        "ndcg10_sum": 19.273560622619367,
        "all_evidence5": 0.9583333333333334,
        "all_evidence5_sum": 23.0,
        "returned": 1.0,
        "returned_sum": 24.0,
        "wrong_scope1": 0.5,
        "wrong_scope1_sum": 12.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 24,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "irrelevant_date": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 24,
        "hit1": 0.5,
        "hit1_sum": 12.0,
        "recall5": 0.9583333333333334,
        "recall5_sum": 23.0,
        "ndcg10": 0.8030650259424736,
        "ndcg10_sum": 19.273560622619367,
        "all_evidence5": 0.9583333333333334,
        "all_evidence5_sum": 23.0,
        "returned": 1.0,
        "returned_sum": 24.0,
        "wrong_scope1": 0.5,
        "wrong_scope1_sum": 12.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 24,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "irrelevant_missing_fact": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 24,
        "hit1": 0.5,
        "hit1_sum": 12.0,
        "recall5": 0.9583333333333334,
        "recall5_sum": 23.0,
        "ndcg10": 0.8017190535395841,
        "ndcg10_sum": 19.241257284950013,
        "all_evidence5": 0.9583333333333334,
        "all_evidence5_sum": 23.0,
        "returned": 1.0,
        "returned_sum": 24.0,
        "wrong_scope1": 0.5,
        "wrong_scope1_sum": 12.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 24,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "trailing_distractor": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 24,
        "hit1": 0.4583333333333333,
        "hit1_sum": 11.0,
        "recall5": 0.9583333333333334,
        "recall5_sum": 23.0,
        "ndcg10": 0.7876870990079509,
        "ndcg10_sum": 18.904490376190825,
        "all_evidence5": 0.9583333333333334,
        "all_evidence5_sum": 23.0,
        "returned": 1.0,
        "returned_sum": 24.0,
        "wrong_scope1": 0.5416666666666666,
        "wrong_scope1_sum": 13.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 24,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "negation": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 24,
        "hit1": 0.3333333333333333,
        "hit1_sum": 8.0,
        "recall5": 0.9583333333333334,
        "recall5_sum": 23.0,
        "ndcg10": 0.7415533182043831,
        "ndcg10_sum": 17.797279636905195,
        "all_evidence5": 0.9583333333333334,
        "all_evidence5_sum": 23.0,
        "returned": 1.0,
        "returned_sum": 24.0,
        "wrong_scope1": 0.6666666666666666,
        "wrong_scope1_sum": 16.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 24,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "correction": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 24,
        "hit1": 0.3333333333333333,
        "hit1_sum": 8.0,
        "recall5": 0.9583333333333334,
        "recall5_sum": 23.0,
        "ndcg10": 0.7408087991815663,
        "ndcg10_sum": 17.77941118035759,
        "all_evidence5": 0.9583333333333334,
        "all_evidence5_sum": 23.0,
        "returned": 1.0,
        "returned_sum": 24.0,
        "wrong_scope1": 0.6666666666666666,
        "wrong_scope1_sum": 16.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 24,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      }
    },
    "RoleRRF": {
      "control": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 24,
        "hit1": 0.9583333333333334,
        "hit1_sum": 23.0,
        "recall5": 1.0,
        "recall5_sum": 24.0,
        "ndcg10": 0.9744522003014392,
        "ndcg10_sum": 23.38685280723454,
        "all_evidence5": 1.0,
        "all_evidence5_sum": 24.0,
        "returned": 1.0,
        "returned_sum": 24.0,
        "wrong_scope1": 0.0,
        "wrong_scope1_sum": 0.0,
        "scope_exact": 1.0,
        "scope_exact_sum": 24,
        "scope_exact_n": 24,
        "routing_exact": 1.0,
        "routing_exact_sum": 24,
        "routing_exact_n": 24,
        "all_relevant_survive_filter": 1.0,
        "all_relevant_survive_filter_sum": 24,
        "all_relevant_survive_filter_n": 24,
        "filter_removed_relevant": 0.0,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 24,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 1,
        "action_confusion": {
          "answer->answer": 24,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "paraphrase": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 2,
        "hit1": 0.041666666666666664,
        "hit1_sum": 1.0,
        "recall5": 0.08333333333333333,
        "recall5_sum": 2.0,
        "ndcg10": 0.05778553363477257,
        "ndcg10_sum": 1.3868528072345416,
        "all_evidence5": 0.08333333333333333,
        "all_evidence5_sum": 2.0,
        "returned": 0.08333333333333333,
        "returned_sum": 2.0,
        "wrong_scope1": 0.0,
        "wrong_scope1_sum": 0.0,
        "scope_exact": 0.08333333333333333,
        "scope_exact_sum": 2,
        "scope_exact_n": 24,
        "routing_exact": 0.08333333333333333,
        "routing_exact_sum": 2,
        "routing_exact_n": 24,
        "all_relevant_survive_filter": 0.08333333333333333,
        "all_relevant_survive_filter_sum": 2,
        "all_relevant_survive_filter_n": 24,
        "filter_removed_relevant": 0.0,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 24,
        "gate_errors": 22,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 1,
        "action_confusion": {
          "answer->answer": 2,
          "answer->clarify": 22,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "irrelevant_location": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 0,
        "hit1": 0.0,
        "hit1_sum": 0.0,
        "recall5": 0.0,
        "recall5_sum": 0.0,
        "ndcg10": 0.0,
        "ndcg10_sum": 0.0,
        "all_evidence5": 0.0,
        "all_evidence5_sum": 0.0,
        "returned": 0.0,
        "returned_sum": 0.0,
        "wrong_scope1": 0.0,
        "wrong_scope1_sum": 0.0,
        "scope_exact": 0.0,
        "scope_exact_sum": 0,
        "scope_exact_n": 24,
        "routing_exact": 0.0,
        "routing_exact_sum": 0,
        "routing_exact_n": 24,
        "all_relevant_survive_filter": 0.0,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 24,
        "filter_removed_relevant": 0.0,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 24,
        "gate_errors": 24,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 0,
          "answer->clarify": 0,
          "answer->abstain": 24,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "irrelevant_date": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 0,
        "hit1": 0.0,
        "hit1_sum": 0.0,
        "recall5": 0.0,
        "recall5_sum": 0.0,
        "ndcg10": 0.0,
        "ndcg10_sum": 0.0,
        "all_evidence5": 0.0,
        "all_evidence5_sum": 0.0,
        "returned": 0.0,
        "returned_sum": 0.0,
        "wrong_scope1": 0.0,
        "wrong_scope1_sum": 0.0,
        "scope_exact": 0.0,
        "scope_exact_sum": 0,
        "scope_exact_n": 24,
        "routing_exact": 0.0,
        "routing_exact_sum": 0,
        "routing_exact_n": 24,
        "all_relevant_survive_filter": 0.0,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 24,
        "filter_removed_relevant": 0.0,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 24,
        "gate_errors": 24,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 0,
          "answer->clarify": 0,
          "answer->abstain": 24,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "irrelevant_missing_fact": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 0,
        "hit1": 0.0,
        "hit1_sum": 0.0,
        "recall5": 0.0,
        "recall5_sum": 0.0,
        "ndcg10": 0.0,
        "ndcg10_sum": 0.0,
        "all_evidence5": 0.0,
        "all_evidence5_sum": 0.0,
        "returned": 0.0,
        "returned_sum": 0.0,
        "wrong_scope1": 0.0,
        "wrong_scope1_sum": 0.0,
        "scope_exact": 0.0,
        "scope_exact_sum": 0,
        "scope_exact_n": 24,
        "routing_exact": 0.0,
        "routing_exact_sum": 0,
        "routing_exact_n": 24,
        "all_relevant_survive_filter": 0.0,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 24,
        "filter_removed_relevant": 0.0,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 24,
        "gate_errors": 24,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 0,
          "answer->clarify": 24,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "trailing_distractor": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 0,
        "hit1": 0.0,
        "hit1_sum": 0.0,
        "recall5": 0.0,
        "recall5_sum": 0.0,
        "ndcg10": 0.0,
        "ndcg10_sum": 0.0,
        "all_evidence5": 0.0,
        "all_evidence5_sum": 0.0,
        "returned": 0.0,
        "returned_sum": 0.0,
        "wrong_scope1": 0.0,
        "wrong_scope1_sum": 0.0,
        "scope_exact": 0.0,
        "scope_exact_sum": 0,
        "scope_exact_n": 24,
        "routing_exact": 0.0,
        "routing_exact_sum": 0,
        "routing_exact_n": 24,
        "all_relevant_survive_filter": 0.0,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 24,
        "filter_removed_relevant": 0.0,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 24,
        "gate_errors": 24,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 0,
          "answer->clarify": 24,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "negation": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 22,
        "hit1": 0.0,
        "hit1_sum": 0.0,
        "recall5": 0.0,
        "recall5_sum": 0.0,
        "ndcg10": 0.0,
        "ndcg10_sum": 0.0,
        "all_evidence5": 0.0,
        "all_evidence5_sum": 0.0,
        "returned": 0.9166666666666666,
        "returned_sum": 22.0,
        "wrong_scope1": 0.9166666666666666,
        "wrong_scope1_sum": 22.0,
        "scope_exact": 0.0,
        "scope_exact_sum": 0,
        "scope_exact_n": 24,
        "routing_exact": 0.0,
        "routing_exact_sum": 0,
        "routing_exact_n": 24,
        "all_relevant_survive_filter": 0.0,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 24,
        "filter_removed_relevant": 0.9166666666666666,
        "filter_removed_relevant_sum": 22,
        "filter_removed_relevant_n": 24,
        "gate_errors": 2,
        "wrong_scope_assignments": 22,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 22,
          "answer->clarify": 2,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "correction": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 24,
        "hit1": 0.0,
        "hit1_sum": 0.0,
        "recall5": 0.0,
        "recall5_sum": 0.0,
        "ndcg10": 0.0,
        "ndcg10_sum": 0.0,
        "all_evidence5": 0.0,
        "all_evidence5_sum": 0.0,
        "returned": 1.0,
        "returned_sum": 24.0,
        "wrong_scope1": 1.0,
        "wrong_scope1_sum": 24.0,
        "scope_exact": 0.0,
        "scope_exact_sum": 0,
        "scope_exact_n": 24,
        "routing_exact": 0.0,
        "routing_exact_sum": 0,
        "routing_exact_n": 24,
        "all_relevant_survive_filter": 0.0,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 24,
        "filter_removed_relevant": 1.0,
        "filter_removed_relevant_sum": 24,
        "filter_removed_relevant_n": 24,
        "gate_errors": 0,
        "wrong_scope_assignments": 24,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 24,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      }
    },
    "OracleRRF": {
      "control": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 24,
        "hit1": 0.9583333333333334,
        "hit1_sum": 23.0,
        "recall5": 1.0,
        "recall5_sum": 24.0,
        "ndcg10": 0.9744522003014392,
        "ndcg10_sum": 23.38685280723454,
        "all_evidence5": 1.0,
        "all_evidence5_sum": 24.0,
        "returned": 1.0,
        "returned_sum": 24.0,
        "wrong_scope1": 0.0,
        "wrong_scope1_sum": 0.0,
        "scope_exact": 1.0,
        "scope_exact_sum": 24,
        "scope_exact_n": 24,
        "routing_exact": 1.0,
        "routing_exact_sum": 24,
        "routing_exact_n": 24,
        "all_relevant_survive_filter": 1.0,
        "all_relevant_survive_filter_sum": 24,
        "all_relevant_survive_filter_n": 24,
        "filter_removed_relevant": 0.0,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 24,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 1,
        "action_confusion": {
          "answer->answer": 24,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "paraphrase": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 24,
        "hit1": 0.9583333333333334,
        "hit1_sum": 23.0,
        "recall5": 1.0,
        "recall5_sum": 24.0,
        "ndcg10": 0.9744522003014392,
        "ndcg10_sum": 23.38685280723454,
        "all_evidence5": 1.0,
        "all_evidence5_sum": 24.0,
        "returned": 1.0,
        "returned_sum": 24.0,
        "wrong_scope1": 0.0,
        "wrong_scope1_sum": 0.0,
        "scope_exact": 1.0,
        "scope_exact_sum": 24,
        "scope_exact_n": 24,
        "routing_exact": 1.0,
        "routing_exact_sum": 24,
        "routing_exact_n": 24,
        "all_relevant_survive_filter": 1.0,
        "all_relevant_survive_filter_sum": 24,
        "all_relevant_survive_filter_n": 24,
        "filter_removed_relevant": 0.0,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 24,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 1,
        "action_confusion": {
          "answer->answer": 24,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "irrelevant_location": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 24,
        "hit1": 0.9583333333333334,
        "hit1_sum": 23.0,
        "recall5": 1.0,
        "recall5_sum": 24.0,
        "ndcg10": 0.9744522003014392,
        "ndcg10_sum": 23.38685280723454,
        "all_evidence5": 1.0,
        "all_evidence5_sum": 24.0,
        "returned": 1.0,
        "returned_sum": 24.0,
        "wrong_scope1": 0.0,
        "wrong_scope1_sum": 0.0,
        "scope_exact": 1.0,
        "scope_exact_sum": 24,
        "scope_exact_n": 24,
        "routing_exact": 1.0,
        "routing_exact_sum": 24,
        "routing_exact_n": 24,
        "all_relevant_survive_filter": 1.0,
        "all_relevant_survive_filter_sum": 24,
        "all_relevant_survive_filter_n": 24,
        "filter_removed_relevant": 0.0,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 24,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 1,
        "action_confusion": {
          "answer->answer": 24,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "irrelevant_date": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 24,
        "hit1": 0.9583333333333334,
        "hit1_sum": 23.0,
        "recall5": 1.0,
        "recall5_sum": 24.0,
        "ndcg10": 0.9744522003014392,
        "ndcg10_sum": 23.38685280723454,
        "all_evidence5": 1.0,
        "all_evidence5_sum": 24.0,
        "returned": 1.0,
        "returned_sum": 24.0,
        "wrong_scope1": 0.0,
        "wrong_scope1_sum": 0.0,
        "scope_exact": 1.0,
        "scope_exact_sum": 24,
        "scope_exact_n": 24,
        "routing_exact": 1.0,
        "routing_exact_sum": 24,
        "routing_exact_n": 24,
        "all_relevant_survive_filter": 1.0,
        "all_relevant_survive_filter_sum": 24,
        "all_relevant_survive_filter_n": 24,
        "filter_removed_relevant": 0.0,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 24,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 1,
        "action_confusion": {
          "answer->answer": 24,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "irrelevant_missing_fact": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 24,
        "hit1": 0.9583333333333334,
        "hit1_sum": 23.0,
        "recall5": 1.0,
        "recall5_sum": 24.0,
        "ndcg10": 0.9744522003014392,
        "ndcg10_sum": 23.38685280723454,
        "all_evidence5": 1.0,
        "all_evidence5_sum": 24.0,
        "returned": 1.0,
        "returned_sum": 24.0,
        "wrong_scope1": 0.0,
        "wrong_scope1_sum": 0.0,
        "scope_exact": 1.0,
        "scope_exact_sum": 24,
        "scope_exact_n": 24,
        "routing_exact": 1.0,
        "routing_exact_sum": 24,
        "routing_exact_n": 24,
        "all_relevant_survive_filter": 1.0,
        "all_relevant_survive_filter_sum": 24,
        "all_relevant_survive_filter_n": 24,
        "filter_removed_relevant": 0.0,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 24,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 1,
        "action_confusion": {
          "answer->answer": 24,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "trailing_distractor": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 24,
        "hit1": 0.9583333333333334,
        "hit1_sum": 23.0,
        "recall5": 1.0,
        "recall5_sum": 24.0,
        "ndcg10": 0.9744522003014392,
        "ndcg10_sum": 23.38685280723454,
        "all_evidence5": 1.0,
        "all_evidence5_sum": 24.0,
        "returned": 1.0,
        "returned_sum": 24.0,
        "wrong_scope1": 0.0,
        "wrong_scope1_sum": 0.0,
        "scope_exact": 1.0,
        "scope_exact_sum": 24,
        "scope_exact_n": 24,
        "routing_exact": 1.0,
        "routing_exact_sum": 24,
        "routing_exact_n": 24,
        "all_relevant_survive_filter": 1.0,
        "all_relevant_survive_filter_sum": 24,
        "all_relevant_survive_filter_n": 24,
        "filter_removed_relevant": 0.0,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 24,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 1,
        "action_confusion": {
          "answer->answer": 24,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "negation": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 24,
        "hit1": 0.9583333333333334,
        "hit1_sum": 23.0,
        "recall5": 1.0,
        "recall5_sum": 24.0,
        "ndcg10": 0.9744522003014392,
        "ndcg10_sum": 23.38685280723454,
        "all_evidence5": 1.0,
        "all_evidence5_sum": 24.0,
        "returned": 1.0,
        "returned_sum": 24.0,
        "wrong_scope1": 0.0,
        "wrong_scope1_sum": 0.0,
        "scope_exact": 1.0,
        "scope_exact_sum": 24,
        "scope_exact_n": 24,
        "routing_exact": 1.0,
        "routing_exact_sum": 24,
        "routing_exact_n": 24,
        "all_relevant_survive_filter": 1.0,
        "all_relevant_survive_filter_sum": 24,
        "all_relevant_survive_filter_n": 24,
        "filter_removed_relevant": 0.0,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 24,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 1,
        "action_confusion": {
          "answer->answer": 24,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "correction": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 24,
        "hit1": 0.9583333333333334,
        "hit1_sum": 23.0,
        "recall5": 1.0,
        "recall5_sum": 24.0,
        "ndcg10": 0.9744522003014392,
        "ndcg10_sum": 23.38685280723454,
        "all_evidence5": 1.0,
        "all_evidence5_sum": 24.0,
        "returned": 1.0,
        "returned_sum": 24.0,
        "wrong_scope1": 0.0,
        "wrong_scope1_sum": 0.0,
        "scope_exact": 1.0,
        "scope_exact_sum": 24,
        "scope_exact_n": 24,
        "routing_exact": 1.0,
        "routing_exact_sum": 24,
        "routing_exact_n": 24,
        "all_relevant_survive_filter": 1.0,
        "all_relevant_survive_filter_sum": 24,
        "all_relevant_survive_filter_n": 24,
        "filter_removed_relevant": 0.0,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 24,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 1,
        "action_confusion": {
          "answer->answer": 24,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      }
    },
    "PositiveRRF": {
      "control": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 24,
        "hit1": 0.4583333333333333,
        "hit1_sum": 11.0,
        "recall5": 0.9583333333333334,
        "recall5_sum": 23.0,
        "ndcg10": 0.7876870990079509,
        "ndcg10_sum": 18.904490376190825,
        "all_evidence5": 0.9583333333333334,
        "all_evidence5_sum": 23.0,
        "returned": 1.0,
        "returned_sum": 24.0,
        "wrong_scope1": 0.5416666666666666,
        "wrong_scope1_sum": 13.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 24,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "paraphrase": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 24,
        "hit1": 0.5416666666666666,
        "hit1_sum": 13.0,
        "recall5": 0.9583333333333334,
        "recall5_sum": 23.0,
        "ndcg10": 0.8170969804741066,
        "ndcg10_sum": 19.610327531378555,
        "all_evidence5": 0.9583333333333334,
        "all_evidence5_sum": 23.0,
        "returned": 1.0,
        "returned_sum": 24.0,
        "wrong_scope1": 0.4583333333333333,
        "wrong_scope1_sum": 11.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 24,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "irrelevant_location": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 24,
        "hit1": 0.5,
        "hit1_sum": 12.0,
        "recall5": 0.9583333333333334,
        "recall5_sum": 23.0,
        "ndcg10": 0.8023205069196568,
        "ndcg10_sum": 19.25569216607176,
        "all_evidence5": 0.9583333333333334,
        "all_evidence5_sum": 23.0,
        "returned": 1.0,
        "returned_sum": 24.0,
        "wrong_scope1": 0.5,
        "wrong_scope1_sum": 12.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 24,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "irrelevant_date": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 24,
        "hit1": 0.5,
        "hit1_sum": 12.0,
        "recall5": 0.9583333333333334,
        "recall5_sum": 23.0,
        "ndcg10": 0.8017190535395841,
        "ndcg10_sum": 19.241257284950013,
        "all_evidence5": 0.9583333333333334,
        "all_evidence5_sum": 23.0,
        "returned": 1.0,
        "returned_sum": 24.0,
        "wrong_scope1": 0.5,
        "wrong_scope1_sum": 12.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 24,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "irrelevant_missing_fact": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 24,
        "hit1": 0.5,
        "hit1_sum": 12.0,
        "recall5": 0.9583333333333334,
        "recall5_sum": 23.0,
        "ndcg10": 0.80122050481683,
        "ndcg10_sum": 19.229292115603922,
        "all_evidence5": 0.9583333333333334,
        "all_evidence5_sum": 23.0,
        "returned": 1.0,
        "returned_sum": 24.0,
        "wrong_scope1": 0.5,
        "wrong_scope1_sum": 12.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 24,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "trailing_distractor": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 24,
        "hit1": 0.4583333333333333,
        "hit1_sum": 11.0,
        "recall5": 0.9583333333333334,
        "recall5_sum": 23.0,
        "ndcg10": 0.7869425799851341,
        "ndcg10_sum": 18.88662191964322,
        "all_evidence5": 0.9583333333333334,
        "all_evidence5_sum": 23.0,
        "returned": 1.0,
        "returned_sum": 24.0,
        "wrong_scope1": 0.5416666666666666,
        "wrong_scope1_sum": 13.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 24,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "negation": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 24,
        "hit1": 0.3333333333333333,
        "hit1_sum": 8.0,
        "recall5": 0.9583333333333334,
        "recall5_sum": 23.0,
        "ndcg10": 0.7408087991815663,
        "ndcg10_sum": 17.77941118035759,
        "all_evidence5": 0.9583333333333334,
        "all_evidence5_sum": 23.0,
        "returned": 1.0,
        "returned_sum": 24.0,
        "wrong_scope1": 0.6666666666666666,
        "wrong_scope1_sum": 16.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 24,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "correction": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 24,
        "hit1": 0.3333333333333333,
        "hit1_sum": 8.0,
        "recall5": 0.9583333333333334,
        "recall5_sum": 23.0,
        "ndcg10": 0.7402073458014935,
        "ndcg10_sum": 17.764976299235844,
        "all_evidence5": 0.9583333333333334,
        "all_evidence5_sum": 23.0,
        "returned": 1.0,
        "returned_sum": 24.0,
        "wrong_scope1": 0.6666666666666666,
        "wrong_scope1_sum": 16.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 24,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      }
    },
    "RoleDense": {
      "control": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 24,
        "hit1": 0.9166666666666666,
        "hit1_sum": 22.0,
        "recall5": 1.0,
        "recall5_sum": 24.0,
        "ndcg10": 0.9637887397321441,
        "ndcg10_sum": 23.130929753571458,
        "all_evidence5": 1.0,
        "all_evidence5_sum": 24.0,
        "returned": 1.0,
        "returned_sum": 24.0,
        "wrong_scope1": 0.0,
        "wrong_scope1_sum": 0.0,
        "scope_exact": 1.0,
        "scope_exact_sum": 24,
        "scope_exact_n": 24,
        "routing_exact": 1.0,
        "routing_exact_sum": 24,
        "routing_exact_n": 24,
        "all_relevant_survive_filter": 1.0,
        "all_relevant_survive_filter_sum": 24,
        "all_relevant_survive_filter_n": 24,
        "filter_removed_relevant": 0.0,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 24,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 2,
        "action_confusion": {
          "answer->answer": 24,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "paraphrase": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 2,
        "hit1": 0.041666666666666664,
        "hit1_sum": 1.0,
        "recall5": 0.08333333333333333,
        "recall5_sum": 2.0,
        "ndcg10": 0.06795540639881073,
        "ndcg10_sum": 1.6309297535714575,
        "all_evidence5": 0.08333333333333333,
        "all_evidence5_sum": 2.0,
        "returned": 0.08333333333333333,
        "returned_sum": 2.0,
        "wrong_scope1": 0.0,
        "wrong_scope1_sum": 0.0,
        "scope_exact": 0.08333333333333333,
        "scope_exact_sum": 2,
        "scope_exact_n": 24,
        "routing_exact": 0.08333333333333333,
        "routing_exact_sum": 2,
        "routing_exact_n": 24,
        "all_relevant_survive_filter": 0.08333333333333333,
        "all_relevant_survive_filter_sum": 2,
        "all_relevant_survive_filter_n": 24,
        "filter_removed_relevant": 0.0,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 24,
        "gate_errors": 22,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 1,
        "action_confusion": {
          "answer->answer": 2,
          "answer->clarify": 22,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "irrelevant_location": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 0,
        "hit1": 0.0,
        "hit1_sum": 0.0,
        "recall5": 0.0,
        "recall5_sum": 0.0,
        "ndcg10": 0.0,
        "ndcg10_sum": 0.0,
        "all_evidence5": 0.0,
        "all_evidence5_sum": 0.0,
        "returned": 0.0,
        "returned_sum": 0.0,
        "wrong_scope1": 0.0,
        "wrong_scope1_sum": 0.0,
        "scope_exact": 0.0,
        "scope_exact_sum": 0,
        "scope_exact_n": 24,
        "routing_exact": 0.0,
        "routing_exact_sum": 0,
        "routing_exact_n": 24,
        "all_relevant_survive_filter": 0.0,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 24,
        "filter_removed_relevant": 0.0,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 24,
        "gate_errors": 24,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 0,
          "answer->clarify": 0,
          "answer->abstain": 24,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "irrelevant_date": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 0,
        "hit1": 0.0,
        "hit1_sum": 0.0,
        "recall5": 0.0,
        "recall5_sum": 0.0,
        "ndcg10": 0.0,
        "ndcg10_sum": 0.0,
        "all_evidence5": 0.0,
        "all_evidence5_sum": 0.0,
        "returned": 0.0,
        "returned_sum": 0.0,
        "wrong_scope1": 0.0,
        "wrong_scope1_sum": 0.0,
        "scope_exact": 0.0,
        "scope_exact_sum": 0,
        "scope_exact_n": 24,
        "routing_exact": 0.0,
        "routing_exact_sum": 0,
        "routing_exact_n": 24,
        "all_relevant_survive_filter": 0.0,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 24,
        "filter_removed_relevant": 0.0,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 24,
        "gate_errors": 24,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 0,
          "answer->clarify": 0,
          "answer->abstain": 24,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "irrelevant_missing_fact": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 0,
        "hit1": 0.0,
        "hit1_sum": 0.0,
        "recall5": 0.0,
        "recall5_sum": 0.0,
        "ndcg10": 0.0,
        "ndcg10_sum": 0.0,
        "all_evidence5": 0.0,
        "all_evidence5_sum": 0.0,
        "returned": 0.0,
        "returned_sum": 0.0,
        "wrong_scope1": 0.0,
        "wrong_scope1_sum": 0.0,
        "scope_exact": 0.0,
        "scope_exact_sum": 0,
        "scope_exact_n": 24,
        "routing_exact": 0.0,
        "routing_exact_sum": 0,
        "routing_exact_n": 24,
        "all_relevant_survive_filter": 0.0,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 24,
        "filter_removed_relevant": 0.0,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 24,
        "gate_errors": 24,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 0,
          "answer->clarify": 24,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "trailing_distractor": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 0,
        "hit1": 0.0,
        "hit1_sum": 0.0,
        "recall5": 0.0,
        "recall5_sum": 0.0,
        "ndcg10": 0.0,
        "ndcg10_sum": 0.0,
        "all_evidence5": 0.0,
        "all_evidence5_sum": 0.0,
        "returned": 0.0,
        "returned_sum": 0.0,
        "wrong_scope1": 0.0,
        "wrong_scope1_sum": 0.0,
        "scope_exact": 0.0,
        "scope_exact_sum": 0,
        "scope_exact_n": 24,
        "routing_exact": 0.0,
        "routing_exact_sum": 0,
        "routing_exact_n": 24,
        "all_relevant_survive_filter": 0.0,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 24,
        "filter_removed_relevant": 0.0,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 24,
        "gate_errors": 24,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 0,
          "answer->clarify": 24,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "negation": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 22,
        "hit1": 0.0,
        "hit1_sum": 0.0,
        "recall5": 0.0,
        "recall5_sum": 0.0,
        "ndcg10": 0.0,
        "ndcg10_sum": 0.0,
        "all_evidence5": 0.0,
        "all_evidence5_sum": 0.0,
        "returned": 0.9166666666666666,
        "returned_sum": 22.0,
        "wrong_scope1": 0.9166666666666666,
        "wrong_scope1_sum": 22.0,
        "scope_exact": 0.0,
        "scope_exact_sum": 0,
        "scope_exact_n": 24,
        "routing_exact": 0.0,
        "routing_exact_sum": 0,
        "routing_exact_n": 24,
        "all_relevant_survive_filter": 0.0,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 24,
        "filter_removed_relevant": 0.9166666666666666,
        "filter_removed_relevant_sum": 22,
        "filter_removed_relevant_n": 24,
        "gate_errors": 2,
        "wrong_scope_assignments": 22,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 22,
          "answer->clarify": 2,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "correction": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 24,
        "hit1": 0.0,
        "hit1_sum": 0.0,
        "recall5": 0.0,
        "recall5_sum": 0.0,
        "ndcg10": 0.0,
        "ndcg10_sum": 0.0,
        "all_evidence5": 0.0,
        "all_evidence5_sum": 0.0,
        "returned": 1.0,
        "returned_sum": 24.0,
        "wrong_scope1": 1.0,
        "wrong_scope1_sum": 24.0,
        "scope_exact": 0.0,
        "scope_exact_sum": 0,
        "scope_exact_n": 24,
        "routing_exact": 0.0,
        "routing_exact_sum": 0,
        "routing_exact_n": 24,
        "all_relevant_survive_filter": 0.0,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 24,
        "filter_removed_relevant": 1.0,
        "filter_removed_relevant_sum": 24,
        "filter_removed_relevant_n": 24,
        "gate_errors": 0,
        "wrong_scope_assignments": 24,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 24,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      }
    },
    "RolePositiveRRF": {
      "control": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 24,
        "hit1": 0.9583333333333334,
        "hit1_sum": 23.0,
        "recall5": 1.0,
        "recall5_sum": 24.0,
        "ndcg10": 0.9744522003014392,
        "ndcg10_sum": 23.38685280723454,
        "all_evidence5": 1.0,
        "all_evidence5_sum": 24.0,
        "returned": 1.0,
        "returned_sum": 24.0,
        "wrong_scope1": 0.0,
        "wrong_scope1_sum": 0.0,
        "scope_exact": 1.0,
        "scope_exact_sum": 24,
        "scope_exact_n": 24,
        "routing_exact": 1.0,
        "routing_exact_sum": 24,
        "routing_exact_n": 24,
        "all_relevant_survive_filter": 1.0,
        "all_relevant_survive_filter_sum": 24,
        "all_relevant_survive_filter_n": 24,
        "filter_removed_relevant": 0.0,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 24,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 1,
        "action_confusion": {
          "answer->answer": 24,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "paraphrase": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 2,
        "hit1": 0.041666666666666664,
        "hit1_sum": 1.0,
        "recall5": 0.08333333333333333,
        "recall5_sum": 2.0,
        "ndcg10": 0.05778553363477257,
        "ndcg10_sum": 1.3868528072345416,
        "all_evidence5": 0.08333333333333333,
        "all_evidence5_sum": 2.0,
        "returned": 0.08333333333333333,
        "returned_sum": 2.0,
        "wrong_scope1": 0.0,
        "wrong_scope1_sum": 0.0,
        "scope_exact": 0.08333333333333333,
        "scope_exact_sum": 2,
        "scope_exact_n": 24,
        "routing_exact": 0.08333333333333333,
        "routing_exact_sum": 2,
        "routing_exact_n": 24,
        "all_relevant_survive_filter": 0.08333333333333333,
        "all_relevant_survive_filter_sum": 2,
        "all_relevant_survive_filter_n": 24,
        "filter_removed_relevant": 0.0,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 24,
        "gate_errors": 22,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 1,
        "action_confusion": {
          "answer->answer": 2,
          "answer->clarify": 22,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "irrelevant_location": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 0,
        "hit1": 0.0,
        "hit1_sum": 0.0,
        "recall5": 0.0,
        "recall5_sum": 0.0,
        "ndcg10": 0.0,
        "ndcg10_sum": 0.0,
        "all_evidence5": 0.0,
        "all_evidence5_sum": 0.0,
        "returned": 0.0,
        "returned_sum": 0.0,
        "wrong_scope1": 0.0,
        "wrong_scope1_sum": 0.0,
        "scope_exact": 0.0,
        "scope_exact_sum": 0,
        "scope_exact_n": 24,
        "routing_exact": 0.0,
        "routing_exact_sum": 0,
        "routing_exact_n": 24,
        "all_relevant_survive_filter": 0.0,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 24,
        "filter_removed_relevant": 0.0,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 24,
        "gate_errors": 24,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 0,
          "answer->clarify": 0,
          "answer->abstain": 24,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "irrelevant_date": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 0,
        "hit1": 0.0,
        "hit1_sum": 0.0,
        "recall5": 0.0,
        "recall5_sum": 0.0,
        "ndcg10": 0.0,
        "ndcg10_sum": 0.0,
        "all_evidence5": 0.0,
        "all_evidence5_sum": 0.0,
        "returned": 0.0,
        "returned_sum": 0.0,
        "wrong_scope1": 0.0,
        "wrong_scope1_sum": 0.0,
        "scope_exact": 0.0,
        "scope_exact_sum": 0,
        "scope_exact_n": 24,
        "routing_exact": 0.0,
        "routing_exact_sum": 0,
        "routing_exact_n": 24,
        "all_relevant_survive_filter": 0.0,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 24,
        "filter_removed_relevant": 0.0,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 24,
        "gate_errors": 24,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 0,
          "answer->clarify": 0,
          "answer->abstain": 24,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "irrelevant_missing_fact": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 0,
        "hit1": 0.0,
        "hit1_sum": 0.0,
        "recall5": 0.0,
        "recall5_sum": 0.0,
        "ndcg10": 0.0,
        "ndcg10_sum": 0.0,
        "all_evidence5": 0.0,
        "all_evidence5_sum": 0.0,
        "returned": 0.0,
        "returned_sum": 0.0,
        "wrong_scope1": 0.0,
        "wrong_scope1_sum": 0.0,
        "scope_exact": 0.0,
        "scope_exact_sum": 0,
        "scope_exact_n": 24,
        "routing_exact": 0.0,
        "routing_exact_sum": 0,
        "routing_exact_n": 24,
        "all_relevant_survive_filter": 0.0,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 24,
        "filter_removed_relevant": 0.0,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 24,
        "gate_errors": 24,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 0,
          "answer->clarify": 24,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "trailing_distractor": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 0,
        "hit1": 0.0,
        "hit1_sum": 0.0,
        "recall5": 0.0,
        "recall5_sum": 0.0,
        "ndcg10": 0.0,
        "ndcg10_sum": 0.0,
        "all_evidence5": 0.0,
        "all_evidence5_sum": 0.0,
        "returned": 0.0,
        "returned_sum": 0.0,
        "wrong_scope1": 0.0,
        "wrong_scope1_sum": 0.0,
        "scope_exact": 0.0,
        "scope_exact_sum": 0,
        "scope_exact_n": 24,
        "routing_exact": 0.0,
        "routing_exact_sum": 0,
        "routing_exact_n": 24,
        "all_relevant_survive_filter": 0.0,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 24,
        "filter_removed_relevant": 0.0,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 24,
        "gate_errors": 24,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 0,
          "answer->clarify": 24,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "negation": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 22,
        "hit1": 0.0,
        "hit1_sum": 0.0,
        "recall5": 0.0,
        "recall5_sum": 0.0,
        "ndcg10": 0.0,
        "ndcg10_sum": 0.0,
        "all_evidence5": 0.0,
        "all_evidence5_sum": 0.0,
        "returned": 0.9166666666666666,
        "returned_sum": 22.0,
        "wrong_scope1": 0.9166666666666666,
        "wrong_scope1_sum": 22.0,
        "scope_exact": 0.0,
        "scope_exact_sum": 0,
        "scope_exact_n": 24,
        "routing_exact": 0.0,
        "routing_exact_sum": 0,
        "routing_exact_n": 24,
        "all_relevant_survive_filter": 0.0,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 24,
        "filter_removed_relevant": 0.9166666666666666,
        "filter_removed_relevant_sum": 22,
        "filter_removed_relevant_n": 24,
        "gate_errors": 2,
        "wrong_scope_assignments": 22,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 22,
          "answer->clarify": 2,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "correction": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 24,
        "hit1": 0.0,
        "hit1_sum": 0.0,
        "recall5": 0.0,
        "recall5_sum": 0.0,
        "ndcg10": 0.0,
        "ndcg10_sum": 0.0,
        "all_evidence5": 0.0,
        "all_evidence5_sum": 0.0,
        "returned": 1.0,
        "returned_sum": 24.0,
        "wrong_scope1": 1.0,
        "wrong_scope1_sum": 24.0,
        "scope_exact": 0.0,
        "scope_exact_sum": 0,
        "scope_exact_n": 24,
        "routing_exact": 0.0,
        "routing_exact_sum": 0,
        "routing_exact_n": 24,
        "all_relevant_survive_filter": 0.0,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 24,
        "filter_removed_relevant": 1.0,
        "filter_removed_relevant_sum": 24,
        "filter_removed_relevant_n": 24,
        "gate_errors": 0,
        "wrong_scope_assignments": 24,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 24,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      }
    },
    "CrossEncoder": {
      "control": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 24,
        "hit1": 0.3333333333333333,
        "hit1_sum": 8.0,
        "recall5": 0.9166666666666666,
        "recall5_sum": 22.0,
        "ndcg10": 0.7118958042796644,
        "ndcg10_sum": 17.08549930271194,
        "all_evidence5": 0.9166666666666666,
        "all_evidence5_sum": 22.0,
        "returned": 1.0,
        "returned_sum": 24.0,
        "wrong_scope1": 0.625,
        "wrong_scope1_sum": 15.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 24,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "paraphrase": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 24,
        "hit1": 0.3333333333333333,
        "hit1_sum": 8.0,
        "recall5": 0.9583333333333334,
        "recall5_sum": 23.0,
        "ndcg10": 0.7008963896042761,
        "ndcg10_sum": 16.82151335050263,
        "all_evidence5": 0.9583333333333334,
        "all_evidence5_sum": 23.0,
        "returned": 1.0,
        "returned_sum": 24.0,
        "wrong_scope1": 0.5833333333333334,
        "wrong_scope1_sum": 14.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 24,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "irrelevant_location": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 24,
        "hit1": 0.2916666666666667,
        "hit1_sum": 7.0,
        "recall5": 0.7083333333333334,
        "recall5_sum": 17.0,
        "ndcg10": 0.5909720195269704,
        "ndcg10_sum": 14.183328468647291,
        "all_evidence5": 0.7083333333333334,
        "all_evidence5_sum": 17.0,
        "returned": 1.0,
        "returned_sum": 24.0,
        "wrong_scope1": 0.5833333333333334,
        "wrong_scope1_sum": 14.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 24,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "irrelevant_date": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 24,
        "hit1": 0.2916666666666667,
        "hit1_sum": 7.0,
        "recall5": 0.5416666666666666,
        "recall5_sum": 13.0,
        "ndcg10": 0.5007163522457844,
        "ndcg10_sum": 12.017192453898824,
        "all_evidence5": 0.5416666666666666,
        "all_evidence5_sum": 13.0,
        "returned": 1.0,
        "returned_sum": 24.0,
        "wrong_scope1": 0.5416666666666666,
        "wrong_scope1_sum": 13.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 24,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "irrelevant_missing_fact": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 24,
        "hit1": 0.20833333333333334,
        "hit1_sum": 5.0,
        "recall5": 0.625,
        "recall5_sum": 15.0,
        "ndcg10": 0.46541055841227524,
        "ndcg10_sum": 11.169853401894605,
        "all_evidence5": 0.625,
        "all_evidence5_sum": 15.0,
        "returned": 1.0,
        "returned_sum": 24.0,
        "wrong_scope1": 0.5,
        "wrong_scope1_sum": 12.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 24,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "trailing_distractor": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 24,
        "hit1": 0.7083333333333334,
        "hit1_sum": 17.0,
        "recall5": 1.0,
        "recall5_sum": 24.0,
        "ndcg10": 0.8785552219137784,
        "ndcg10_sum": 21.08532532593068,
        "all_evidence5": 1.0,
        "all_evidence5_sum": 24.0,
        "returned": 1.0,
        "returned_sum": 24.0,
        "wrong_scope1": 0.2916666666666667,
        "wrong_scope1_sum": 7.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 24,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "negation": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 24,
        "hit1": 0.375,
        "hit1_sum": 9.0,
        "recall5": 0.875,
        "recall5_sum": 21.0,
        "ndcg10": 0.6839942096028223,
        "ndcg10_sum": 16.415861030467738,
        "all_evidence5": 0.875,
        "all_evidence5_sum": 21.0,
        "returned": 1.0,
        "returned_sum": 24.0,
        "wrong_scope1": 0.5416666666666666,
        "wrong_scope1_sum": 13.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 24,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "correction": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 24,
        "hit1": 0.25,
        "hit1_sum": 6.0,
        "recall5": 0.7083333333333334,
        "recall5_sum": 17.0,
        "ndcg10": 0.5885921215067323,
        "ndcg10_sum": 14.126210916161575,
        "all_evidence5": 0.7083333333333334,
        "all_evidence5_sum": 17.0,
        "returned": 1.0,
        "returned_sum": 24.0,
        "wrong_scope1": 0.625,
        "wrong_scope1_sum": 15.0,
        "scope_exact": null,
        "scope_exact_sum": 0,
        "scope_exact_n": 0,
        "routing_exact": null,
        "routing_exact_sum": 0,
        "routing_exact_n": 0,
        "all_relevant_survive_filter": null,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 0,
        "filter_removed_relevant": null,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 0,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 24,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      }
    },
    "RoleCrossEncoder": {
      "control": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 24,
        "hit1": 0.875,
        "hit1_sum": 21.0,
        "recall5": 1.0,
        "recall5_sum": 24.0,
        "ndcg10": 0.9538662191964322,
        "ndcg10_sum": 22.892789260714373,
        "all_evidence5": 1.0,
        "all_evidence5_sum": 24.0,
        "returned": 1.0,
        "returned_sum": 24.0,
        "wrong_scope1": 0.0,
        "wrong_scope1_sum": 0.0,
        "scope_exact": 1.0,
        "scope_exact_sum": 24,
        "scope_exact_n": 24,
        "routing_exact": 1.0,
        "routing_exact_sum": 24,
        "routing_exact_n": 24,
        "all_relevant_survive_filter": 1.0,
        "all_relevant_survive_filter_sum": 24,
        "all_relevant_survive_filter_n": 24,
        "filter_removed_relevant": 0.0,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 24,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 3,
        "action_confusion": {
          "answer->answer": 24,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "paraphrase": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 2,
        "hit1": 0.08333333333333333,
        "hit1_sum": 2.0,
        "recall5": 0.08333333333333333,
        "recall5_sum": 2.0,
        "ndcg10": 0.08333333333333333,
        "ndcg10_sum": 2.0,
        "all_evidence5": 0.08333333333333333,
        "all_evidence5_sum": 2.0,
        "returned": 0.08333333333333333,
        "returned_sum": 2.0,
        "wrong_scope1": 0.0,
        "wrong_scope1_sum": 0.0,
        "scope_exact": 0.08333333333333333,
        "scope_exact_sum": 2,
        "scope_exact_n": 24,
        "routing_exact": 0.08333333333333333,
        "routing_exact_sum": 2,
        "routing_exact_n": 24,
        "all_relevant_survive_filter": 0.08333333333333333,
        "all_relevant_survive_filter_sum": 2,
        "all_relevant_survive_filter_n": 24,
        "filter_removed_relevant": 0.0,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 24,
        "gate_errors": 22,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 2,
          "answer->clarify": 22,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "irrelevant_location": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 0,
        "hit1": 0.0,
        "hit1_sum": 0.0,
        "recall5": 0.0,
        "recall5_sum": 0.0,
        "ndcg10": 0.0,
        "ndcg10_sum": 0.0,
        "all_evidence5": 0.0,
        "all_evidence5_sum": 0.0,
        "returned": 0.0,
        "returned_sum": 0.0,
        "wrong_scope1": 0.0,
        "wrong_scope1_sum": 0.0,
        "scope_exact": 0.0,
        "scope_exact_sum": 0,
        "scope_exact_n": 24,
        "routing_exact": 0.0,
        "routing_exact_sum": 0,
        "routing_exact_n": 24,
        "all_relevant_survive_filter": 0.0,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 24,
        "filter_removed_relevant": 0.0,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 24,
        "gate_errors": 24,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 0,
          "answer->clarify": 0,
          "answer->abstain": 24,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "irrelevant_date": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 0,
        "hit1": 0.0,
        "hit1_sum": 0.0,
        "recall5": 0.0,
        "recall5_sum": 0.0,
        "ndcg10": 0.0,
        "ndcg10_sum": 0.0,
        "all_evidence5": 0.0,
        "all_evidence5_sum": 0.0,
        "returned": 0.0,
        "returned_sum": 0.0,
        "wrong_scope1": 0.0,
        "wrong_scope1_sum": 0.0,
        "scope_exact": 0.0,
        "scope_exact_sum": 0,
        "scope_exact_n": 24,
        "routing_exact": 0.0,
        "routing_exact_sum": 0,
        "routing_exact_n": 24,
        "all_relevant_survive_filter": 0.0,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 24,
        "filter_removed_relevant": 0.0,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 24,
        "gate_errors": 24,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 0,
          "answer->clarify": 0,
          "answer->abstain": 24,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "irrelevant_missing_fact": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 0,
        "hit1": 0.0,
        "hit1_sum": 0.0,
        "recall5": 0.0,
        "recall5_sum": 0.0,
        "ndcg10": 0.0,
        "ndcg10_sum": 0.0,
        "all_evidence5": 0.0,
        "all_evidence5_sum": 0.0,
        "returned": 0.0,
        "returned_sum": 0.0,
        "wrong_scope1": 0.0,
        "wrong_scope1_sum": 0.0,
        "scope_exact": 0.0,
        "scope_exact_sum": 0,
        "scope_exact_n": 24,
        "routing_exact": 0.0,
        "routing_exact_sum": 0,
        "routing_exact_n": 24,
        "all_relevant_survive_filter": 0.0,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 24,
        "filter_removed_relevant": 0.0,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 24,
        "gate_errors": 24,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 0,
          "answer->clarify": 24,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "trailing_distractor": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 0,
        "hit1": 0.0,
        "hit1_sum": 0.0,
        "recall5": 0.0,
        "recall5_sum": 0.0,
        "ndcg10": 0.0,
        "ndcg10_sum": 0.0,
        "all_evidence5": 0.0,
        "all_evidence5_sum": 0.0,
        "returned": 0.0,
        "returned_sum": 0.0,
        "wrong_scope1": 0.0,
        "wrong_scope1_sum": 0.0,
        "scope_exact": 0.0,
        "scope_exact_sum": 0,
        "scope_exact_n": 24,
        "routing_exact": 0.0,
        "routing_exact_sum": 0,
        "routing_exact_n": 24,
        "all_relevant_survive_filter": 0.0,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 24,
        "filter_removed_relevant": 0.0,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 24,
        "gate_errors": 24,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 0,
          "answer->clarify": 24,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "negation": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 22,
        "hit1": 0.0,
        "hit1_sum": 0.0,
        "recall5": 0.0,
        "recall5_sum": 0.0,
        "ndcg10": 0.0,
        "ndcg10_sum": 0.0,
        "all_evidence5": 0.0,
        "all_evidence5_sum": 0.0,
        "returned": 0.9166666666666666,
        "returned_sum": 22.0,
        "wrong_scope1": 0.9166666666666666,
        "wrong_scope1_sum": 22.0,
        "scope_exact": 0.0,
        "scope_exact_sum": 0,
        "scope_exact_n": 24,
        "routing_exact": 0.0,
        "routing_exact_sum": 0,
        "routing_exact_n": 24,
        "all_relevant_survive_filter": 0.0,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 24,
        "filter_removed_relevant": 0.9166666666666666,
        "filter_removed_relevant_sum": 22,
        "filter_removed_relevant_n": 24,
        "gate_errors": 2,
        "wrong_scope_assignments": 22,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 22,
          "answer->clarify": 2,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "correction": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 24,
        "hit1": 0.0,
        "hit1_sum": 0.0,
        "recall5": 0.0,
        "recall5_sum": 0.0,
        "ndcg10": 0.0,
        "ndcg10_sum": 0.0,
        "all_evidence5": 0.0,
        "all_evidence5_sum": 0.0,
        "returned": 1.0,
        "returned_sum": 24.0,
        "wrong_scope1": 1.0,
        "wrong_scope1_sum": 24.0,
        "scope_exact": 0.0,
        "scope_exact_sum": 0,
        "scope_exact_n": 24,
        "routing_exact": 0.0,
        "routing_exact_sum": 0,
        "routing_exact_n": 24,
        "all_relevant_survive_filter": 0.0,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 24,
        "filter_removed_relevant": 1.0,
        "filter_removed_relevant_sum": 24,
        "filter_removed_relevant_n": 24,
        "gate_errors": 0,
        "wrong_scope_assignments": 24,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 24,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      }
    },
    "DirectLookup": {
      "control": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 24,
        "hit1": 1.0,
        "hit1_sum": 24.0,
        "recall5": 1.0,
        "recall5_sum": 24.0,
        "ndcg10": 1.0,
        "ndcg10_sum": 24.0,
        "all_evidence5": 1.0,
        "all_evidence5_sum": 24.0,
        "returned": 1.0,
        "returned_sum": 24.0,
        "wrong_scope1": 0.0,
        "wrong_scope1_sum": 0.0,
        "scope_exact": 1.0,
        "scope_exact_sum": 24,
        "scope_exact_n": 24,
        "routing_exact": 1.0,
        "routing_exact_sum": 24,
        "routing_exact_n": 24,
        "all_relevant_survive_filter": 1.0,
        "all_relevant_survive_filter_sum": 24,
        "all_relevant_survive_filter_n": 24,
        "filter_removed_relevant": 0.0,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 24,
        "gate_errors": 0,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 24,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "paraphrase": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 2,
        "hit1": 0.08333333333333333,
        "hit1_sum": 2.0,
        "recall5": 0.08333333333333333,
        "recall5_sum": 2.0,
        "ndcg10": 0.08333333333333333,
        "ndcg10_sum": 2.0,
        "all_evidence5": 0.08333333333333333,
        "all_evidence5_sum": 2.0,
        "returned": 0.08333333333333333,
        "returned_sum": 2.0,
        "wrong_scope1": 0.0,
        "wrong_scope1_sum": 0.0,
        "scope_exact": 0.08333333333333333,
        "scope_exact_sum": 2,
        "scope_exact_n": 24,
        "routing_exact": 0.08333333333333333,
        "routing_exact_sum": 2,
        "routing_exact_n": 24,
        "all_relevant_survive_filter": 0.08333333333333333,
        "all_relevant_survive_filter_sum": 2,
        "all_relevant_survive_filter_n": 24,
        "filter_removed_relevant": 0.0,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 24,
        "gate_errors": 22,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 2,
          "answer->clarify": 22,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "irrelevant_location": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 0,
        "hit1": 0.0,
        "hit1_sum": 0.0,
        "recall5": 0.0,
        "recall5_sum": 0.0,
        "ndcg10": 0.0,
        "ndcg10_sum": 0.0,
        "all_evidence5": 0.0,
        "all_evidence5_sum": 0.0,
        "returned": 0.0,
        "returned_sum": 0.0,
        "wrong_scope1": 0.0,
        "wrong_scope1_sum": 0.0,
        "scope_exact": 0.0,
        "scope_exact_sum": 0,
        "scope_exact_n": 24,
        "routing_exact": 0.0,
        "routing_exact_sum": 0,
        "routing_exact_n": 24,
        "all_relevant_survive_filter": 0.0,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 24,
        "filter_removed_relevant": 0.0,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 24,
        "gate_errors": 24,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 0,
          "answer->clarify": 0,
          "answer->abstain": 24,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "irrelevant_date": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 0,
        "hit1": 0.0,
        "hit1_sum": 0.0,
        "recall5": 0.0,
        "recall5_sum": 0.0,
        "ndcg10": 0.0,
        "ndcg10_sum": 0.0,
        "all_evidence5": 0.0,
        "all_evidence5_sum": 0.0,
        "returned": 0.0,
        "returned_sum": 0.0,
        "wrong_scope1": 0.0,
        "wrong_scope1_sum": 0.0,
        "scope_exact": 0.0,
        "scope_exact_sum": 0,
        "scope_exact_n": 24,
        "routing_exact": 0.0,
        "routing_exact_sum": 0,
        "routing_exact_n": 24,
        "all_relevant_survive_filter": 0.0,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 24,
        "filter_removed_relevant": 0.0,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 24,
        "gate_errors": 24,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 0,
          "answer->clarify": 0,
          "answer->abstain": 24,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "irrelevant_missing_fact": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 0,
        "hit1": 0.0,
        "hit1_sum": 0.0,
        "recall5": 0.0,
        "recall5_sum": 0.0,
        "ndcg10": 0.0,
        "ndcg10_sum": 0.0,
        "all_evidence5": 0.0,
        "all_evidence5_sum": 0.0,
        "returned": 0.0,
        "returned_sum": 0.0,
        "wrong_scope1": 0.0,
        "wrong_scope1_sum": 0.0,
        "scope_exact": 0.0,
        "scope_exact_sum": 0,
        "scope_exact_n": 24,
        "routing_exact": 0.0,
        "routing_exact_sum": 0,
        "routing_exact_n": 24,
        "all_relevant_survive_filter": 0.0,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 24,
        "filter_removed_relevant": 0.0,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 24,
        "gate_errors": 24,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 0,
          "answer->clarify": 24,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "trailing_distractor": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 0,
        "hit1": 0.0,
        "hit1_sum": 0.0,
        "recall5": 0.0,
        "recall5_sum": 0.0,
        "ndcg10": 0.0,
        "ndcg10_sum": 0.0,
        "all_evidence5": 0.0,
        "all_evidence5_sum": 0.0,
        "returned": 0.0,
        "returned_sum": 0.0,
        "wrong_scope1": 0.0,
        "wrong_scope1_sum": 0.0,
        "scope_exact": 0.0,
        "scope_exact_sum": 0,
        "scope_exact_n": 24,
        "routing_exact": 0.0,
        "routing_exact_sum": 0,
        "routing_exact_n": 24,
        "all_relevant_survive_filter": 0.0,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 24,
        "filter_removed_relevant": 0.0,
        "filter_removed_relevant_sum": 0,
        "filter_removed_relevant_n": 24,
        "gate_errors": 24,
        "wrong_scope_assignments": 0,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 0,
          "answer->clarify": 24,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "negation": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 22,
        "hit1": 0.0,
        "hit1_sum": 0.0,
        "recall5": 0.0,
        "recall5_sum": 0.0,
        "ndcg10": 0.0,
        "ndcg10_sum": 0.0,
        "all_evidence5": 0.0,
        "all_evidence5_sum": 0.0,
        "returned": 0.9166666666666666,
        "returned_sum": 22.0,
        "wrong_scope1": 0.9166666666666666,
        "wrong_scope1_sum": 22.0,
        "scope_exact": 0.0,
        "scope_exact_sum": 0,
        "scope_exact_n": 24,
        "routing_exact": 0.0,
        "routing_exact_sum": 0,
        "routing_exact_n": 24,
        "all_relevant_survive_filter": 0.0,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 24,
        "filter_removed_relevant": 0.9166666666666666,
        "filter_removed_relevant_sum": 22,
        "filter_removed_relevant_n": 24,
        "gate_errors": 2,
        "wrong_scope_assignments": 22,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 22,
          "answer->clarify": 2,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      },
      "correction": {
        "queries": 24,
        "answerable": 24,
        "action_correct": 24,
        "hit1": 0.0,
        "hit1_sum": 0.0,
        "recall5": 0.0,
        "recall5_sum": 0.0,
        "ndcg10": 0.0,
        "ndcg10_sum": 0.0,
        "all_evidence5": 0.0,
        "all_evidence5_sum": 0.0,
        "returned": 1.0,
        "returned_sum": 24.0,
        "wrong_scope1": 1.0,
        "wrong_scope1_sum": 24.0,
        "scope_exact": 0.0,
        "scope_exact_sum": 0,
        "scope_exact_n": 24,
        "routing_exact": 0.0,
        "routing_exact_sum": 0,
        "routing_exact_n": 24,
        "all_relevant_survive_filter": 0.0,
        "all_relevant_survive_filter_sum": 0,
        "all_relevant_survive_filter_n": 24,
        "filter_removed_relevant": 1.0,
        "filter_removed_relevant_sum": 24,
        "filter_removed_relevant_n": 24,
        "gate_errors": 0,
        "wrong_scope_assignments": 24,
        "within_scope_ranking_errors": 0,
        "action_confusion": {
          "answer->answer": 24,
          "answer->clarify": 0,
          "answer->abstain": 0,
          "clarify->answer": 0,
          "clarify->clarify": 0,
          "clarify->abstain": 0,
          "abstain->answer": 0,
          "abstain->clarify": 0,
          "abstain->abstain": 0
        }
      }
    }
  },
  "latency": {
    "BM25": {
      "n": 216,
      "median_ms": 0.30202450000000003,
      "p95_ms": 0.49321175,
      "min_ms": 0.105756,
      "max_ms": 3.708988
    },
    "E5": {
      "n": 216,
      "median_ms": 36.0030105,
      "p95_ms": 48.3213125,
      "min_ms": 25.726317,
      "max_ms": 55.531841
    },
    "RRF": {
      "n": 216,
      "median_ms": 36.566794,
      "p95_ms": 49.64403575,
      "min_ms": 27.232759,
      "max_ms": 95.607291
    },
    "MentionRRF": {
      "n": 216,
      "median_ms": 36.8091085,
      "p95_ms": 49.81285075,
      "min_ms": 27.376252,
      "max_ms": 95.541337
    },
    "RoleRRF": {
      "n": 216,
      "median_ms": 36.870673499999995,
      "p95_ms": 51.585226250000005,
      "min_ms": 26.990715,
      "max_ms": 80.833578
    },
    "OracleRRF": {
      "n": 216,
      "median_ms": 36.726658,
      "p95_ms": 49.45345125,
      "min_ms": 25.870356,
      "max_ms": 132.302115
    },
    "PositiveRRF": {
      "n": 216,
      "median_ms": 37.645652,
      "p95_ms": 50.75403825,
      "min_ms": 27.766971,
      "max_ms": 105.29279
    },
    "RoleDense": {
      "n": 216,
      "median_ms": 36.3940665,
      "p95_ms": 48.884604249999995,
      "min_ms": 25.939832,
      "max_ms": 61.531361
    },
    "RolePositiveRRF": {
      "n": 216,
      "median_ms": 37.3236085,
      "p95_ms": 49.4192255,
      "min_ms": 27.179926,
      "max_ms": 62.575407
    },
    "CrossEncoder": {
      "n": 216,
      "median_ms": 1916.3096639999999,
      "p95_ms": 2223.6325877500003,
      "min_ms": 1612.924685,
      "max_ms": 2621.457451
    },
    "RoleCrossEncoder": {
      "n": 216,
      "median_ms": 985.7620225000001,
      "p95_ms": 1199.12382,
      "min_ms": 285.68268,
      "max_ms": 1415.779421
    },
    "DirectLookup": {
      "n": 216,
      "median_ms": 0.222393,
      "p95_ms": 0.42799299999999996,
      "min_ms": 0.070064,
      "max_ms": 0.542729
    }
  },
  "scope_pair_first_hits": {
    "BM25": {
      "both_correct": 1,
      "pairs": 28
    },
    "E5": {
      "both_correct": 5,
      "pairs": 28
    },
    "RRF": {
      "both_correct": 3,
      "pairs": 28
    },
    "MentionRRF": {
      "both_correct": 3,
      "pairs": 28
    },
    "RoleRRF": {
      "both_correct": 23,
      "pairs": 28
    },
    "OracleRRF": {
      "both_correct": 23,
      "pairs": 28
    },
    "PositiveRRF": {
      "both_correct": 3,
      "pairs": 28
    },
    "RoleDense": {
      "both_correct": 23,
      "pairs": 28
    },
    "RolePositiveRRF": {
      "both_correct": 23,
      "pairs": 28
    },
    "CrossEncoder": {
      "both_correct": 0,
      "pairs": 28
    },
    "RoleCrossEncoder": {
      "both_correct": 20,
      "pairs": 28
    },
    "DirectLookup": {
      "both_correct": 24,
      "pairs": 28
    }
  },
  "counts": {
    "predictions": 4944,
    "timings": 2592,
    "methods": 12,
    "original_queries": 110,
    "stress_controls": 24,
    "stress_perturbations": 168
  }
}


==> anc/reproducibility/revision/results/timings.jsonl <==
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q15_ar", "language": "ar", "pass_number": 0, "milliseconds": 0.407991, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q23_en", "language": "en", "pass_number": 0, "milliseconds": 1035.673592, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q06_ar", "language": "ar", "pass_number": 0, "milliseconds": 0.412167, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q21_ar", "language": "ar", "pass_number": 0, "milliseconds": 40.343214, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q04_en", "language": "en", "pass_number": 0, "milliseconds": 35.141197, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q25_ar", "language": "ar", "pass_number": 0, "milliseconds": 29.092854, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q28_en", "language": "en", "pass_number": 0, "milliseconds": 28.160151, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q25_en", "language": "en", "pass_number": 0, "milliseconds": 28.61451, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q21_ar", "language": "ar", "pass_number": 0, "milliseconds": 39.557838, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q34_ar", "language": "ar", "pass_number": 0, "milliseconds": 0.272591, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q33_ar", "language": "ar", "pass_number": 0, "milliseconds": 0.111283, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q18_en", "language": "en", "pass_number": 0, "milliseconds": 31.754867, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q34_en", "language": "en", "pass_number": 0, "milliseconds": 34.274271, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q09_ar", "language": "ar", "pass_number": 0, "milliseconds": 33.079743, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q18_en", "language": "en", "pass_number": 0, "milliseconds": 31.941106, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q21_en", "language": "en", "pass_number": 0, "milliseconds": 0.317517, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q17_ar", "language": "ar", "pass_number": 0, "milliseconds": 1915.666521, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q12_en", "language": "en", "pass_number": 0, "milliseconds": 39.929606, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q14_en", "language": "en", "pass_number": 0, "milliseconds": 36.369675, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q10_ar", "language": "ar", "pass_number": 0, "milliseconds": 38.930856, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q08_ar", "language": "ar", "pass_number": 0, "milliseconds": 41.025599, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q14_en", "language": "en", "pass_number": 0, "milliseconds": 0.131985, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q11_en", "language": "en", "pass_number": 0, "milliseconds": 0.168889, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q28_ar", "language": "ar", "pass_number": 0, "milliseconds": 32.542722, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q10_ar", "language": "ar", "pass_number": 0, "milliseconds": 32.780622, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q23_ar", "language": "ar", "pass_number": 0, "milliseconds": 40.292089, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q06_en", "language": "en", "pass_number": 0, "milliseconds": 37.604063, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q23_en", "language": "en", "pass_number": 0, "milliseconds": 34.862286, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q22_ar", "language": "ar", "pass_number": 0, "milliseconds": 38.619607, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q36_ar", "language": "ar", "pass_number": 0, "milliseconds": 33.167071, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q31_ar", "language": "ar", "pass_number": 0, "milliseconds": 29.096099, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q33_ar", "language": "ar", "pass_number": 0, "milliseconds": 35.871752, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q01_ar", "language": "ar", "pass_number": 0, "milliseconds": 0.245421, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q30_en", "language": "en", "pass_number": 0, "milliseconds": 33.283482, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q22_en", "language": "en", "pass_number": 0, "milliseconds": 0.296656, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q18_en", "language": "en", "pass_number": 0, "milliseconds": 38.570379, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q22_en", "language": "en", "pass_number": 0, "milliseconds": 48.314818, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q14_ar", "language": "ar", "pass_number": 0, "milliseconds": 35.648704, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q33_en", "language": "en", "pass_number": 0, "milliseconds": 0.152234, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q32_ar", "language": "ar", "pass_number": 0, "milliseconds": 32.252034, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q14_ar", "language": "ar", "pass_number": 0, "milliseconds": 1829.520989, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q26_en", "language": "en", "pass_number": 0, "milliseconds": 317.037117, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q25_ar", "language": "ar", "pass_number": 0, "milliseconds": 308.733444, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q19_ar", "language": "ar", "pass_number": 0, "milliseconds": 41.789912, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q02_en", "language": "en", "pass_number": 0, "milliseconds": 32.105328, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q23_ar", "language": "ar", "pass_number": 0, "milliseconds": 1125.342089, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q29_en", "language": "en", "pass_number": 0, "milliseconds": 45.692482, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q15_en", "language": "en", "pass_number": 0, "milliseconds": 1784.765033, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q26_ar", "language": "ar", "pass_number": 0, "milliseconds": 29.746014, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q13_ar", "language": "ar", "pass_number": 0, "milliseconds": 0.288275, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q07_ar", "language": "ar", "pass_number": 0, "milliseconds": 42.757967, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q35_en", "language": "en", "pass_number": 0, "milliseconds": 32.444918, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q28_en", "language": "en", "pass_number": 0, "milliseconds": 29.974812, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q36_en", "language": "en", "pass_number": 0, "milliseconds": 1786.672741, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q08_en", "language": "en", "pass_number": 0, "milliseconds": 0.34674, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q36_ar", "language": "ar", "pass_number": 0, "milliseconds": 39.190547, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q03_ar", "language": "ar", "pass_number": 0, "milliseconds": 41.02735, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q30_en", "language": "en", "pass_number": 0, "milliseconds": 353.352299, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q17_ar", "language": "ar", "pass_number": 0, "milliseconds": 41.598801, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q02_ar", "language": "ar", "pass_number": 0, "milliseconds": 38.774745, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q23_ar", "language": "ar", "pass_number": 0, "milliseconds": 43.419642, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q35_en", "language": "en", "pass_number": 0, "milliseconds": 35.159483, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q19_ar", "language": "ar", "pass_number": 0, "milliseconds": 45.017143, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q33_en", "language": "en", "pass_number": 0, "milliseconds": 36.15591, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q14_ar", "language": "ar", "pass_number": 0, "milliseconds": 0.29232, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q33_ar", "language": "ar", "pass_number": 0, "milliseconds": 39.390902, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q09_en", "language": "en", "pass_number": 0, "milliseconds": 0.201096, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q22_ar", "language": "ar", "pass_number": 0, "milliseconds": 44.281821, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q17_en", "language": "en", "pass_number": 0, "milliseconds": 33.337801, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q02_en", "language": "en", "pass_number": 0, "milliseconds": 32.237542, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q04_ar", "language": "ar", "pass_number": 0, "milliseconds": 36.17602, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q25_ar", "language": "ar", "pass_number": 0, "milliseconds": 32.582509, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q08_ar", "language": "ar", "pass_number": 0, "milliseconds": 2208.690152, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q03_ar", "language": "ar", "pass_number": 0, "milliseconds": 38.003149, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q35_ar", "language": "ar", "pass_number": 0, "milliseconds": 37.258773, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q32_ar", "language": "ar", "pass_number": 0, "milliseconds": 1729.035642, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q03_ar", "language": "ar", "pass_number": 0, "milliseconds": 39.464329, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q15_ar", "language": "ar", "pass_number": 0, "milliseconds": 1121.293109, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q01_en", "language": "en", "pass_number": 0, "milliseconds": 36.436421, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q30_en", "language": "en", "pass_number": 0, "milliseconds": 40.700308, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q16_en", "language": "en", "pass_number": 0, "milliseconds": 33.802134, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q13_ar", "language": "ar", "pass_number": 0, "milliseconds": 33.253497, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q11_en", "language": "en", "pass_number": 0, "milliseconds": 39.953198, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q36_en", "language": "en", "pass_number": 0, "milliseconds": 1000.144503, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q35_en", "language": "en", "pass_number": 0, "milliseconds": 34.979167, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q01_en", "language": "en", "pass_number": 0, "milliseconds": 0.418275, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q24_ar", "language": "ar", "pass_number": 0, "milliseconds": 45.057581, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q34_en", "language": "en", "pass_number": 0, "milliseconds": 40.463739, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q05_en", "language": "en", "pass_number": 0, "milliseconds": 44.47232, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q26_en", "language": "en", "pass_number": 0, "milliseconds": 47.861379, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q17_ar", "language": "ar", "pass_number": 0, "milliseconds": 48.599234, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q11_en", "language": "en", "pass_number": 0, "milliseconds": 0.133757, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q31_ar", "language": "ar", "pass_number": 0, "milliseconds": 0.188057, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q18_ar", "language": "ar", "pass_number": 0, "milliseconds": 43.240622, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q07_ar", "language": "ar", "pass_number": 0, "milliseconds": 45.482878, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q17_en", "language": "en", "pass_number": 0, "milliseconds": 31.985149, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q19_ar", "language": "ar", "pass_number": 0, "milliseconds": 0.431095, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q07_en", "language": "en", "pass_number": 0, "milliseconds": 43.183463, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q27_ar", "language": "ar", "pass_number": 0, "milliseconds": 34.720716, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q09_ar", "language": "ar", "pass_number": 0, "milliseconds": 35.371614, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q25_en", "language": "en", "pass_number": 0, "milliseconds": 31.875528, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q32_ar", "language": "ar", "pass_number": 0, "milliseconds": 320.570931, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q04_en", "language": "en", "pass_number": 0, "milliseconds": 39.405262, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q11_en", "language": "en", "pass_number": 0, "milliseconds": 35.625318, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q36_en", "language": "en", "pass_number": 0, "milliseconds": 32.345129, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q22_en", "language": "en", "pass_number": 0, "milliseconds": 39.156816, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q03_en", "language": "en", "pass_number": 0, "milliseconds": 1925.967886, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q28_en", "language": "en", "pass_number": 0, "milliseconds": 27.766971, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q16_ar", "language": "ar", "pass_number": 0, "milliseconds": 34.429428, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q12_ar", "language": "ar", "pass_number": 0, "milliseconds": 34.372494, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q12_ar", "language": "ar", "pass_number": 0, "milliseconds": 36.699969, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q33_ar", "language": "ar", "pass_number": 0, "milliseconds": 1825.410222, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q36_ar", "language": "ar", "pass_number": 0, "milliseconds": 36.885172, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q15_ar", "language": "ar", "pass_number": 0, "milliseconds": 35.879301, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q14_ar", "language": "ar", "pass_number": 0, "milliseconds": 33.78025, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q08_ar", "language": "ar", "pass_number": 0, "milliseconds": 0.379809, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q22_ar", "language": "ar", "pass_number": 0, "milliseconds": 39.508471, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q25_ar", "language": "ar", "pass_number": 0, "milliseconds": 30.269432, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q31_en", "language": "en", "pass_number": 0, "milliseconds": 30.445672, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q10_en", "language": "en", "pass_number": 0, "milliseconds": 0.277419, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q12_ar", "language": "ar", "pass_number": 0, "milliseconds": 1872.758675, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q19_en", "language": "en", "pass_number": 0, "milliseconds": 41.687167, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q18_ar", "language": "ar", "pass_number": 0, "milliseconds": 1907.905555, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q28_en", "language": "en", "pass_number": 0, "milliseconds": 0.328344, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q19_ar", "language": "ar", "pass_number": 0, "milliseconds": 45.514932, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q32_en", "language": "en", "pass_number": 0, "milliseconds": 31.855677, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q07_en", "language": "en", "pass_number": 0, "milliseconds": 0.370415, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q34_en", "language": "en", "pass_number": 0, "milliseconds": 0.155689, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q18_ar", "language": "ar", "pass_number": 0, "milliseconds": 40.661162, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q17_en", "language": "en", "pass_number": 0, "milliseconds": 37.627211, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q18_ar", "language": "ar", "pass_number": 0, "milliseconds": 0.235947, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q07_ar", "language": "ar", "pass_number": 0, "milliseconds": 48.868477, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q24_ar", "language": "ar", "pass_number": 0, "milliseconds": 46.131759, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q24_en", "language": "en", "pass_number": 0, "milliseconds": 37.830621, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q02_en", "language": "en", "pass_number": 0, "milliseconds": 37.993254, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q34_ar", "language": "ar", "pass_number": 0, "milliseconds": 39.92361, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q07_en", "language": "en", "pass_number": 0, "milliseconds": 0.192844, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q08_en", "language": "en", "pass_number": 0, "milliseconds": 43.196842, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q28_en", "language": "en", "pass_number": 0, "milliseconds": 1882.805183, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q35_en", "language": "en", "pass_number": 0, "milliseconds": 42.959544, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q14_ar", "language": "ar", "pass_number": 0, "milliseconds": 34.338734, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q25_ar", "language": "ar", "pass_number": 0, "milliseconds": 33.825098, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q28_ar", "language": "ar", "pass_number": 0, "milliseconds": 34.560921, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q05_ar", "language": "ar", "pass_number": 0, "milliseconds": 38.647417, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q23_en", "language": "en", "pass_number": 0, "milliseconds": 41.417719, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q10_ar", "language": "ar", "pass_number": 0, "milliseconds": 47.871734, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q06_ar", "language": "ar", "pass_number": 0, "milliseconds": 2046.749999, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q01_en", "language": "en", "pass_number": 0, "milliseconds": 34.340846, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q02_ar", "language": "ar", "pass_number": 0, "milliseconds": 34.555462, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q12_en", "language": "en", "pass_number": 0, "milliseconds": 38.65679, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q18_ar", "language": "ar", "pass_number": 0, "milliseconds": 35.671535, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q15_ar", "language": "ar", "pass_number": 0, "milliseconds": 0.315685, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q24_ar", "language": "ar", "pass_number": 0, "milliseconds": 46.037123, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q33_ar", "language": "ar", "pass_number": 0, "milliseconds": 42.293958, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q30_ar", "language": "ar", "pass_number": 0, "milliseconds": 45.16639, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q08_en", "language": "en", "pass_number": 0, "milliseconds": 1082.466618, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q23_en", "language": "en", "pass_number": 0, "milliseconds": 36.713799, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q29_en", "language": "en", "pass_number": 0, "milliseconds": 44.120622, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q02_en", "language": "en", "pass_number": 0, "milliseconds": 32.776795, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q06_en", "language": "en", "pass_number": 0, "milliseconds": 0.20414, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q32_en", "language": "en", "pass_number": 0, "milliseconds": 27.445167, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q18_en", "language": "en", "pass_number": 0, "milliseconds": 33.249079, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q23_en", "language": "en", "pass_number": 0, "milliseconds": 0.357126, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q10_ar", "language": "ar", "pass_number": 0, "milliseconds": 36.709764, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q02_ar", "language": "ar", "pass_number": 0, "milliseconds": 33.727314, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q26_ar", "language": "ar", "pass_number": 0, "milliseconds": 33.924284, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q27_ar", "language": "ar", "pass_number": 0, "milliseconds": 35.089939, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q18_ar", "language": "ar", "pass_number": 0, "milliseconds": 37.03327, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q24_en", "language": "en", "pass_number": 0, "milliseconds": 46.001661, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q31_ar", "language": "ar", "pass_number": 0, "milliseconds": 33.651382, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q22_ar", "language": "ar", "pass_number": 0, "milliseconds": 49.363669, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q34_ar", "language": "ar", "pass_number": 0, "milliseconds": 1074.612102, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q14_en", "language": "en", "pass_number": 0, "milliseconds": 32.711769, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q12_ar", "language": "ar", "pass_number": 0, "milliseconds": 0.277058, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q10_en", "language": "en", "pass_number": 0, "milliseconds": 31.234484, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q02_ar", "language": "ar", "pass_number": 0, "milliseconds": 33.262559, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q03_ar", "language": "ar", "pass_number": 0, "milliseconds": 35.249634, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q13_ar", "language": "ar", "pass_number": 0, "milliseconds": 32.251912, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q19_en", "language": "en", "pass_number": 0, "milliseconds": 0.177351, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q08_en", "language": "en", "pass_number": 0, "milliseconds": 39.11187, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q03_en", "language": "en", "pass_number": 0, "milliseconds": 0.184221, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q12_en", "language": "en", "pass_number": 0, "milliseconds": 950.492403, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q24_ar", "language": "ar", "pass_number": 0, "milliseconds": 41.90392, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q03_en", "language": "en", "pass_number": 0, "milliseconds": 944.616839, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q08_ar", "language": "ar", "pass_number": 0, "milliseconds": 41.362753, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q08_en", "language": "en", "pass_number": 0, "milliseconds": 37.003115, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q24_en", "language": "en", "pass_number": 0, "milliseconds": 33.588919, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q09_ar", "language": "ar", "pass_number": 0, "milliseconds": 0.189028, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q11_en", "language": "en", "pass_number": 0, "milliseconds": 31.188817, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q17_ar", "language": "ar", "pass_number": 0, "milliseconds": 30.67478, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q22_en", "language": "en", "pass_number": 0, "milliseconds": 34.895664, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q04_en", "language": "en", "pass_number": 0, "milliseconds": 1657.130954, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q04_en", "language": "en", "pass_number": 0, "milliseconds": 0.302856, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q20_ar", "language": "ar", "pass_number": 0, "milliseconds": 986.959235, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q13_ar", "language": "ar", "pass_number": 0, "milliseconds": 1027.119628, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q04_ar", "language": "ar", "pass_number": 0, "milliseconds": 39.044252, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q02_en", "language": "en", "pass_number": 0, "milliseconds": 33.069297, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q36_ar", "language": "ar", "pass_number": 0, "milliseconds": 33.591235, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q20_ar", "language": "ar", "pass_number": 0, "milliseconds": 95.607291, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q11_ar", "language": "ar", "pass_number": 0, "milliseconds": 33.289682, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q23_ar", "language": "ar", "pass_number": 0, "milliseconds": 40.805104, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q16_en", "language": "en", "pass_number": 0, "milliseconds": 30.323045, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q33_ar", "language": "ar", "pass_number": 0, "milliseconds": 0.43463, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q25_ar", "language": "ar", "pass_number": 0, "milliseconds": 28.442577, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q31_en", "language": "en", "pass_number": 0, "milliseconds": 27.614398, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q31_en", "language": "en", "pass_number": 0, "milliseconds": 28.109517, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q22_en", "language": "en", "pass_number": 0, "milliseconds": 38.943974, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q09_ar", "language": "ar", "pass_number": 0, "milliseconds": 32.050248, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q16_ar", "language": "ar", "pass_number": 0, "milliseconds": 35.391485, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q36_en", "language": "en", "pass_number": 0, "milliseconds": 33.994469, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q10_ar", "language": "ar", "pass_number": 0, "milliseconds": 33.087824, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q08_ar", "language": "ar", "pass_number": 0, "milliseconds": 43.2614, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q09_en", "language": "en", "pass_number": 0, "milliseconds": 1007.671877, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q36_en", "language": "en", "pass_number": 0, "milliseconds": 32.731419, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q01_en", "language": "en", "pass_number": 0, "milliseconds": 31.32457, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q35_ar", "language": "ar", "pass_number": 0, "milliseconds": 34.769019, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q19_en", "language": "en", "pass_number": 0, "milliseconds": 40.225311, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q07_en", "language": "en", "pass_number": 0, "milliseconds": 40.044194, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q34_en", "language": "en", "pass_number": 0, "milliseconds": 35.882619, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q12_en", "language": "en", "pass_number": 0, "milliseconds": 34.958297, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q18_ar", "language": "ar", "pass_number": 0, "milliseconds": 0.256047, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q17_en", "language": "en", "pass_number": 0, "milliseconds": 31.109283, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q28_ar", "language": "ar", "pass_number": 0, "milliseconds": 33.076387, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q17_ar", "language": "ar", "pass_number": 0, "milliseconds": 388.240469, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q15_en", "language": "en", "pass_number": 0, "milliseconds": 33.210295, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q36_en", "language": "en", "pass_number": 0, "milliseconds": 39.529947, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q05_ar", "language": "ar", "pass_number": 0, "milliseconds": 34.601302, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q15_en", "language": "en", "pass_number": 0, "milliseconds": 28.771131, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q26_en", "language": "en", "pass_number": 0, "milliseconds": 0.121478, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q13_ar", "language": "ar", "pass_number": 0, "milliseconds": 0.113948, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q32_en", "language": "en", "pass_number": 0, "milliseconds": 289.238122, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q03_ar", "language": "ar", "pass_number": 0, "milliseconds": 0.333361, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q02_en", "language": "en", "pass_number": 0, "milliseconds": 0.113758, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q11_en", "language": "en", "pass_number": 0, "milliseconds": 35.85658, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q03_ar", "language": "ar", "pass_number": 0, "milliseconds": 34.73611, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q03_en", "language": "en", "pass_number": 0, "milliseconds": 36.497823, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q21_ar", "language": "ar", "pass_number": 0, "milliseconds": 0.29847, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q28_ar", "language": "ar", "pass_number": 0, "milliseconds": 318.910327, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q03_ar", "language": "ar", "pass_number": 0, "milliseconds": 1819.33106, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q33_ar", "language": "ar", "pass_number": 0, "milliseconds": 415.933554, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q21_en", "language": "en", "pass_number": 0, "milliseconds": 41.896108, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q09_ar", "language": "ar", "pass_number": 0, "milliseconds": 1138.138932, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q09_ar", "language": "ar", "pass_number": 0, "milliseconds": 50.184872, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q15_ar", "language": "ar", "pass_number": 0, "milliseconds": 61.043646, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q11_ar", "language": "ar", "pass_number": 0, "milliseconds": 1317.400012, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q29_en", "language": "en", "pass_number": 0, "milliseconds": 44.00137, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q01_ar", "language": "ar", "pass_number": 0, "milliseconds": 0.3129, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q20_ar", "language": "ar", "pass_number": 0, "milliseconds": 0.340692, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q21_ar", "language": "ar", "pass_number": 0, "milliseconds": 40.822991, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q04_ar", "language": "ar", "pass_number": 0, "milliseconds": 37.032623, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q03_ar", "language": "ar", "pass_number": 0, "milliseconds": 1105.518633, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q31_en", "language": "en", "pass_number": 0, "milliseconds": 0.389744, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q25_en", "language": "en", "pass_number": 0, "milliseconds": 36.205515, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q13_en", "language": "en", "pass_number": 0, "milliseconds": 39.996435, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q13_en", "language": "en", "pass_number": 0, "milliseconds": 36.703808, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q32_ar", "language": "ar", "pass_number": 0, "milliseconds": 29.852853, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q05_en", "language": "en", "pass_number": 0, "milliseconds": 40.29237, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q11_en", "language": "en", "pass_number": 0, "milliseconds": 1109.076566, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q26_en", "language": "en", "pass_number": 0, "milliseconds": 34.908355, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q25_en", "language": "en", "pass_number": 0, "milliseconds": 42.144066, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q25_en", "language": "en", "pass_number": 0, "milliseconds": 1836.501848, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q09_en", "language": "en", "pass_number": 0, "milliseconds": 33.233137, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q19_ar", "language": "ar", "pass_number": 0, "milliseconds": 45.579851, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q11_en", "language": "en", "pass_number": 0, "milliseconds": 35.785775, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q06_en", "language": "en", "pass_number": 0, "milliseconds": 37.177844, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q30_en", "language": "en", "pass_number": 0, "milliseconds": 0.295875, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q28_ar", "language": "ar", "pass_number": 0, "milliseconds": 33.517465, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q03_en", "language": "en", "pass_number": 0, "milliseconds": 36.976266, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q05_en", "language": "en", "pass_number": 0, "milliseconds": 38.280015, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q01_ar", "language": "ar", "pass_number": 0, "milliseconds": 30.543168, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q23_en", "language": "en", "pass_number": 0, "milliseconds": 1937.019066, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q30_ar", "language": "ar", "pass_number": 0, "milliseconds": 42.41286, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q10_en", "language": "en", "pass_number": 0, "milliseconds": 0.397205, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q20_ar", "language": "ar", "pass_number": 0, "milliseconds": 2122.910217, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q14_ar", "language": "ar", "pass_number": 0, "milliseconds": 34.692737, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q08_en", "language": "en", "pass_number": 0, "milliseconds": 42.654105, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q26_en", "language": "en", "pass_number": 0, "milliseconds": 28.259848, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q29_ar", "language": "ar", "pass_number": 0, "milliseconds": 2226.007684, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q24_ar", "language": "ar", "pass_number": 0, "milliseconds": 2206.735161, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q27_ar", "language": "ar", "pass_number": 0, "milliseconds": 0.221035, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q18_ar", "language": "ar", "pass_number": 0, "milliseconds": 449.944296, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q34_en", "language": "en", "pass_number": 0, "milliseconds": 32.598603, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q27_en", "language": "en", "pass_number": 0, "milliseconds": 27.110856, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q15_en", "language": "en", "pass_number": 0, "milliseconds": 29.422569, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q35_en", "language": "en", "pass_number": 0, "milliseconds": 0.295605, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q35_ar", "language": "ar", "pass_number": 0, "milliseconds": 34.179521, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q07_en", "language": "en", "pass_number": 0, "milliseconds": 40.752715, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q01_ar", "language": "ar", "pass_number": 0, "milliseconds": 1094.696489, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q20_en", "language": "en", "pass_number": 0, "milliseconds": 0.186484, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q25_en", "language": "en", "pass_number": 0, "milliseconds": 31.150281, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q20_en", "language": "en", "pass_number": 0, "milliseconds": 38.487822, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q07_ar", "language": "ar", "pass_number": 0, "milliseconds": 43.743988, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q01_en", "language": "en", "pass_number": 0, "milliseconds": 31.003826, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q09_en", "language": "en", "pass_number": 0, "milliseconds": 28.712153, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q20_en", "language": "en", "pass_number": 0, "milliseconds": 1080.464578, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q11_ar", "language": "ar", "pass_number": 0, "milliseconds": 37.306688, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q12_ar", "language": "ar", "pass_number": 0, "milliseconds": 33.634528, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q34_en", "language": "en", "pass_number": 0, "milliseconds": 35.595283, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q36_en", "language": "en", "pass_number": 0, "milliseconds": 35.517559, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q36_ar", "language": "ar", "pass_number": 0, "milliseconds": 1054.38465, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q24_ar", "language": "ar", "pass_number": 0, "milliseconds": 1125.829998, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q06_en", "language": "en", "pass_number": 0, "milliseconds": 2018.156679, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q01_en", "language": "en", "pass_number": 0, "milliseconds": 30.471904, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q14_en", "language": "en", "pass_number": 0, "milliseconds": 29.700306, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q26_ar", "language": "ar", "pass_number": 0, "milliseconds": 28.026974, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q35_ar", "language": "ar", "pass_number": 0, "milliseconds": 30.588494, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q16_en", "language": "en", "pass_number": 0, "milliseconds": 0.173836, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q12_en", "language": "en", "pass_number": 0, "milliseconds": 31.778115, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q30_en", "language": "en", "pass_number": 0, "milliseconds": 0.138875, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q12_ar", "language": "ar", "pass_number": 0, "milliseconds": 49.282592, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q06_ar", "language": "ar", "pass_number": 0, "milliseconds": 33.189903, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q08_ar", "language": "ar", "pass_number": 0, "milliseconds": 41.653151, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q13_en", "language": "en", "pass_number": 0, "milliseconds": 29.29495, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q16_en", "language": "en", "pass_number": 0, "milliseconds": 0.127287, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q02_ar", "language": "ar", "pass_number": 0, "milliseconds": 0.149901, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q05_ar", "language": "ar", "pass_number": 0, "milliseconds": 1990.107469, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q12_ar", "language": "ar", "pass_number": 0, "milliseconds": 48.662596, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q21_en", "language": "en", "pass_number": 0, "milliseconds": 37.810964, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q12_en", "language": "en", "pass_number": 0, "milliseconds": 0.361201, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q31_ar", "language": "ar", "pass_number": 0, "milliseconds": 315.095455, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q23_ar", "language": "ar", "pass_number": 0, "milliseconds": 0.425166, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q24_en", "language": "en", "pass_number": 0, "milliseconds": 36.229796, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q07_ar", "language": "ar", "pass_number": 0, "milliseconds": 2114.466468, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q35_ar", "language": "ar", "pass_number": 0, "milliseconds": 1830.704493, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q15_ar", "language": "ar", "pass_number": 0, "milliseconds": 35.870848, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q09_ar", "language": "ar", "pass_number": 0, "milliseconds": 33.791017, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q05_ar", "language": "ar", "pass_number": 0, "milliseconds": 35.697603, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q29_ar", "language": "ar", "pass_number": 0, "milliseconds": 356.139537, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q02_ar", "language": "ar", "pass_number": 0, "milliseconds": 32.039809, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q04_ar", "language": "ar", "pass_number": 0, "milliseconds": 35.626268, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q24_ar", "language": "ar", "pass_number": 0, "milliseconds": 40.792582, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q31_ar", "language": "ar", "pass_number": 0, "milliseconds": 32.721823, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q36_en", "language": "en", "pass_number": 0, "milliseconds": 41.825833, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q04_ar", "language": "ar", "pass_number": 0, "milliseconds": 1967.172425, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q32_ar", "language": "ar", "pass_number": 0, "milliseconds": 30.381961, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q07_ar", "language": "ar", "pass_number": 0, "milliseconds": 46.609036, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q30_ar", "language": "ar", "pass_number": 0, "milliseconds": 51.928035, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q02_ar", "language": "ar", "pass_number": 0, "milliseconds": 897.849779, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q01_en", "language": "en", "pass_number": 0, "milliseconds": 32.219405, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q34_ar", "language": "ar", "pass_number": 0, "milliseconds": 33.777398, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q19_ar", "language": "ar", "pass_number": 0, "milliseconds": 40.428448, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q27_ar", "language": "ar", "pass_number": 0, "milliseconds": 35.276274, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q15_en", "language": "en", "pass_number": 0, "milliseconds": 30.642844, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q19_en", "language": "en", "pass_number": 0, "milliseconds": 1887.41512, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q12_en", "language": "en", "pass_number": 0, "milliseconds": 32.952974, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q01_en", "language": "en", "pass_number": 0, "milliseconds": 30.892822, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q06_en", "language": "en", "pass_number": 0, "milliseconds": 37.646373, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q12_ar", "language": "ar", "pass_number": 0, "milliseconds": 1043.508169, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q23_en", "language": "en", "pass_number": 0, "milliseconds": 46.274093, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q03_en", "language": "en", "pass_number": 0, "milliseconds": 60.908574, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q33_en", "language": "en", "pass_number": 0, "milliseconds": 456.457018, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q22_en", "language": "en", "pass_number": 0, "milliseconds": 2143.571916, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q23_ar", "language": "ar", "pass_number": 0, "milliseconds": 42.506427, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q01_ar", "language": "ar", "pass_number": 0, "milliseconds": 31.038226, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q33_en", "language": "en", "pass_number": 0, "milliseconds": 39.040025, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q33_ar", "language": "ar", "pass_number": 0, "milliseconds": 37.756455, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q25_en", "language": "en", "pass_number": 0, "milliseconds": 0.31889, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q13_en", "language": "en", "pass_number": 0, "milliseconds": 1854.507117, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q29_en", "language": "en", "pass_number": 0, "milliseconds": 0.39441, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q31_ar", "language": "ar", "pass_number": 0, "milliseconds": 33.754655, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q14_en", "language": "en", "pass_number": 0, "milliseconds": 0.171302, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q18_en", "language": "en", "pass_number": 0, "milliseconds": 1857.82993, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q03_en", "language": "en", "pass_number": 0, "milliseconds": 41.220323, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q27_en", "language": "en", "pass_number": 0, "milliseconds": 29.943094, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q35_ar", "language": "ar", "pass_number": 0, "milliseconds": 475.770213, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q11_ar", "language": "ar", "pass_number": 0, "milliseconds": 2116.099421, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q01_ar", "language": "ar", "pass_number": 0, "milliseconds": 40.454077, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q10_ar", "language": "ar", "pass_number": 0, "milliseconds": 38.39166, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q21_ar", "language": "ar", "pass_number": 0, "milliseconds": 41.683726, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q27_ar", "language": "ar", "pass_number": 0, "milliseconds": 54.834267, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q27_en", "language": "en", "pass_number": 0, "milliseconds": 31.245731, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q10_en", "language": "en", "pass_number": 0, "milliseconds": 31.381963, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q32_en", "language": "en", "pass_number": 0, "milliseconds": 1707.341011, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q20_en", "language": "en", "pass_number": 0, "milliseconds": 1985.41236, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q20_en", "language": "en", "pass_number": 0, "milliseconds": 40.992439, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q05_ar", "language": "ar", "pass_number": 0, "milliseconds": 34.127052, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q09_en", "language": "en", "pass_number": 0, "milliseconds": 31.721232, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q04_ar", "language": "ar", "pass_number": 0, "milliseconds": 48.229341, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q19_en", "language": "en", "pass_number": 0, "milliseconds": 50.561509, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q28_en", "language": "en", "pass_number": 0, "milliseconds": 0.132875, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q04_ar", "language": "ar", "pass_number": 0, "milliseconds": 39.643874, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q34_en", "language": "en", "pass_number": 0, "milliseconds": 1084.659496, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q20_ar", "language": "ar", "pass_number": 0, "milliseconds": 46.192523, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q01_ar", "language": "ar", "pass_number": 0, "milliseconds": 34.190206, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q35_ar", "language": "ar", "pass_number": 0, "milliseconds": 0.298239, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q17_en", "language": "en", "pass_number": 0, "milliseconds": 35.084852, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q07_ar", "language": "ar", "pass_number": 0, "milliseconds": 1204.568685, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q08_en", "language": "en", "pass_number": 0, "milliseconds": 43.237372, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q15_ar", "language": "ar", "pass_number": 0, "milliseconds": 37.875861, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q23_en", "language": "en", "pass_number": 0, "milliseconds": 47.720827, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q07_en", "language": "en", "pass_number": 0, "milliseconds": 42.452608, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q17_en", "language": "en", "pass_number": 0, "milliseconds": 1853.793964, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q13_en", "language": "en", "pass_number": 0, "milliseconds": 0.421, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q06_en", "language": "en", "pass_number": 0, "milliseconds": 40.408173, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q26_ar", "language": "ar", "pass_number": 0, "milliseconds": 0.186254, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q27_en", "language": "en", "pass_number": 0, "milliseconds": 31.462892, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q35_en", "language": "en", "pass_number": 0, "milliseconds": 34.81177, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q08_en", "language": "en", "pass_number": 0, "milliseconds": 43.831488, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q30_en", "language": "en", "pass_number": 0, "milliseconds": 40.828497, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q06_ar", "language": "ar", "pass_number": 0, "milliseconds": 45.420837, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q11_ar", "language": "ar", "pass_number": 0, "milliseconds": 44.190505, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q13_en", "language": "en", "pass_number": 0, "milliseconds": 33.543544, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q06_en", "language": "en", "pass_number": 0, "milliseconds": 36.546935, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q04_en", "language": "en", "pass_number": 0, "milliseconds": 37.620825, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q02_en", "language": "en", "pass_number": 0, "milliseconds": 1862.863199, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q26_en", "language": "en", "pass_number": 0, "milliseconds": 32.698561, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q23_en", "language": "en", "pass_number": 0, "milliseconds": 0.296006, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q35_en", "language": "en", "pass_number": 0, "milliseconds": 39.163606, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q08_ar", "language": "ar", "pass_number": 0, "milliseconds": 52.59693, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q30_en", "language": "en", "pass_number": 0, "milliseconds": 43.334525, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q21_en", "language": "en", "pass_number": 0, "milliseconds": 1191.295861, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q18_en", "language": "en", "pass_number": 0, "milliseconds": 35.465754, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q10_en", "language": "en", "pass_number": 0, "milliseconds": 105.29279, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q21_en", "language": "en", "pass_number": 0, "milliseconds": 48.69162, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q01_ar", "language": "ar", "pass_number": 0, "milliseconds": 32.858466, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q23_ar", "language": "ar", "pass_number": 0, "milliseconds": 38.375656, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q26_ar", "language": "ar", "pass_number": 0, "milliseconds": 27.375965, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q01_en", "language": "en", "pass_number": 0, "milliseconds": 34.054336, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q12_en", "language": "en", "pass_number": 0, "milliseconds": 40.707835, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q26_en", "language": "en", "pass_number": 0, "milliseconds": 38.830216, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q06_en", "language": "en", "pass_number": 0, "milliseconds": 1052.493713, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q32_ar", "language": "ar", "pass_number": 0, "milliseconds": 0.343896, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q24_ar", "language": "ar", "pass_number": 0, "milliseconds": 46.613121, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q02_en", "language": "en", "pass_number": 0, "milliseconds": 35.207113, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q08_ar", "language": "ar", "pass_number": 0, "milliseconds": 0.225863, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q10_ar", "language": "ar", "pass_number": 0, "milliseconds": 35.646158, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q07_en", "language": "en", "pass_number": 0, "milliseconds": 40.331075, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q15_en", "language": "en", "pass_number": 0, "milliseconds": 1185.059532, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q02_ar", "language": "ar", "pass_number": 0, "milliseconds": 2140.089407, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q15_ar", "language": "ar", "pass_number": 0, "milliseconds": 39.0303, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q36_ar", "language": "ar", "pass_number": 0, "milliseconds": 41.768076, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q10_en", "language": "en", "pass_number": 0, "milliseconds": 979.427974, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q13_en", "language": "en", "pass_number": 0, "milliseconds": 38.967477, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q31_en", "language": "en", "pass_number": 0, "milliseconds": 36.185924, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q13_ar", "language": "ar", "pass_number": 0, "milliseconds": 1773.84148, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q07_en", "language": "en", "pass_number": 0, "milliseconds": 41.075171, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q22_ar", "language": "ar", "pass_number": 0, "milliseconds": 0.432868, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q29_en", "language": "en", "pass_number": 0, "milliseconds": 38.999125, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q14_en", "language": "en", "pass_number": 0, "milliseconds": 2009.642665, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q09_en", "language": "en", "pass_number": 0, "milliseconds": 0.532484, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q32_en", "language": "en", "pass_number": 0, "milliseconds": 35.918625, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q18_en", "language": "en", "pass_number": 0, "milliseconds": 461.998419, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q10_en", "language": "en", "pass_number": 0, "milliseconds": 31.724475, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q30_ar", "language": "ar", "pass_number": 0, "milliseconds": 39.479372, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q20_ar", "language": "ar", "pass_number": 0, "milliseconds": 43.412083, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q12_ar", "language": "ar", "pass_number": 0, "milliseconds": 37.809483, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q22_en", "language": "en", "pass_number": 0, "milliseconds": 40.873454, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q23_ar", "language": "ar", "pass_number": 0, "milliseconds": 39.801095, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q17_ar", "language": "ar", "pass_number": 0, "milliseconds": 0.293722, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q16_en", "language": "en", "pass_number": 0, "milliseconds": 33.847751, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q21_en", "language": "en", "pass_number": 0, "milliseconds": 41.180015, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q31_en", "language": "en", "pass_number": 0, "milliseconds": 1795.303262, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q34_en", "language": "en", "pass_number": 0, "milliseconds": 33.490806, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q23_ar", "language": "ar", "pass_number": 0, "milliseconds": 2087.757852, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q19_en", "language": "en", "pass_number": 0, "milliseconds": 36.635765, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q21_ar", "language": "ar", "pass_number": 0, "milliseconds": 38.345523, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q34_ar", "language": "ar", "pass_number": 0, "milliseconds": 34.748677, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q32_ar", "language": "ar", "pass_number": 0, "milliseconds": 0.205192, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q13_en", "language": "en", "pass_number": 0, "milliseconds": 31.610517, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q07_en", "language": "en", "pass_number": 0, "milliseconds": 1065.713441, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q10_en", "language": "en", "pass_number": 0, "milliseconds": 30.761381, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q25_en", "language": "en", "pass_number": 0, "milliseconds": 29.220891, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q22_ar", "language": "ar", "pass_number": 0, "milliseconds": 41.013005, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q09_en", "language": "en", "pass_number": 0, "milliseconds": 31.468292, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q15_en", "language": "en", "pass_number": 0, "milliseconds": 0.344888, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q36_en", "language": "en", "pass_number": 0, "milliseconds": 0.157742, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q14_en", "language": "en", "pass_number": 0, "milliseconds": 30.646501, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q32_ar", "language": "ar", "pass_number": 0, "milliseconds": 31.563512, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q19_ar", "language": "ar", "pass_number": 0, "milliseconds": 1105.17167, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q27_ar", "language": "ar", "pass_number": 0, "milliseconds": 0.342875, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q19_ar", "language": "ar", "pass_number": 0, "milliseconds": 40.313353, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q29_ar", "language": "ar", "pass_number": 0, "milliseconds": 35.595483, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q03_ar", "language": "ar", "pass_number": 0, "milliseconds": 33.777254, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q28_ar", "language": "ar", "pass_number": 0, "milliseconds": 32.155044, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q05_en", "language": "en", "pass_number": 0, "milliseconds": 1889.738788, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q29_en", "language": "en", "pass_number": 0, "milliseconds": 37.043235, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q30_ar", "language": "ar", "pass_number": 0, "milliseconds": 36.504373, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q27_ar", "language": "ar", "pass_number": 0, "milliseconds": 35.08501, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q01_en", "language": "en", "pass_number": 0, "milliseconds": 985.157654, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q34_ar", "language": "ar", "pass_number": 0, "milliseconds": 40.567563, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q29_en", "language": "en", "pass_number": 0, "milliseconds": 40.075218, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q05_ar", "language": "ar", "pass_number": 0, "milliseconds": 37.298932, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q25_ar", "language": "ar", "pass_number": 0, "milliseconds": 32.783666, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q12_en", "language": "en", "pass_number": 0, "milliseconds": 36.730675, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q05_en", "language": "en", "pass_number": 0, "milliseconds": 37.478645, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q06_ar", "language": "ar", "pass_number": 0, "milliseconds": 35.06928, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q32_ar", "language": "ar", "pass_number": 0, "milliseconds": 32.328996, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q19_en", "language": "en", "pass_number": 0, "milliseconds": 43.144215, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q16_ar", "language": "ar", "pass_number": 0, "milliseconds": 1951.535938, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q03_en", "language": "en", "pass_number": 0, "milliseconds": 0.419848, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q34_ar", "language": "ar", "pass_number": 0, "milliseconds": 41.902979, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q13_en", "language": "en", "pass_number": 0, "milliseconds": 1135.306392, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q25_ar", "language": "ar", "pass_number": 0, "milliseconds": 0.192553, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q32_en", "language": "en", "pass_number": 0, "milliseconds": 30.46809, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q19_ar", "language": "ar", "pass_number": 0, "milliseconds": 52.682099, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q03_en", "language": "en", "pass_number": 0, "milliseconds": 37.875383, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q13_ar", "language": "ar", "pass_number": 0, "milliseconds": 33.268135, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q32_ar", "language": "ar", "pass_number": 0, "milliseconds": 29.242214, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q15_ar", "language": "ar", "pass_number": 0, "milliseconds": 41.266048, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q22_en", "language": "en", "pass_number": 0, "milliseconds": 46.60827, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q09_en", "language": "en", "pass_number": 0, "milliseconds": 30.226573, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q27_ar", "language": "ar", "pass_number": 0, "milliseconds": 1906.825414, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q30_en", "language": "en", "pass_number": 0, "milliseconds": 37.848864, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q04_en", "language": "en", "pass_number": 0, "milliseconds": 0.179355, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q17_en", "language": "en", "pass_number": 0, "milliseconds": 32.716873, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q34_ar", "language": "ar", "pass_number": 0, "milliseconds": 0.280744, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q16_en", "language": "en", "pass_number": 0, "milliseconds": 29.210737, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q29_en", "language": "en", "pass_number": 0, "milliseconds": 331.87148, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q02_ar", "language": "ar", "pass_number": 0, "milliseconds": 31.458629, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q31_en", "language": "en", "pass_number": 0, "milliseconds": 29.267381, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q06_ar", "language": "ar", "pass_number": 0, "milliseconds": 34.089245, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q18_ar", "language": "ar", "pass_number": 0, "milliseconds": 35.422399, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q27_en", "language": "en", "pass_number": 0, "milliseconds": 27.179926, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q21_ar", "language": "ar", "pass_number": 0, "milliseconds": 38.39565, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q22_ar", "language": "ar", "pass_number": 0, "milliseconds": 38.995773, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q28_en", "language": "en", "pass_number": 0, "milliseconds": 30.876331, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q17_en", "language": "en", "pass_number": 0, "milliseconds": 0.168118, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q34_en", "language": "en", "pass_number": 0, "milliseconds": 2001.105356, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q20_ar", "language": "ar", "pass_number": 0, "milliseconds": 42.473599, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q17_ar", "language": "ar", "pass_number": 0, "milliseconds": 32.872641, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q11_ar", "language": "ar", "pass_number": 0, "milliseconds": 0.275707, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q10_ar", "language": "ar", "pass_number": 0, "milliseconds": 34.109315, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q07_ar", "language": "ar", "pass_number": 0, "milliseconds": 0.337738, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q29_ar", "language": "ar", "pass_number": 0, "milliseconds": 0.261335, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q07_ar", "language": "ar", "pass_number": 0, "milliseconds": 0.283768, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q27_ar", "language": "ar", "pass_number": 0, "milliseconds": 319.438913, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q24_en", "language": "en", "pass_number": 0, "milliseconds": 41.025144, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q22_ar", "language": "ar", "pass_number": 0, "milliseconds": 1918.409558, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q07_ar", "language": "ar", "pass_number": 0, "milliseconds": 44.404394, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q01_en", "language": "en", "pass_number": 0, "milliseconds": 0.173677, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q31_en", "language": "en", "pass_number": 0, "milliseconds": 0.070435, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q11_ar", "language": "ar", "pass_number": 0, "milliseconds": 33.368792, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q29_ar", "language": "ar", "pass_number": 0, "milliseconds": 35.746351, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q34_en", "language": "en", "pass_number": 0, "milliseconds": 31.571272, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q14_ar", "language": "ar", "pass_number": 0, "milliseconds": 0.29028, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q23_en", "language": "en", "pass_number": 0, "milliseconds": 34.312049, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q32_en", "language": "en", "pass_number": 0, "milliseconds": 25.870356, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q23_en", "language": "en", "pass_number": 0, "milliseconds": 32.797655, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q04_en", "language": "en", "pass_number": 0, "milliseconds": 931.646881, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q28_ar", "language": "ar", "pass_number": 0, "milliseconds": 36.593182, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q03_en", "language": "en", "pass_number": 0, "milliseconds": 37.872185, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q33_en", "language": "en", "pass_number": 0, "milliseconds": 0.314656, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q35_ar", "language": "ar", "pass_number": 0, "milliseconds": 36.494736, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q28_ar", "language": "ar", "pass_number": 0, "milliseconds": 0.407703, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q05_ar", "language": "ar", "pass_number": 0, "milliseconds": 1065.145172, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q10_ar", "language": "ar", "pass_number": 0, "milliseconds": 1064.782344, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q04_ar", "language": "ar", "pass_number": 0, "milliseconds": 35.728801, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q35_ar", "language": "ar", "pass_number": 0, "milliseconds": 32.927919, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q16_ar", "language": "ar", "pass_number": 0, "milliseconds": 34.352065, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q26_ar", "language": "ar", "pass_number": 0, "milliseconds": 0.283397, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q11_en", "language": "en", "pass_number": 0, "milliseconds": 33.26804, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q31_en", "language": "en", "pass_number": 0, "milliseconds": 306.44657, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q04_en", "language": "en", "pass_number": 0, "milliseconds": 36.330888, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q30_ar", "language": "ar", "pass_number": 0, "milliseconds": 0.267884, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q28_en", "language": "en", "pass_number": 0, "milliseconds": 28.23428, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q35_en", "language": "en", "pass_number": 0, "milliseconds": 0.160326, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q24_ar", "language": "ar", "pass_number": 0, "milliseconds": 39.036471, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q09_en", "language": "en", "pass_number": 0, "milliseconds": 30.192152, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q02_en", "language": "en", "pass_number": 0, "milliseconds": 0.16947, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q29_en", "language": "en", "pass_number": 0, "milliseconds": 1917.742994, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q03_ar", "language": "ar", "pass_number": 0, "milliseconds": 0.279381, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q35_en", "language": "en", "pass_number": 0, "milliseconds": 385.550547, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q26_ar", "language": "ar", "pass_number": 0, "milliseconds": 30.418015, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q35_ar", "language": "ar", "pass_number": 0, "milliseconds": 35.097112, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q29_ar", "language": "ar", "pass_number": 0, "milliseconds": 37.893538, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q05_en", "language": "en", "pass_number": 0, "milliseconds": 36.150813, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q27_ar", "language": "ar", "pass_number": 0, "milliseconds": 38.795455, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q16_en", "language": "en", "pass_number": 0, "milliseconds": 940.227224, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q10_en", "language": "en", "pass_number": 0, "milliseconds": 37.816939, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q18_ar", "language": "ar", "pass_number": 0, "milliseconds": 35.891432, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q04_ar", "language": "ar", "pass_number": 0, "milliseconds": 37.131406, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q20_ar", "language": "ar", "pass_number": 0, "milliseconds": 47.863293, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q17_en", "language": "en", "pass_number": 0, "milliseconds": 32.360644, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q21_en", "language": "en", "pass_number": 0, "milliseconds": 42.499653, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q34_en", "language": "en", "pass_number": 0, "milliseconds": 0.245441, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q20_ar", "language": "ar", "pass_number": 0, "milliseconds": 42.184574, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q21_ar", "language": "ar", "pass_number": 0, "milliseconds": 1120.551747, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q05_en", "language": "en", "pass_number": 0, "milliseconds": 0.185484, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q01_ar", "language": "ar", "pass_number": 0, "milliseconds": 32.640777, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q08_ar", "language": "ar", "pass_number": 0, "milliseconds": 1045.615194, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q30_en", "language": "en", "pass_number": 0, "milliseconds": 36.733046, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q04_en", "language": "en", "pass_number": 0, "milliseconds": 35.386448, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q20_en", "language": "en", "pass_number": 0, "milliseconds": 35.427849, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q15_ar", "language": "ar", "pass_number": 0, "milliseconds": 36.351712, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q25_en", "language": "en", "pass_number": 0, "milliseconds": 29.939091, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q14_ar", "language": "ar", "pass_number": 0, "milliseconds": 30.182729, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q05_ar", "language": "ar", "pass_number": 0, "milliseconds": 0.303598, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q06_ar", "language": "ar", "pass_number": 0, "milliseconds": 33.587824, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q13_en", "language": "en", "pass_number": 0, "milliseconds": 29.70215, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q04_ar", "language": "ar", "pass_number": 0, "milliseconds": 0.321023, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q33_en", "language": "en", "pass_number": 0, "milliseconds": 31.992339, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q20_en", "language": "en", "pass_number": 0, "milliseconds": 35.79455, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q26_en", "language": "en", "pass_number": 0, "milliseconds": 0.152996, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q01_ar", "language": "ar", "pass_number": 0, "milliseconds": 1799.973079, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q17_ar", "language": "ar", "pass_number": 0, "milliseconds": 35.210453, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q18_en", "language": "en", "pass_number": 0, "milliseconds": 31.926598, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q32_en", "language": "en", "pass_number": 0, "milliseconds": 28.304796, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q17_en", "language": "en", "pass_number": 0, "milliseconds": 415.58649, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q36_ar", "language": "ar", "pass_number": 0, "milliseconds": 36.264553, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q01_ar", "language": "ar", "pass_number": 0, "milliseconds": 35.849874, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q31_ar", "language": "ar", "pass_number": 0, "milliseconds": 30.641666, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q16_ar", "language": "ar", "pass_number": 0, "milliseconds": 0.28522, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q36_en", "language": "en", "pass_number": 0, "milliseconds": 0.11523, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q30_en", "language": "en", "pass_number": 0, "milliseconds": 37.510739, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q17_ar", "language": "ar", "pass_number": 0, "milliseconds": 47.725075, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q36_ar", "language": "ar", "pass_number": 0, "milliseconds": 0.355764, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q15_en", "language": "en", "pass_number": 0, "milliseconds": 31.028596, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q06_ar", "language": "ar", "pass_number": 0, "milliseconds": 1020.752524, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q19_ar", "language": "ar", "pass_number": 0, "milliseconds": 0.396444, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q10_ar", "language": "ar", "pass_number": 0, "milliseconds": 2031.765204, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q05_en", "language": "en", "pass_number": 0, "milliseconds": 1230.134405, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q21_ar", "language": "ar", "pass_number": 0, "milliseconds": 40.86134, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q29_en", "language": "en", "pass_number": 0, "milliseconds": 40.118106, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q33_en", "language": "en", "pass_number": 0, "milliseconds": 33.342394, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q12_ar", "language": "ar", "pass_number": 0, "milliseconds": 38.422908, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q02_ar", "language": "ar", "pass_number": 0, "milliseconds": 30.627586, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q27_en", "language": "en", "pass_number": 0, "milliseconds": 28.106942, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q11_ar", "language": "ar", "pass_number": 0, "milliseconds": 36.42789, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q01_en", "language": "en", "pass_number": 0, "milliseconds": 1719.865924, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q18_ar", "language": "ar", "pass_number": 0, "milliseconds": 34.194079, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q05_ar", "language": "ar", "pass_number": 0, "milliseconds": 36.273041, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q11_en", "language": "en", "pass_number": 0, "milliseconds": 32.697294, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q28_en", "language": "en", "pass_number": 0, "milliseconds": 285.68268, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q33_ar", "language": "ar", "pass_number": 0, "milliseconds": 43.439238, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q18_en", "language": "en", "pass_number": 0, "milliseconds": 0.378367, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q02_en", "language": "en", "pass_number": 0, "milliseconds": 929.212774, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q22_ar", "language": "ar", "pass_number": 0, "milliseconds": 0.360841, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q16_ar", "language": "ar", "pass_number": 0, "milliseconds": 52.554084, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q18_en", "language": "en", "pass_number": 0, "milliseconds": 36.087478, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q36_ar", "language": "ar", "pass_number": 0, "milliseconds": 34.907009, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q17_en", "language": "en", "pass_number": 0, "milliseconds": 32.064262, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q27_en", "language": "en", "pass_number": 0, "milliseconds": 0.132455, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q30_ar", "language": "ar", "pass_number": 0, "milliseconds": 0.506556, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q21_en", "language": "en", "pass_number": 0, "milliseconds": 39.290427, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q28_ar", "language": "ar", "pass_number": 0, "milliseconds": 33.561767, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q17_en", "language": "en", "pass_number": 0, "milliseconds": 0.279792, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q33_en", "language": "en", "pass_number": 0, "milliseconds": 42.033426, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q08_ar", "language": "ar", "pass_number": 0, "milliseconds": 51.222042, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q16_ar", "language": "ar", "pass_number": 0, "milliseconds": 38.048257, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q32_en", "language": "en", "pass_number": 0, "milliseconds": 27.762936, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q14_ar", "language": "ar", "pass_number": 0, "milliseconds": 34.251153, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q33_en", "language": "en", "pass_number": 0, "milliseconds": 37.416816, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q10_en", "language": "en", "pass_number": 0, "milliseconds": 1848.087438, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q10_en", "language": "en", "pass_number": 0, "milliseconds": 32.873353, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q33_ar", "language": "ar", "pass_number": 0, "milliseconds": 36.006428, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q07_en", "language": "en", "pass_number": 0, "milliseconds": 40.948469, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q14_ar", "language": "ar", "pass_number": 0, "milliseconds": 34.224053, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q36_en", "language": "en", "pass_number": 0, "milliseconds": 35.950786, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q05_en", "language": "en", "pass_number": 0, "milliseconds": 36.447999, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q27_en", "language": "en", "pass_number": 0, "milliseconds": 0.492726, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q30_ar", "language": "ar", "pass_number": 0, "milliseconds": 1978.794008, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q27_en", "language": "en", "pass_number": 0, "milliseconds": 30.59391, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q22_en", "language": "en", "pass_number": 0, "milliseconds": 0.202578, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q07_en", "language": "en", "pass_number": 0, "milliseconds": 1869.335818, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q12_ar", "language": "ar", "pass_number": 0, "milliseconds": 0.344558, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q19_ar", "language": "ar", "pass_number": 0, "milliseconds": 1977.190387, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q08_en", "language": "en", "pass_number": 0, "milliseconds": 42.219944, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q34_ar", "language": "ar", "pass_number": 0, "milliseconds": 39.71857, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q24_ar", "language": "ar", "pass_number": 0, "milliseconds": 0.296397, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q15_en", "language": "en", "pass_number": 0, "milliseconds": 31.39424, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q32_en", "language": "en", "pass_number": 0, "milliseconds": 0.131824, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q10_ar", "language": "ar", "pass_number": 0, "milliseconds": 0.220094, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q05_en", "language": "en", "pass_number": 0, "milliseconds": 35.366871, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q08_en", "language": "en", "pass_number": 0, "milliseconds": 0.233314, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q05_ar", "language": "ar", "pass_number": 0, "milliseconds": 35.789043, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q04_en", "language": "en", "pass_number": 0, "milliseconds": 35.171502, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q33_en", "language": "en", "pass_number": 0, "milliseconds": 33.415686, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q05_ar", "language": "ar", "pass_number": 0, "milliseconds": 0.267294, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q21_en", "language": "en", "pass_number": 0, "milliseconds": 38.863831, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q02_ar", "language": "ar", "pass_number": 0, "milliseconds": 0.42738, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q25_ar", "language": "ar", "pass_number": 0, "milliseconds": 0.26466, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q15_en", "language": "en", "pass_number": 0, "milliseconds": 31.275615, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q28_en", "language": "en", "pass_number": 0, "milliseconds": 29.489093, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q03_en", "language": "en", "pass_number": 0, "milliseconds": 36.319043, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q09_en", "language": "en", "pass_number": 0, "milliseconds": 32.473018, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q12_en", "language": "en", "pass_number": 0, "milliseconds": 1760.651981, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q34_ar", "language": "ar", "pass_number": 0, "milliseconds": 34.322302, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q06_ar", "language": "ar", "pass_number": 0, "milliseconds": 33.868914, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q22_ar", "language": "ar", "pass_number": 0, "milliseconds": 38.091664, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q13_en", "language": "en", "pass_number": 0, "milliseconds": 0.172494, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q20_en", "language": "en", "pass_number": 0, "milliseconds": 35.846587, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q11_en", "language": "en", "pass_number": 0, "milliseconds": 31.344316, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q14_en", "language": "en", "pass_number": 0, "milliseconds": 29.862513, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q17_ar", "language": "ar", "pass_number": 0, "milliseconds": 31.654594, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q22_en", "language": "en", "pass_number": 0, "milliseconds": 35.986172, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q28_ar", "language": "ar", "pass_number": 0, "milliseconds": 0.296226, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q30_en", "language": "en", "pass_number": 0, "milliseconds": 1905.109673, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q29_ar", "language": "ar", "pass_number": 0, "milliseconds": 42.616464, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q14_en", "language": "en", "pass_number": 0, "milliseconds": 31.616962, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q31_en", "language": "en", "pass_number": 0, "milliseconds": 31.439912, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q24_en", "language": "en", "pass_number": 0, "milliseconds": 0.316656, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q04_ar", "language": "ar", "pass_number": 0, "milliseconds": 926.289633, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q25_ar", "language": "ar", "pass_number": 0, "milliseconds": 34.872246, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q16_ar", "language": "ar", "pass_number": 0, "milliseconds": 992.502815, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q02_en", "language": "en", "pass_number": 0, "milliseconds": 39.41658, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q06_en", "language": "en", "pass_number": 0, "milliseconds": 42.934843, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q06_en", "language": "en", "pass_number": 0, "milliseconds": 42.775428, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q25_ar", "language": "ar", "pass_number": 0, "milliseconds": 1782.229642, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q06_ar", "language": "ar", "pass_number": 0, "milliseconds": 36.696614, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q12_en", "language": "en", "pass_number": 0, "milliseconds": 0.207265, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q29_ar", "language": "ar", "pass_number": 0, "milliseconds": 39.301471, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q28_en", "language": "en", "pass_number": 0, "milliseconds": 29.893123, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q32_ar", "language": "ar", "pass_number": 0, "milliseconds": 29.620763, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q29_ar", "language": "ar", "pass_number": 0, "milliseconds": 40.501008, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q30_ar", "language": "ar", "pass_number": 0, "milliseconds": 335.460543, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q16_ar", "language": "ar", "pass_number": 0, "milliseconds": 36.660381, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q29_en", "language": "en", "pass_number": 0, "milliseconds": 0.153767, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q15_ar", "language": "ar", "pass_number": 0, "milliseconds": 1919.699972, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q13_en", "language": "en", "pass_number": 0, "milliseconds": 34.209009, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q03_ar", "language": "ar", "pass_number": 0, "milliseconds": 35.848486, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q28_en", "language": "en", "pass_number": 0, "milliseconds": 36.560283, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q20_en", "language": "en", "pass_number": 0, "milliseconds": 38.96092, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q30_ar", "language": "ar", "pass_number": 0, "milliseconds": 39.420927, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q10_en", "language": "en", "pass_number": 0, "milliseconds": 32.455858, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q28_ar", "language": "ar", "pass_number": 0, "milliseconds": 2060.342948, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q22_en", "language": "en", "pass_number": 0, "milliseconds": 1177.958268, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q19_en", "language": "en", "pass_number": 0, "milliseconds": 1145.311233, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q09_en", "language": "en", "pass_number": 0, "milliseconds": 1826.765499, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q16_en", "language": "en", "pass_number": 0, "milliseconds": 34.113822, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q32_en", "language": "en", "pass_number": 0, "milliseconds": 27.688119, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q15_en", "language": "en", "pass_number": 0, "milliseconds": 33.552034, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q13_ar", "language": "ar", "pass_number": 0, "milliseconds": 32.694851, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q07_en", "language": "en", "pass_number": 0, "milliseconds": 41.031809, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q34_ar", "language": "ar", "pass_number": 0, "milliseconds": 41.117264, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q29_ar", "language": "ar", "pass_number": 0, "milliseconds": 41.734242, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q08_ar", "language": "ar", "pass_number": 0, "milliseconds": 44.542628, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q27_ar", "language": "ar", "pass_number": 0, "milliseconds": 38.159639, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q04_ar", "language": "ar", "pass_number": 0, "milliseconds": 0.443983, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q16_ar", "language": "ar", "pass_number": 0, "milliseconds": 37.486537, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q33_en", "language": "en", "pass_number": 0, "milliseconds": 1839.969396, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q11_ar", "language": "ar", "pass_number": 0, "milliseconds": 40.50804, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q16_en", "language": "en", "pass_number": 0, "milliseconds": 34.585409, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q26_ar", "language": "ar", "pass_number": 0, "milliseconds": 328.60676, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q06_ar", "language": "ar", "pass_number": 0, "milliseconds": 38.638851, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q09_ar", "language": "ar", "pass_number": 0, "milliseconds": 37.731633, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q11_ar", "language": "ar", "pass_number": 0, "milliseconds": 39.441394, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q20_ar", "language": "ar", "pass_number": 0, "milliseconds": 46.039423, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q24_en", "language": "en", "pass_number": 0, "milliseconds": 39.850158, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q05_ar", "language": "ar", "pass_number": 0, "milliseconds": 41.670195, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q24_ar", "language": "ar", "pass_number": 0, "milliseconds": 0.222238, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q06_en", "language": "en", "pass_number": 0, "milliseconds": 0.118555, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q23_ar", "language": "ar", "pass_number": 0, "milliseconds": 41.446574, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q16_en", "language": "en", "pass_number": 0, "milliseconds": 33.486318, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q04_en", "language": "en", "pass_number": 0, "milliseconds": 40.29176, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q31_ar", "language": "ar", "pass_number": 0, "milliseconds": 29.442009, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q03_en", "language": "en", "pass_number": 0, "milliseconds": 35.437025, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q15_en", "language": "en", "pass_number": 0, "milliseconds": 0.170272, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q26_ar", "language": "ar", "pass_number": 0, "milliseconds": 1809.352602, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q08_en", "language": "en", "pass_number": 0, "milliseconds": 2245.938228, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q19_en", "language": "en", "pass_number": 0, "milliseconds": 56.286905, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q16_en", "language": "en", "pass_number": 0, "milliseconds": 1986.8153, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q33_en", "language": "en", "pass_number": 0, "milliseconds": 45.591962, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q31_ar", "language": "ar", "pass_number": 0, "milliseconds": 1825.773594, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q29_en", "language": "en", "pass_number": 0, "milliseconds": 37.703362, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q18_en", "language": "en", "pass_number": 0, "milliseconds": 34.118005, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q25_en", "language": "en", "pass_number": 0, "milliseconds": 0.106768, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q13_ar", "language": "ar", "pass_number": 0, "milliseconds": 35.089373, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q12_en", "language": "en", "pass_number": 0, "milliseconds": 39.34322, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q21_ar", "language": "ar", "pass_number": 0, "milliseconds": 41.238686, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q14_ar", "language": "ar", "pass_number": 0, "milliseconds": 1045.362081, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q11_en", "language": "en", "pass_number": 0, "milliseconds": 1899.015452, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q01_ar", "language": "ar", "pass_number": 0, "milliseconds": 38.902117, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q09_ar", "language": "ar", "pass_number": 0, "milliseconds": 2574.779996, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q17_ar", "language": "ar", "pass_number": 0, "milliseconds": 0.344037, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q31_ar", "language": "ar", "pass_number": 0, "milliseconds": 45.777893, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q26_ar", "language": "ar", "pass_number": 0, "milliseconds": 32.86864, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q21_en", "language": "en", "pass_number": 0, "milliseconds": 42.609316, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q06_en", "language": "en", "pass_number": 0, "milliseconds": 36.631092, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q07_ar", "language": "ar", "pass_number": 0, "milliseconds": 49.399126, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q19_en", "language": "en", "pass_number": 0, "milliseconds": 0.344708, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q27_en", "language": "en", "pass_number": 0, "milliseconds": 2013.405251, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q25_ar", "language": "ar", "pass_number": 0, "milliseconds": 32.747103, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q24_en", "language": "en", "pass_number": 0, "milliseconds": 0.332095, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q19_ar", "language": "ar", "pass_number": 0, "milliseconds": 43.225568, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q15_ar", "language": "ar", "pass_number": 0, "milliseconds": 39.579691, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q14_ar", "language": "ar", "pass_number": 0, "milliseconds": 34.394249, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q24_en", "language": "en", "pass_number": 0, "milliseconds": 2222.840889, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q31_ar", "language": "ar", "pass_number": 0, "milliseconds": 44.709984, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q26_ar", "language": "ar", "pass_number": 0, "milliseconds": 34.08832, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q31_en", "language": "en", "pass_number": 0, "milliseconds": 31.839934, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q23_en", "language": "en", "pass_number": 0, "milliseconds": 40.803132, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q09_en", "language": "en", "pass_number": 0, "milliseconds": 32.71851, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q34_en", "language": "en", "pass_number": 0, "milliseconds": 37.49171, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q05_en", "language": "en", "pass_number": 0, "milliseconds": 40.61135, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q26_ar", "language": "ar", "pass_number": 0, "milliseconds": 33.858852, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q14_en", "language": "en", "pass_number": 0, "milliseconds": 1049.759526, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q26_en", "language": "en", "pass_number": 0, "milliseconds": 30.573907, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q35_ar", "language": "ar", "pass_number": 0, "milliseconds": 37.93997, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q20_en", "language": "en", "pass_number": 0, "milliseconds": 0.2919, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q35_en", "language": "en", "pass_number": 0, "milliseconds": 34.568498, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q09_ar", "language": "ar", "pass_number": 0, "milliseconds": 36.820829, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q36_en", "language": "en", "pass_number": 0, "milliseconds": 35.408076, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q36_ar", "language": "ar", "pass_number": 0, "milliseconds": 1865.960797, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q24_en", "language": "en", "pass_number": 0, "milliseconds": 1218.230659, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q22_ar", "language": "ar", "pass_number": 0, "milliseconds": 53.792798, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q19_en", "language": "en", "pass_number": 0, "milliseconds": 50.818692, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q16_en", "language": "en", "pass_number": 0, "milliseconds": 37.439061, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q31_ar", "language": "ar", "pass_number": 0, "milliseconds": 0.313732, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q21_ar", "language": "ar", "pass_number": 0, "milliseconds": 2143.521752, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q26_en", "language": "en", "pass_number": 0, "milliseconds": 1670.907155, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q25_en", "language": "en", "pass_number": 0, "milliseconds": 42.799745, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q36_ar", "language": "ar", "pass_number": 0, "milliseconds": 38.73482, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q33_ar", "language": "ar", "pass_number": 0, "milliseconds": 40.149874, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q06_ar", "language": "ar", "pass_number": 0, "milliseconds": 0.345268, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q30_ar", "language": "ar", "pass_number": 0, "milliseconds": 39.729304, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q20_en", "language": "en", "pass_number": 0, "milliseconds": 38.60533, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q21_ar", "language": "ar", "pass_number": 0, "milliseconds": 0.401801, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q31_en", "language": "en", "pass_number": 0, "milliseconds": 31.914399, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q35_ar", "language": "ar", "pass_number": 0, "milliseconds": 0.169469, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q08_en", "language": "en", "pass_number": 0, "milliseconds": 39.351569, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q16_ar", "language": "ar", "pass_number": 0, "milliseconds": 37.105261, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q02_en", "language": "en", "pass_number": 0, "milliseconds": 33.604136, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q07_ar", "language": "ar", "pass_number": 0, "milliseconds": 43.831414, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q02_ar", "language": "ar", "pass_number": 0, "milliseconds": 34.158532, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q32_ar", "language": "ar", "pass_number": 0, "milliseconds": 31.398098, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q24_en", "language": "en", "pass_number": 0, "milliseconds": 36.608289, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q10_ar", "language": "ar", "pass_number": 0, "milliseconds": 0.140417, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q23_ar", "language": "ar", "pass_number": 0, "milliseconds": 0.316626, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q29_ar", "language": "ar", "pass_number": 0, "milliseconds": 0.137061, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q36_ar", "language": "ar", "pass_number": 0, "milliseconds": 0.205452, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q28_ar", "language": "ar", "pass_number": 0, "milliseconds": 37.727568, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q20_ar", "language": "ar", "pass_number": 0, "milliseconds": 0.294023, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q22_en", "language": "en", "pass_number": 0, "milliseconds": 38.687361, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q35_en", "language": "en", "pass_number": 0, "milliseconds": 1703.067736, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q21_en", "language": "en", "pass_number": 0, "milliseconds": 0.203159, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q26_en", "language": "en", "pass_number": 0, "milliseconds": 28.263163, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q18_ar", "language": "ar", "pass_number": 0, "milliseconds": 31.654325, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q09_ar", "language": "ar", "pass_number": 0, "milliseconds": 34.230399, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q25_en", "language": "en", "pass_number": 0, "milliseconds": 289.051889, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q27_ar", "language": "ar", "pass_number": 0, "milliseconds": 33.438052, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q12_ar", "language": "ar", "pass_number": 0, "milliseconds": 34.128619, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q09_ar", "language": "ar", "pass_number": 0, "milliseconds": 0.272291, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q11_ar", "language": "ar", "pass_number": 0, "milliseconds": 37.918168, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q14_en", "language": "en", "pass_number": 0, "milliseconds": 33.913072, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q16_ar", "language": "ar", "pass_number": 0, "milliseconds": 0.245551, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q22_ar", "language": "ar", "pass_number": 0, "milliseconds": 996.46202, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q26_en", "language": "en", "pass_number": 0, "milliseconds": 28.898589, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q17_ar", "language": "ar", "pass_number": 0, "milliseconds": 33.975594, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q30_ar", "language": "ar", "pass_number": 0, "milliseconds": 42.297396, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q32_en", "language": "en", "pass_number": 0, "milliseconds": 0.281285, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q13_ar", "language": "ar", "pass_number": 0, "milliseconds": 31.484686, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q11_ar", "language": "ar", "pass_number": 0, "milliseconds": 0.294344, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q20_ar", "language": "ar", "pass_number": 0, "milliseconds": 46.634471, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q13_ar", "language": "ar", "pass_number": 0, "milliseconds": 35.196451, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q04_en", "language": "en", "pass_number": 0, "milliseconds": 34.697095, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q27_en", "language": "en", "pass_number": 0, "milliseconds": 27.66361, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q24_en", "language": "en", "pass_number": 0, "milliseconds": 34.420628, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q08_ar", "language": "ar", "pass_number": 0, "milliseconds": 44.407512, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q34_ar", "language": "ar", "pass_number": 0, "milliseconds": 2082.353024, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q33_ar", "language": "ar", "pass_number": 0, "milliseconds": 45.533892, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q18_en", "language": "en", "pass_number": 0, "milliseconds": 0.19141, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q21_en", "language": "en", "pass_number": 0, "milliseconds": 2257.690887, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q13_ar", "language": "ar", "pass_number": 0, "milliseconds": 43.194686, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q23_ar", "language": "ar", "pass_number": 0, "milliseconds": 60.100757, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q30_en", "language": "en", "pass_number": 0, "milliseconds": 43.282444, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q20_en", "language": "en", "pass_number": 0, "milliseconds": 42.887067, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q05_en", "language": "en", "pass_number": 0, "milliseconds": 0.291356, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q03_ar", "language": "ar", "pass_number": 0, "milliseconds": 39.535431, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q27_en", "language": "en", "pass_number": 0, "milliseconds": 366.539761, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q14_en", "language": "en", "pass_number": 0, "milliseconds": 37.552606, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q19_en", "language": "en", "pass_number": 0, "milliseconds": 39.652132, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q29_ar", "language": "ar", "pass_number": 0, "milliseconds": 75.556325, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q35_en", "language": "en", "pass_number": 0, "milliseconds": 56.713209, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q24_ar", "language": "ar", "pass_number": 0, "milliseconds": 39.608688, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q01_ar", "language": "ar", "pass_number": 1, "milliseconds": 32.186107, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q14_en", "language": "en", "pass_number": 1, "milliseconds": 0.165302, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q17_en", "language": "en", "pass_number": 1, "milliseconds": 30.577779, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q08_en", "language": "en", "pass_number": 1, "milliseconds": 2111.075041, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q14_ar", "language": "ar", "pass_number": 1, "milliseconds": 0.281616, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q19_ar", "language": "ar", "pass_number": 1, "milliseconds": 1996.252003, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q23_ar", "language": "ar", "pass_number": 1, "milliseconds": 0.34801, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q11_en", "language": "en", "pass_number": 1, "milliseconds": 0.278939, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q01_en", "language": "en", "pass_number": 1, "milliseconds": 1954.460795, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q34_ar", "language": "ar", "pass_number": 1, "milliseconds": 48.603006, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q15_ar", "language": "ar", "pass_number": 1, "milliseconds": 2621.457451, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q22_ar", "language": "ar", "pass_number": 1, "milliseconds": 56.518376, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q13_en", "language": "en", "pass_number": 1, "milliseconds": 40.625808, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q09_en", "language": "en", "pass_number": 1, "milliseconds": 39.266456, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q22_ar", "language": "ar", "pass_number": 1, "milliseconds": 0.412715, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q15_ar", "language": "ar", "pass_number": 1, "milliseconds": 48.598526, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q05_en", "language": "en", "pass_number": 1, "milliseconds": 55.053328, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q04_en", "language": "en", "pass_number": 1, "milliseconds": 40.837128, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q33_ar", "language": "ar", "pass_number": 1, "milliseconds": 46.446026, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q04_en", "language": "en", "pass_number": 1, "milliseconds": 0.172162, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q23_en", "language": "en", "pass_number": 1, "milliseconds": 44.082663, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q24_ar", "language": "ar", "pass_number": 1, "milliseconds": 0.714327, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q27_ar", "language": "ar", "pass_number": 1, "milliseconds": 45.273368, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q03_ar", "language": "ar", "pass_number": 1, "milliseconds": 1415.779421, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q15_ar", "language": "ar", "pass_number": 1, "milliseconds": 62.56206, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q06_ar", "language": "ar", "pass_number": 1, "milliseconds": 42.469249, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q07_ar", "language": "ar", "pass_number": 1, "milliseconds": 61.883972, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q33_en", "language": "en", "pass_number": 1, "milliseconds": 39.267037, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q09_ar", "language": "ar", "pass_number": 1, "milliseconds": 42.495543, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q06_ar", "language": "ar", "pass_number": 1, "milliseconds": 0.294822, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q09_ar", "language": "ar", "pass_number": 1, "milliseconds": 38.360621, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q10_en", "language": "en", "pass_number": 1, "milliseconds": 0.403412, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q31_ar", "language": "ar", "pass_number": 1, "milliseconds": 0.276018, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q03_en", "language": "en", "pass_number": 1, "milliseconds": 42.451213, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q09_en", "language": "en", "pass_number": 1, "milliseconds": 0.282939, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q17_en", "language": "en", "pass_number": 1, "milliseconds": 40.573986, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q08_en", "language": "en", "pass_number": 1, "milliseconds": 55.430339, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q04_ar", "language": "ar", "pass_number": 1, "milliseconds": 0.546469, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q16_ar", "language": "ar", "pass_number": 1, "milliseconds": 59.230482, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q18_ar", "language": "ar", "pass_number": 1, "milliseconds": 53.153284, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q08_ar", "language": "ar", "pass_number": 1, "milliseconds": 73.380225, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q05_en", "language": "en", "pass_number": 1, "milliseconds": 67.305321, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q29_en", "language": "en", "pass_number": 1, "milliseconds": 0.454255, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q04_ar", "language": "ar", "pass_number": 1, "milliseconds": 60.882825, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q17_ar", "language": "ar", "pass_number": 1, "milliseconds": 0.316407, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q08_en", "language": "en", "pass_number": 1, "milliseconds": 52.302527, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q21_en", "language": "en", "pass_number": 1, "milliseconds": 51.167283, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q33_ar", "language": "ar", "pass_number": 1, "milliseconds": 54.438418, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q03_en", "language": "en", "pass_number": 1, "milliseconds": 2106.570765, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q32_en", "language": "en", "pass_number": 1, "milliseconds": 30.326021, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q22_en", "language": "en", "pass_number": 1, "milliseconds": 0.198847, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q25_en", "language": "en", "pass_number": 1, "milliseconds": 31.301949, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q13_ar", "language": "ar", "pass_number": 1, "milliseconds": 31.734313, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q10_ar", "language": "ar", "pass_number": 1, "milliseconds": 34.90672, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q02_en", "language": "en", "pass_number": 1, "milliseconds": 33.280975, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q19_en", "language": "en", "pass_number": 1, "milliseconds": 39.139586, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q19_ar", "language": "ar", "pass_number": 1, "milliseconds": 69.478036, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q25_en", "language": "en", "pass_number": 1, "milliseconds": 34.738407, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q29_ar", "language": "ar", "pass_number": 1, "milliseconds": 47.9521, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q05_en", "language": "en", "pass_number": 1, "milliseconds": 0.348523, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q16_en", "language": "en", "pass_number": 1, "milliseconds": 41.260125, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q34_en", "language": "en", "pass_number": 1, "milliseconds": 0.142335, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q36_ar", "language": "ar", "pass_number": 1, "milliseconds": 40.257639, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q20_ar", "language": "ar", "pass_number": 1, "milliseconds": 63.054904, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q17_ar", "language": "ar", "pass_number": 1, "milliseconds": 38.326774, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q04_ar", "language": "ar", "pass_number": 1, "milliseconds": 45.097111, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q01_ar", "language": "ar", "pass_number": 1, "milliseconds": 38.218998, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q27_en", "language": "en", "pass_number": 1, "milliseconds": 38.790753, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q13_en", "language": "en", "pass_number": 1, "milliseconds": 1253.295133, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q16_ar", "language": "ar", "pass_number": 1, "milliseconds": 45.341595, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q15_ar", "language": "ar", "pass_number": 1, "milliseconds": 43.509912, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q09_ar", "language": "ar", "pass_number": 1, "milliseconds": 0.160522, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q19_en", "language": "en", "pass_number": 1, "milliseconds": 46.156269, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q27_en", "language": "en", "pass_number": 1, "milliseconds": 1839.805481, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q25_en", "language": "en", "pass_number": 1, "milliseconds": 371.927667, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q11_ar", "language": "ar", "pass_number": 1, "milliseconds": 48.083803, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q17_ar", "language": "ar", "pass_number": 1, "milliseconds": 2072.448706, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q15_en", "language": "en", "pass_number": 1, "milliseconds": 42.897702, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q04_en", "language": "en", "pass_number": 1, "milliseconds": 1910.982293, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q09_en", "language": "en", "pass_number": 1, "milliseconds": 35.555803, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q24_en", "language": "en", "pass_number": 1, "milliseconds": 1011.734613, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q29_en", "language": "en", "pass_number": 1, "milliseconds": 358.812905, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q23_en", "language": "en", "pass_number": 1, "milliseconds": 37.075702, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q12_ar", "language": "ar", "pass_number": 1, "milliseconds": 38.215942, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q30_en", "language": "en", "pass_number": 1, "milliseconds": 35.290352, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q01_ar", "language": "ar", "pass_number": 1, "milliseconds": 0.292932, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q04_ar", "language": "ar", "pass_number": 1, "milliseconds": 35.808916, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q30_ar", "language": "ar", "pass_number": 1, "milliseconds": 38.852791, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q26_en", "language": "en", "pass_number": 1, "milliseconds": 287.968062, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q03_ar", "language": "ar", "pass_number": 1, "milliseconds": 35.588776, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q20_en", "language": "en", "pass_number": 1, "milliseconds": 890.726903, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q13_ar", "language": "ar", "pass_number": 1, "milliseconds": 28.292039, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q27_ar", "language": "ar", "pass_number": 1, "milliseconds": 29.74442, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q35_en", "language": "en", "pass_number": 1, "milliseconds": 1895.924373, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q01_en", "language": "en", "pass_number": 1, "milliseconds": 39.036552, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q26_ar", "language": "ar", "pass_number": 1, "milliseconds": 0.171482, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q28_en", "language": "en", "pass_number": 1, "milliseconds": 31.155689, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q07_ar", "language": "ar", "pass_number": 1, "milliseconds": 48.823784, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q07_ar", "language": "ar", "pass_number": 1, "milliseconds": 48.932986, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q36_ar", "language": "ar", "pass_number": 1, "milliseconds": 38.846613, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q22_ar", "language": "ar", "pass_number": 1, "milliseconds": 0.179263, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q14_ar", "language": "ar", "pass_number": 1, "milliseconds": 42.020776, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q04_en", "language": "en", "pass_number": 1, "milliseconds": 58.476132, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q29_en", "language": "en", "pass_number": 1, "milliseconds": 2105.079722, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q06_ar", "language": "ar", "pass_number": 1, "milliseconds": 1865.788054, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q21_ar", "language": "ar", "pass_number": 1, "milliseconds": 0.373961, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q03_en", "language": "en", "pass_number": 1, "milliseconds": 36.572807, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q08_en", "language": "en", "pass_number": 1, "milliseconds": 1025.449427, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q16_en", "language": "en", "pass_number": 1, "milliseconds": 1951.570022, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q32_en", "language": "en", "pass_number": 1, "milliseconds": 345.873077, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q12_ar", "language": "ar", "pass_number": 1, "milliseconds": 2022.561446, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q04_en", "language": "en", "pass_number": 1, "milliseconds": 37.72757, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q35_en", "language": "en", "pass_number": 1, "milliseconds": 33.741967, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q14_ar", "language": "ar", "pass_number": 1, "milliseconds": 34.434758, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q13_en", "language": "en", "pass_number": 1, "milliseconds": 0.312941, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q02_ar", "language": "ar", "pass_number": 1, "milliseconds": 32.765949, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q31_ar", "language": "ar", "pass_number": 1, "milliseconds": 33.808655, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q14_ar", "language": "ar", "pass_number": 1, "milliseconds": 38.188488, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q29_en", "language": "en", "pass_number": 1, "milliseconds": 43.237878, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q16_en", "language": "en", "pass_number": 1, "milliseconds": 0.286082, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q05_en", "language": "en", "pass_number": 1, "milliseconds": 40.055545, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q18_en", "language": "en", "pass_number": 1, "milliseconds": 39.144477, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q34_ar", "language": "ar", "pass_number": 1, "milliseconds": 42.780685, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q22_ar", "language": "ar", "pass_number": 1, "milliseconds": 41.895531, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q35_en", "language": "en", "pass_number": 1, "milliseconds": 403.835239, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q29_ar", "language": "ar", "pass_number": 1, "milliseconds": 41.976971, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q03_en", "language": "en", "pass_number": 1, "milliseconds": 0.192724, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q23_ar", "language": "ar", "pass_number": 1, "milliseconds": 0.322696, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q11_en", "language": "en", "pass_number": 1, "milliseconds": 45.463597, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q26_en", "language": "en", "pass_number": 1, "milliseconds": 35.033099, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q03_en", "language": "en", "pass_number": 1, "milliseconds": 38.701234, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q05_ar", "language": "ar", "pass_number": 1, "milliseconds": 0.310077, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q15_en", "language": "en", "pass_number": 1, "milliseconds": 1983.87734, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q12_ar", "language": "ar", "pass_number": 1, "milliseconds": 36.305134, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q07_ar", "language": "ar", "pass_number": 1, "milliseconds": 2142.829321, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q22_ar", "language": "ar", "pass_number": 1, "milliseconds": 56.147871, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q11_ar", "language": "ar", "pass_number": 1, "milliseconds": 2066.519277, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q24_en", "language": "en", "pass_number": 1, "milliseconds": 46.798982, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q11_ar", "language": "ar", "pass_number": 1, "milliseconds": 40.600146, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q01_en", "language": "en", "pass_number": 1, "milliseconds": 35.813054, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q25_en", "language": "en", "pass_number": 1, "milliseconds": 0.470698, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q30_en", "language": "en", "pass_number": 1, "milliseconds": 40.785138, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q30_ar", "language": "ar", "pass_number": 1, "milliseconds": 44.07055, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q04_ar", "language": "ar", "pass_number": 1, "milliseconds": 38.210456, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q27_ar", "language": "ar", "pass_number": 1, "milliseconds": 35.266008, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q14_en", "language": "en", "pass_number": 1, "milliseconds": 33.837311, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q11_en", "language": "en", "pass_number": 1, "milliseconds": 1103.615454, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q24_en", "language": "en", "pass_number": 1, "milliseconds": 0.314051, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q18_ar", "language": "ar", "pass_number": 1, "milliseconds": 426.659388, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q19_ar", "language": "ar", "pass_number": 1, "milliseconds": 48.089322, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q18_en", "language": "en", "pass_number": 1, "milliseconds": 41.735477, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q25_ar", "language": "ar", "pass_number": 1, "milliseconds": 33.042473, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q35_ar", "language": "ar", "pass_number": 1, "milliseconds": 39.149864, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q12_ar", "language": "ar", "pass_number": 1, "milliseconds": 37.293765, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q07_en", "language": "en", "pass_number": 1, "milliseconds": 2121.693024, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q20_ar", "language": "ar", "pass_number": 1, "milliseconds": 50.251361, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q13_ar", "language": "ar", "pass_number": 1, "milliseconds": 46.640306, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q14_ar", "language": "ar", "pass_number": 1, "milliseconds": 0.235437, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q24_ar", "language": "ar", "pass_number": 1, "milliseconds": 47.952029, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q29_ar", "language": "ar", "pass_number": 1, "milliseconds": 40.934089, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q15_en", "language": "en", "pass_number": 1, "milliseconds": 36.241678, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q27_en", "language": "en", "pass_number": 1, "milliseconds": 29.957936, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q22_en", "language": "en", "pass_number": 1, "milliseconds": 44.280879, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q24_ar", "language": "ar", "pass_number": 1, "milliseconds": 43.059092, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q16_en", "language": "en", "pass_number": 1, "milliseconds": 1001.810194, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q36_ar", "language": "ar", "pass_number": 1, "milliseconds": 35.290307, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q25_ar", "language": "ar", "pass_number": 1, "milliseconds": 0.198321, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q10_en", "language": "en", "pass_number": 1, "milliseconds": 30.170759, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q34_ar", "language": "ar", "pass_number": 1, "milliseconds": 37.809502, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q08_en", "language": "en", "pass_number": 1, "milliseconds": 46.003021, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q31_en", "language": "en", "pass_number": 1, "milliseconds": 0.389232, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q08_en", "language": "en", "pass_number": 1, "milliseconds": 51.792485, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q19_en", "language": "en", "pass_number": 1, "milliseconds": 48.842867, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q22_en", "language": "en", "pass_number": 1, "milliseconds": 0.35385, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q33_en", "language": "en", "pass_number": 1, "milliseconds": 34.010135, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q35_ar", "language": "ar", "pass_number": 1, "milliseconds": 50.145643, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q30_en", "language": "en", "pass_number": 1, "milliseconds": 1967.756429, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q14_en", "language": "en", "pass_number": 1, "milliseconds": 36.169881, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q26_en", "language": "en", "pass_number": 1, "milliseconds": 0.132835, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q24_en", "language": "en", "pass_number": 1, "milliseconds": 41.053049, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q22_en", "language": "en", "pass_number": 1, "milliseconds": 44.204601, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q07_en", "language": "en", "pass_number": 1, "milliseconds": 43.711686, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q35_ar", "language": "ar", "pass_number": 1, "milliseconds": 37.071126, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q25_ar", "language": "ar", "pass_number": 1, "milliseconds": 62.298756, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q02_en", "language": "en", "pass_number": 1, "milliseconds": 41.221987, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q14_en", "language": "en", "pass_number": 1, "milliseconds": 39.442192, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q18_ar", "language": "ar", "pass_number": 1, "milliseconds": 39.839555, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q31_en", "language": "en", "pass_number": 1, "milliseconds": 35.136212, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q21_ar", "language": "ar", "pass_number": 1, "milliseconds": 44.021862, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q02_ar", "language": "ar", "pass_number": 1, "milliseconds": 41.521863, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q36_ar", "language": "ar", "pass_number": 1, "milliseconds": 1989.661007, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q02_en", "language": "en", "pass_number": 1, "milliseconds": 914.12003, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q11_ar", "language": "ar", "pass_number": 1, "milliseconds": 36.59057, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q11_en", "language": "en", "pass_number": 1, "milliseconds": 33.904061, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q29_en", "language": "en", "pass_number": 1, "milliseconds": 37.447249, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q28_en", "language": "en", "pass_number": 1, "milliseconds": 29.746742, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q07_en", "language": "en", "pass_number": 1, "milliseconds": 40.623768, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q25_ar", "language": "ar", "pass_number": 1, "milliseconds": 0.425666, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q23_ar", "language": "ar", "pass_number": 1, "milliseconds": 37.672209, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q05_en", "language": "en", "pass_number": 1, "milliseconds": 35.876992, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q36_ar", "language": "ar", "pass_number": 1, "milliseconds": 33.012691, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q19_ar", "language": "ar", "pass_number": 1, "milliseconds": 1132.22159, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q30_ar", "language": "ar", "pass_number": 1, "milliseconds": 39.612441, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q15_en", "language": "en", "pass_number": 1, "milliseconds": 0.128059, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q26_ar", "language": "ar", "pass_number": 1, "milliseconds": 29.454751, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q22_ar", "language": "ar", "pass_number": 1, "milliseconds": 1104.221516, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q16_en", "language": "en", "pass_number": 1, "milliseconds": 32.811275, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q04_ar", "language": "ar", "pass_number": 1, "milliseconds": 0.374701, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q29_en", "language": "en", "pass_number": 1, "milliseconds": 44.506905, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q32_ar", "language": "ar", "pass_number": 1, "milliseconds": 30.99754, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q30_ar", "language": "ar", "pass_number": 1, "milliseconds": 38.782031, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q06_ar", "language": "ar", "pass_number": 1, "milliseconds": 39.080269, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q29_en", "language": "en", "pass_number": 1, "milliseconds": 38.144284, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q06_ar", "language": "ar", "pass_number": 1, "milliseconds": 38.163071, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q29_en", "language": "en", "pass_number": 1, "milliseconds": 0.235135, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q23_ar", "language": "ar", "pass_number": 1, "milliseconds": 40.583229, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q24_ar", "language": "ar", "pass_number": 1, "milliseconds": 1972.230256, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q05_en", "language": "en", "pass_number": 1, "milliseconds": 36.845542, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q03_ar", "language": "ar", "pass_number": 1, "milliseconds": 34.133322, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q23_en", "language": "en", "pass_number": 1, "milliseconds": 37.450021, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q12_ar", "language": "ar", "pass_number": 1, "milliseconds": 35.100806, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q01_ar", "language": "ar", "pass_number": 1, "milliseconds": 2104.677515, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q16_en", "language": "en", "pass_number": 1, "milliseconds": 43.970889, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q15_en", "language": "en", "pass_number": 1, "milliseconds": 38.45092, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q23_ar", "language": "ar", "pass_number": 1, "milliseconds": 61.531361, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q02_en", "language": "en", "pass_number": 1, "milliseconds": 0.328063, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q05_en", "language": "en", "pass_number": 1, "milliseconds": 47.601014, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q02_ar", "language": "ar", "pass_number": 1, "milliseconds": 36.7827, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q21_en", "language": "en", "pass_number": 1, "milliseconds": 42.99652, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q13_en", "language": "en", "pass_number": 1, "milliseconds": 37.342663, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q26_en", "language": "en", "pass_number": 1, "milliseconds": 32.358572, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q11_en", "language": "en", "pass_number": 1, "milliseconds": 36.497811, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q16_en", "language": "en", "pass_number": 1, "milliseconds": 33.612015, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q16_ar", "language": "ar", "pass_number": 1, "milliseconds": 41.631282, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q12_en", "language": "en", "pass_number": 1, "milliseconds": 44.700593, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q26_en", "language": "en", "pass_number": 1, "milliseconds": 48.239865, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q31_ar", "language": "ar", "pass_number": 1, "milliseconds": 28.818073, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q31_ar", "language": "ar", "pass_number": 1, "milliseconds": 0.284919, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q21_ar", "language": "ar", "pass_number": 1, "milliseconds": 57.93079, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q21_en", "language": "en", "pass_number": 1, "milliseconds": 76.445938, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q14_en", "language": "en", "pass_number": 1, "milliseconds": 1781.098379, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q20_ar", "language": "ar", "pass_number": 1, "milliseconds": 43.677703, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q29_ar", "language": "ar", "pass_number": 1, "milliseconds": 2150.682692, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q04_ar", "language": "ar", "pass_number": 1, "milliseconds": 46.332488, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q08_en", "language": "en", "pass_number": 1, "milliseconds": 40.262318, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q27_en", "language": "en", "pass_number": 1, "milliseconds": 319.672826, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q15_ar", "language": "ar", "pass_number": 1, "milliseconds": 42.175102, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q17_ar", "language": "ar", "pass_number": 1, "milliseconds": 41.758293, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q05_en", "language": "en", "pass_number": 1, "milliseconds": 1240.743912, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q34_en", "language": "en", "pass_number": 1, "milliseconds": 37.61935, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q12_en", "language": "en", "pass_number": 1, "milliseconds": 36.078978, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q11_en", "language": "en", "pass_number": 1, "milliseconds": 39.068595, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q04_en", "language": "en", "pass_number": 1, "milliseconds": 43.463193, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q17_en", "language": "en", "pass_number": 1, "milliseconds": 34.481795, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q15_ar", "language": "ar", "pass_number": 1, "milliseconds": 0.297258, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q20_en", "language": "en", "pass_number": 1, "milliseconds": 40.250618, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q18_en", "language": "en", "pass_number": 1, "milliseconds": 36.75092, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q14_en", "language": "en", "pass_number": 1, "milliseconds": 41.004279, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q20_ar", "language": "ar", "pass_number": 1, "milliseconds": 55.614413, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q35_ar", "language": "ar", "pass_number": 1, "milliseconds": 0.321123, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q08_en", "language": "en", "pass_number": 1, "milliseconds": 49.839572, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q33_en", "language": "en", "pass_number": 1, "milliseconds": 38.145605, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q13_en", "language": "en", "pass_number": 1, "milliseconds": 38.23726, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q29_ar", "language": "ar", "pass_number": 1, "milliseconds": 52.07787, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q05_en", "language": "en", "pass_number": 1, "milliseconds": 47.35553, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q02_ar", "language": "ar", "pass_number": 1, "milliseconds": 0.232783, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q36_en", "language": "en", "pass_number": 1, "milliseconds": 36.687916, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q35_ar", "language": "ar", "pass_number": 1, "milliseconds": 38.293183, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q36_ar", "language": "ar", "pass_number": 1, "milliseconds": 39.361418, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q05_ar", "language": "ar", "pass_number": 1, "milliseconds": 1009.870765, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q13_en", "language": "en", "pass_number": 1, "milliseconds": 31.029607, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q29_en", "language": "en", "pass_number": 1, "milliseconds": 37.686609, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q26_ar", "language": "ar", "pass_number": 1, "milliseconds": 0.193105, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q05_ar", "language": "ar", "pass_number": 1, "milliseconds": 35.375092, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q12_ar", "language": "ar", "pass_number": 1, "milliseconds": 35.452546, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q16_en", "language": "en", "pass_number": 1, "milliseconds": 33.183391, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q09_en", "language": "en", "pass_number": 1, "milliseconds": 923.773425, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q09_en", "language": "en", "pass_number": 1, "milliseconds": 0.177361, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q17_en", "language": "en", "pass_number": 1, "milliseconds": 1699.210922, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q28_ar", "language": "ar", "pass_number": 1, "milliseconds": 32.217099, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q30_en", "language": "en", "pass_number": 1, "milliseconds": 33.869219, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q22_ar", "language": "ar", "pass_number": 1, "milliseconds": 40.192409, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q21_ar", "language": "ar", "pass_number": 1, "milliseconds": 39.399263, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q25_ar", "language": "ar", "pass_number": 1, "milliseconds": 29.115699, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q09_ar", "language": "ar", "pass_number": 1, "milliseconds": 35.205635, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q02_ar", "language": "ar", "pass_number": 1, "milliseconds": 851.316486, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q36_ar", "language": "ar", "pass_number": 1, "milliseconds": 0.467086, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q06_en", "language": "en", "pass_number": 1, "milliseconds": 34.941437, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q07_en", "language": "en", "pass_number": 1, "milliseconds": 0.23132, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q09_ar", "language": "ar", "pass_number": 1, "milliseconds": 1026.196206, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q18_en", "language": "en", "pass_number": 1, "milliseconds": 1793.230311, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q02_ar", "language": "ar", "pass_number": 1, "milliseconds": 34.183045, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q24_ar", "language": "ar", "pass_number": 1, "milliseconds": 41.073988, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q20_en", "language": "en", "pass_number": 1, "milliseconds": 39.911836, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q34_en", "language": "en", "pass_number": 1, "milliseconds": 35.762636, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q25_en", "language": "en", "pass_number": 1, "milliseconds": 0.114169, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q32_en", "language": "en", "pass_number": 1, "milliseconds": 0.070064, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q31_ar", "language": "ar", "pass_number": 1, "milliseconds": 311.591382, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q19_en", "language": "en", "pass_number": 1, "milliseconds": 0.425991, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q28_en", "language": "en", "pass_number": 1, "milliseconds": 30.567757, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q36_en", "language": "en", "pass_number": 1, "milliseconds": 34.863184, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q36_en", "language": "en", "pass_number": 1, "milliseconds": 0.149772, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q01_en", "language": "en", "pass_number": 1, "milliseconds": 32.677955, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q36_ar", "language": "ar", "pass_number": 1, "milliseconds": 33.890362, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q10_ar", "language": "ar", "pass_number": 1, "milliseconds": 1977.378893, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q34_en", "language": "en", "pass_number": 1, "milliseconds": 0.179254, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q02_en", "language": "en", "pass_number": 1, "milliseconds": 33.18563, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q34_ar", "language": "ar", "pass_number": 1, "milliseconds": 33.815215, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q22_en", "language": "en", "pass_number": 1, "milliseconds": 35.113916, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q36_en", "language": "en", "pass_number": 1, "milliseconds": 32.315209, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q01_ar", "language": "ar", "pass_number": 1, "milliseconds": 30.277751, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q12_en", "language": "en", "pass_number": 1, "milliseconds": 31.257042, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q23_ar", "language": "ar", "pass_number": 1, "milliseconds": 1989.675968, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q10_ar", "language": "ar", "pass_number": 1, "milliseconds": 38.055163, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q17_en", "language": "en", "pass_number": 1, "milliseconds": 0.160827, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q24_ar", "language": "ar", "pass_number": 1, "milliseconds": 42.899539, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q11_ar", "language": "ar", "pass_number": 1, "milliseconds": 0.51652, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q01_ar", "language": "ar", "pass_number": 1, "milliseconds": 0.309616, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q24_ar", "language": "ar", "pass_number": 1, "milliseconds": 43.705024, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q02_en", "language": "en", "pass_number": 1, "milliseconds": 36.39461, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q28_en", "language": "en", "pass_number": 1, "milliseconds": 0.391516, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q25_ar", "language": "ar", "pass_number": 1, "milliseconds": 33.456067, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q22_ar", "language": "ar", "pass_number": 1, "milliseconds": 42.720867, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q04_en", "language": "en", "pass_number": 1, "milliseconds": 35.835188, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q13_en", "language": "en", "pass_number": 1, "milliseconds": 32.198718, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q16_ar", "language": "ar", "pass_number": 1, "milliseconds": 40.566487, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q34_en", "language": "en", "pass_number": 1, "milliseconds": 39.165536, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q24_en", "language": "en", "pass_number": 1, "milliseconds": 41.330572, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q20_ar", "language": "ar", "pass_number": 1, "milliseconds": 46.26452, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q32_en", "language": "en", "pass_number": 1, "milliseconds": 31.663551, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q34_ar", "language": "ar", "pass_number": 1, "milliseconds": 37.552584, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q28_en", "language": "en", "pass_number": 1, "milliseconds": 36.651769, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q20_ar", "language": "ar", "pass_number": 1, "milliseconds": 48.961718, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q08_ar", "language": "ar", "pass_number": 1, "milliseconds": 0.346219, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q29_ar", "language": "ar", "pass_number": 1, "milliseconds": 0.336946, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q02_ar", "language": "ar", "pass_number": 1, "milliseconds": 40.382182, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q06_en", "language": "en", "pass_number": 1, "milliseconds": 42.940159, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q17_ar", "language": "ar", "pass_number": 1, "milliseconds": 37.508358, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q02_en", "language": "en", "pass_number": 1, "milliseconds": 1797.131593, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q35_en", "language": "en", "pass_number": 1, "milliseconds": 42.775245, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q16_ar", "language": "ar", "pass_number": 1, "milliseconds": 1024.370976, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q06_ar", "language": "ar", "pass_number": 1, "milliseconds": 35.79966, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q23_en", "language": "en", "pass_number": 1, "milliseconds": 0.245463, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q31_en", "language": "en", "pass_number": 1, "milliseconds": 29.081044, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q02_en", "language": "en", "pass_number": 1, "milliseconds": 0.152365, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q29_ar", "language": "ar", "pass_number": 1, "milliseconds": 37.774658, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q08_ar", "language": "ar", "pass_number": 1, "milliseconds": 2085.151815, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q27_ar", "language": "ar", "pass_number": 1, "milliseconds": 32.683617, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q17_ar", "language": "ar", "pass_number": 1, "milliseconds": 32.268914, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q29_en", "language": "en", "pass_number": 1, "milliseconds": 37.786736, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q05_ar", "language": "ar", "pass_number": 1, "milliseconds": 34.8788, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q30_ar", "language": "ar", "pass_number": 1, "milliseconds": 38.728667, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q12_en", "language": "en", "pass_number": 1, "milliseconds": 1846.112063, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q03_ar", "language": "ar", "pass_number": 1, "milliseconds": 35.00445, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q30_en", "language": "en", "pass_number": 1, "milliseconds": 35.361827, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q28_en", "language": "en", "pass_number": 1, "milliseconds": 294.149671, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q34_ar", "language": "ar", "pass_number": 1, "milliseconds": 36.98748, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q30_en", "language": "en", "pass_number": 1, "milliseconds": 0.148539, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q18_ar", "language": "ar", "pass_number": 1, "milliseconds": 33.375761, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q03_en", "language": "en", "pass_number": 1, "milliseconds": 36.51879, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q22_en", "language": "en", "pass_number": 1, "milliseconds": 1064.260747, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q17_ar", "language": "ar", "pass_number": 1, "milliseconds": 34.846277, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q19_en", "language": "en", "pass_number": 1, "milliseconds": 41.262814, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q34_ar", "language": "ar", "pass_number": 1, "milliseconds": 36.922863, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q10_en", "language": "en", "pass_number": 1, "milliseconds": 31.092762, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q33_ar", "language": "ar", "pass_number": 1, "milliseconds": 415.560126, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q33_en", "language": "en", "pass_number": 1, "milliseconds": 33.343442, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q11_ar", "language": "ar", "pass_number": 1, "milliseconds": 0.299705, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q12_en", "language": "en", "pass_number": 1, "milliseconds": 930.224079, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q27_en", "language": "en", "pass_number": 1, "milliseconds": 0.136002, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q32_ar", "language": "ar", "pass_number": 1, "milliseconds": 31.593011, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q02_en", "language": "en", "pass_number": 1, "milliseconds": 31.368668, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q06_en", "language": "en", "pass_number": 1, "milliseconds": 35.469271, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q06_en", "language": "en", "pass_number": 1, "milliseconds": 0.288309, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q15_en", "language": "en", "pass_number": 1, "milliseconds": 31.884204, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q11_en", "language": "en", "pass_number": 1, "milliseconds": 36.23618, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q08_ar", "language": "ar", "pass_number": 1, "milliseconds": 1095.309444, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q11_ar", "language": "ar", "pass_number": 1, "milliseconds": 40.171818, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q20_en", "language": "en", "pass_number": 1, "milliseconds": 0.182469, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q04_en", "language": "en", "pass_number": 1, "milliseconds": 0.363296, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q31_en", "language": "en", "pass_number": 1, "milliseconds": 30.979651, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q26_ar", "language": "ar", "pass_number": 1, "milliseconds": 1684.754797, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q21_ar", "language": "ar", "pass_number": 1, "milliseconds": 40.5856, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q35_en", "language": "en", "pass_number": 1, "milliseconds": 31.430787, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q31_en", "language": "en", "pass_number": 1, "milliseconds": 0.114909, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q22_en", "language": "en", "pass_number": 1, "milliseconds": 37.704814, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q15_ar", "language": "ar", "pass_number": 1, "milliseconds": 34.712523, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q30_ar", "language": "ar", "pass_number": 1, "milliseconds": 0.2846, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q34_ar", "language": "ar", "pass_number": 1, "milliseconds": 1048.225542, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q23_ar", "language": "ar", "pass_number": 1, "milliseconds": 42.186519, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q28_en", "language": "en", "pass_number": 1, "milliseconds": 31.920438, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q25_en", "language": "en", "pass_number": 1, "milliseconds": 37.051761, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q01_en", "language": "en", "pass_number": 1, "milliseconds": 1213.856752, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q17_en", "language": "en", "pass_number": 1, "milliseconds": 38.17713, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q31_en", "language": "en", "pass_number": 1, "milliseconds": 37.85864, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q01_ar", "language": "ar", "pass_number": 1, "milliseconds": 39.859859, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q29_ar", "language": "ar", "pass_number": 1, "milliseconds": 50.161323, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q01_en", "language": "en", "pass_number": 1, "milliseconds": 37.367036, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q24_ar", "language": "ar", "pass_number": 1, "milliseconds": 42.138348, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q08_en", "language": "en", "pass_number": 1, "milliseconds": 46.37262, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q35_ar", "language": "ar", "pass_number": 1, "milliseconds": 38.255685, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q07_ar", "language": "ar", "pass_number": 1, "milliseconds": 0.404457, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q03_en", "language": "en", "pass_number": 1, "milliseconds": 43.203979, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q33_en", "language": "en", "pass_number": 1, "milliseconds": 36.583902, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q23_en", "language": "en", "pass_number": 1, "milliseconds": 52.964945, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q14_ar", "language": "ar", "pass_number": 1, "milliseconds": 34.798019, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q29_ar", "language": "ar", "pass_number": 1, "milliseconds": 0.520357, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q18_ar", "language": "ar", "pass_number": 1, "milliseconds": 48.254463, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q27_en", "language": "en", "pass_number": 1, "milliseconds": 34.966037, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q31_en", "language": "en", "pass_number": 1, "milliseconds": 1783.440771, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q33_ar", "language": "ar", "pass_number": 1, "milliseconds": 53.203735, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q25_en", "language": "en", "pass_number": 1, "milliseconds": 35.425516, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q36_en", "language": "en", "pass_number": 1, "milliseconds": 38.783732, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q10_en", "language": "en", "pass_number": 1, "milliseconds": 36.683829, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q10_en", "language": "en", "pass_number": 1, "milliseconds": 38.475508, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q10_en", "language": "en", "pass_number": 1, "milliseconds": 33.927238, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q18_en", "language": "en", "pass_number": 1, "milliseconds": 0.423984, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q23_en", "language": "en", "pass_number": 1, "milliseconds": 41.798143, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q13_ar", "language": "ar", "pass_number": 1, "milliseconds": 0.296567, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q12_en", "language": "en", "pass_number": 1, "milliseconds": 38.843781, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q33_ar", "language": "ar", "pass_number": 1, "milliseconds": 0.24405, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q14_ar", "language": "ar", "pass_number": 1, "milliseconds": 35.259661, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q20_en", "language": "en", "pass_number": 1, "milliseconds": 43.000825, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q25_ar", "language": "ar", "pass_number": 1, "milliseconds": 2013.718218, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q26_ar", "language": "ar", "pass_number": 1, "milliseconds": 35.686169, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q19_ar", "language": "ar", "pass_number": 1, "milliseconds": 0.395723, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q13_ar", "language": "ar", "pass_number": 1, "milliseconds": 1156.203614, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q12_ar", "language": "ar", "pass_number": 1, "milliseconds": 0.680542, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q13_ar", "language": "ar", "pass_number": 1, "milliseconds": 44.124941, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q13_ar", "language": "ar", "pass_number": 1, "milliseconds": 40.198716, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q21_en", "language": "en", "pass_number": 1, "milliseconds": 0.414791, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q25_ar", "language": "ar", "pass_number": 1, "milliseconds": 43.676399, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q10_en", "language": "en", "pass_number": 1, "milliseconds": 38.97173, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q14_ar", "language": "ar", "pass_number": 1, "milliseconds": 2083.393027, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q09_en", "language": "en", "pass_number": 1, "milliseconds": 33.271513, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q13_ar", "language": "ar", "pass_number": 1, "milliseconds": 37.072311, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q23_en", "language": "en", "pass_number": 1, "milliseconds": 43.921771, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q20_ar", "language": "ar", "pass_number": 1, "milliseconds": 45.476101, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q12_ar", "language": "ar", "pass_number": 1, "milliseconds": 44.9934, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q32_en", "language": "en", "pass_number": 1, "milliseconds": 33.926517, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q01_en", "language": "en", "pass_number": 1, "milliseconds": 37.332365, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q19_en", "language": "en", "pass_number": 1, "milliseconds": 0.169499, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q28_ar", "language": "ar", "pass_number": 1, "milliseconds": 0.335064, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q18_en", "language": "en", "pass_number": 1, "milliseconds": 0.469551, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q23_ar", "language": "ar", "pass_number": 1, "milliseconds": 47.646458, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q30_ar", "language": "ar", "pass_number": 1, "milliseconds": 45.094669, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q16_ar", "language": "ar", "pass_number": 1, "milliseconds": 46.218605, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q27_ar", "language": "ar", "pass_number": 1, "milliseconds": 39.319141, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q03_en", "language": "en", "pass_number": 1, "milliseconds": 0.326331, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q15_en", "language": "en", "pass_number": 1, "milliseconds": 34.901493, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q12_en", "language": "en", "pass_number": 1, "milliseconds": 38.384304, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q07_ar", "language": "ar", "pass_number": 1, "milliseconds": 0.398628, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q20_ar", "language": "ar", "pass_number": 1, "milliseconds": 1197.308865, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q04_ar", "language": "ar", "pass_number": 1, "milliseconds": 55.082003, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q06_ar", "language": "ar", "pass_number": 1, "milliseconds": 43.812622, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q30_en", "language": "en", "pass_number": 1, "milliseconds": 47.676846, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q09_en", "language": "en", "pass_number": 1, "milliseconds": 39.533925, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q15_ar", "language": "ar", "pass_number": 1, "milliseconds": 51.429325, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q19_en", "language": "en", "pass_number": 1, "milliseconds": 2289.961038, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q20_ar", "language": "ar", "pass_number": 1, "milliseconds": 0.327982, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q23_en", "language": "en", "pass_number": 1, "milliseconds": 44.025395, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q01_ar", "language": "ar", "pass_number": 1, "milliseconds": 36.350207, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q13_ar", "language": "ar", "pass_number": 1, "milliseconds": 39.774649, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q06_en", "language": "en", "pass_number": 1, "milliseconds": 2074.296061, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q04_ar", "language": "ar", "pass_number": 1, "milliseconds": 1076.097672, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q25_en", "language": "en", "pass_number": 1, "milliseconds": 1714.813117, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q20_en", "language": "en", "pass_number": 1, "milliseconds": 37.307883, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q22_ar", "language": "ar", "pass_number": 1, "milliseconds": 2004.075158, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q06_ar", "language": "ar", "pass_number": 1, "milliseconds": 52.390013, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q12_ar", "language": "ar", "pass_number": 1, "milliseconds": 60.434934, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q19_ar", "language": "ar", "pass_number": 1, "milliseconds": 0.34701, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q36_en", "language": "en", "pass_number": 1, "milliseconds": 36.491684, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q26_en", "language": "en", "pass_number": 1, "milliseconds": 30.740808, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q03_ar", "language": "ar", "pass_number": 1, "milliseconds": 43.090505, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q24_en", "language": "en", "pass_number": 1, "milliseconds": 39.50514, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q24_en", "language": "en", "pass_number": 1, "milliseconds": 35.806517, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q20_en", "language": "en", "pass_number": 1, "milliseconds": 0.318037, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q25_ar", "language": "ar", "pass_number": 1, "milliseconds": 32.360156, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q09_en", "language": "en", "pass_number": 1, "milliseconds": 33.394005, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q23_ar", "language": "ar", "pass_number": 1, "milliseconds": 1151.694888, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q33_en", "language": "en", "pass_number": 1, "milliseconds": 41.043689, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q14_en", "language": "en", "pass_number": 1, "milliseconds": 37.376614, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q06_en", "language": "en", "pass_number": 1, "milliseconds": 39.617995, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q21_ar", "language": "ar", "pass_number": 1, "milliseconds": 41.359484, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q13_en", "language": "en", "pass_number": 1, "milliseconds": 1777.693578, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q21_en", "language": "en", "pass_number": 1, "milliseconds": 2303.868033, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q36_en", "language": "en", "pass_number": 1, "milliseconds": 911.220903, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q23_en", "language": "en", "pass_number": 1, "milliseconds": 968.267508, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q35_en", "language": "en", "pass_number": 1, "milliseconds": 30.381747, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q12_en", "language": "en", "pass_number": 1, "milliseconds": 0.19121, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q02_en", "language": "en", "pass_number": 1, "milliseconds": 30.443929, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q20_en", "language": "en", "pass_number": 1, "milliseconds": 35.336671, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q09_ar", "language": "ar", "pass_number": 1, "milliseconds": 33.893385, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q30_en", "language": "en", "pass_number": 1, "milliseconds": 35.962197, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q09_ar", "language": "ar", "pass_number": 1, "milliseconds": 33.486909, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q06_ar", "language": "ar", "pass_number": 1, "milliseconds": 35.617021, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q01_en", "language": "en", "pass_number": 1, "milliseconds": 29.79028, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q03_ar", "language": "ar", "pass_number": 1, "milliseconds": 36.114451, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q18_en", "language": "en", "pass_number": 1, "milliseconds": 32.069251, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q28_ar", "language": "ar", "pass_number": 1, "milliseconds": 35.447834, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q30_en", "language": "en", "pass_number": 1, "milliseconds": 3.708988, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q30_ar", "language": "ar", "pass_number": 1, "milliseconds": 2367.808546, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q08_ar", "language": "ar", "pass_number": 1, "milliseconds": 0.333631, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q18_ar", "language": "ar", "pass_number": 1, "milliseconds": 0.118284, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q08_ar", "language": "ar", "pass_number": 1, "milliseconds": 44.711403, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q22_en", "language": "en", "pass_number": 1, "milliseconds": 46.675222, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q15_en", "language": "en", "pass_number": 1, "milliseconds": 30.663367, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q10_en", "language": "en", "pass_number": 1, "milliseconds": 0.172414, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q28_en", "language": "en", "pass_number": 1, "milliseconds": 28.638218, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q09_ar", "language": "ar", "pass_number": 1, "milliseconds": 34.138282, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q03_ar", "language": "ar", "pass_number": 1, "milliseconds": 33.775087, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q33_en", "language": "en", "pass_number": 1, "milliseconds": 401.623661, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q04_ar", "language": "ar", "pass_number": 1, "milliseconds": 44.356119, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q18_ar", "language": "ar", "pass_number": 1, "milliseconds": 2100.05924, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q35_en", "language": "en", "pass_number": 1, "milliseconds": 31.040773, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q02_ar", "language": "ar", "pass_number": 1, "milliseconds": 32.244455, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q35_en", "language": "en", "pass_number": 1, "milliseconds": 32.700596, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q10_ar", "language": "ar", "pass_number": 1, "milliseconds": 36.677048, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q24_en", "language": "en", "pass_number": 1, "milliseconds": 0.181898, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q35_ar", "language": "ar", "pass_number": 1, "milliseconds": 33.027367, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q34_en", "language": "en", "pass_number": 1, "milliseconds": 2283.049095, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q25_ar", "language": "ar", "pass_number": 1, "milliseconds": 361.962591, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q10_en", "language": "en", "pass_number": 1, "milliseconds": 2090.651966, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q20_en", "language": "en", "pass_number": 1, "milliseconds": 59.8626, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q28_en", "language": "en", "pass_number": 1, "milliseconds": 0.132756, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q17_en", "language": "en", "pass_number": 1, "milliseconds": 51.130188, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q08_en", "language": "en", "pass_number": 1, "milliseconds": 53.095605, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q20_ar", "language": "ar", "pass_number": 1, "milliseconds": 54.178271, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q24_en", "language": "en", "pass_number": 1, "milliseconds": 47.287643, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q01_en", "language": "en", "pass_number": 1, "milliseconds": 0.283478, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q05_ar", "language": "ar", "pass_number": 1, "milliseconds": 0.402243, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q17_ar", "language": "ar", "pass_number": 1, "milliseconds": 42.21033, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q30_en", "language": "en", "pass_number": 1, "milliseconds": 48.147461, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q31_ar", "language": "ar", "pass_number": 1, "milliseconds": 37.036633, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q09_ar", "language": "ar", "pass_number": 1, "milliseconds": 1965.26835, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q12_ar", "language": "ar", "pass_number": 1, "milliseconds": 0.281584, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q17_en", "language": "en", "pass_number": 1, "milliseconds": 31.386988, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q07_en", "language": "en", "pass_number": 1, "milliseconds": 0.145605, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q08_ar", "language": "ar", "pass_number": 1, "milliseconds": 44.575489, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q19_ar", "language": "ar", "pass_number": 1, "milliseconds": 41.346727, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q36_en", "language": "en", "pass_number": 1, "milliseconds": 33.397767, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q05_ar", "language": "ar", "pass_number": 1, "milliseconds": 34.438929, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q05_ar", "language": "ar", "pass_number": 1, "milliseconds": 42.897565, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q21_en", "language": "en", "pass_number": 1, "milliseconds": 51.12532, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q02_ar", "language": "ar", "pass_number": 1, "milliseconds": 0.472075, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q01_ar", "language": "ar", "pass_number": 1, "milliseconds": 78.317939, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q13_ar", "language": "ar", "pass_number": 1, "milliseconds": 0.396413, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q01_en", "language": "en", "pass_number": 1, "milliseconds": 37.92431, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q33_en", "language": "en", "pass_number": 1, "milliseconds": 0.216499, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q27_ar", "language": "ar", "pass_number": 1, "milliseconds": 325.092325, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q30_ar", "language": "ar", "pass_number": 1, "milliseconds": 361.327392, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q33_en", "language": "en", "pass_number": 1, "milliseconds": 1914.255767, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q26_en", "language": "en", "pass_number": 1, "milliseconds": 31.800432, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q09_en", "language": "en", "pass_number": 1, "milliseconds": 31.36568, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q11_ar", "language": "ar", "pass_number": 1, "milliseconds": 34.438583, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q31_ar", "language": "ar", "pass_number": 1, "milliseconds": 1711.848046, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q23_en", "language": "en", "pass_number": 1, "milliseconds": 37.318831, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q14_ar", "language": "ar", "pass_number": 1, "milliseconds": 31.963813, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q24_ar", "language": "ar", "pass_number": 1, "milliseconds": 0.320432, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q03_ar", "language": "ar", "pass_number": 1, "milliseconds": 37.450016, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q32_ar", "language": "ar", "pass_number": 1, "milliseconds": 29.39224, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q17_ar", "language": "ar", "pass_number": 1, "milliseconds": 415.917607, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q19_en", "language": "en", "pass_number": 1, "milliseconds": 39.893469, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q20_en", "language": "en", "pass_number": 1, "milliseconds": 38.0566, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q13_ar", "language": "ar", "pass_number": 1, "milliseconds": 1785.477807, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q30_en", "language": "en", "pass_number": 1, "milliseconds": 350.636547, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q16_ar", "language": "ar", "pass_number": 1, "milliseconds": 0.37288, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q06_en", "language": "en", "pass_number": 1, "milliseconds": 0.168869, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q18_ar", "language": "ar", "pass_number": 1, "milliseconds": 38.068758, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q10_ar", "language": "ar", "pass_number": 1, "milliseconds": 0.365929, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q05_ar", "language": "ar", "pass_number": 1, "milliseconds": 35.64984, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q33_ar", "language": "ar", "pass_number": 1, "milliseconds": 38.881626, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q08_ar", "language": "ar", "pass_number": 1, "milliseconds": 48.322907, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q24_ar", "language": "ar", "pass_number": 1, "milliseconds": 45.162821, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q09_ar", "language": "ar", "pass_number": 1, "milliseconds": 37.764819, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q21_ar", "language": "ar", "pass_number": 1, "milliseconds": 2107.219083, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q31_en", "language": "en", "pass_number": 1, "milliseconds": 33.302403, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q06_ar", "language": "ar", "pass_number": 1, "milliseconds": 36.327028, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q02_ar", "language": "ar", "pass_number": 1, "milliseconds": 1713.876081, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q09_en", "language": "en", "pass_number": 1, "milliseconds": 28.432949, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q19_ar", "language": "ar", "pass_number": 1, "milliseconds": 39.647046, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q25_en", "language": "en", "pass_number": 1, "milliseconds": 27.137054, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q12_en", "language": "en", "pass_number": 1, "milliseconds": 30.945362, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q04_ar", "language": "ar", "pass_number": 1, "milliseconds": 1817.145963, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q18_ar", "language": "ar", "pass_number": 1, "milliseconds": 35.531414, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q13_en", "language": "en", "pass_number": 1, "milliseconds": 0.184101, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q11_ar", "language": "ar", "pass_number": 1, "milliseconds": 1091.282057, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q35_en", "language": "en", "pass_number": 1, "milliseconds": 0.301003, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q10_en", "language": "en", "pass_number": 1, "milliseconds": 929.168441, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q29_ar", "language": "ar", "pass_number": 1, "milliseconds": 341.299684, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q06_ar", "language": "ar", "pass_number": 1, "milliseconds": 1.17458, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q21_en", "language": "en", "pass_number": 1, "milliseconds": 41.653932, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q27_ar", "language": "ar", "pass_number": 1, "milliseconds": 32.391227, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q36_en", "language": "en", "pass_number": 1, "milliseconds": 34.535806, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q33_en", "language": "en", "pass_number": 1, "milliseconds": 32.542931, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q29_ar", "language": "ar", "pass_number": 1, "milliseconds": 37.271977, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q14_ar", "language": "ar", "pass_number": 1, "milliseconds": 42.444752, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q36_ar", "language": "ar", "pass_number": 1, "milliseconds": 954.822093, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q33_ar", "language": "ar", "pass_number": 1, "milliseconds": 32.67566, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q22_en", "language": "en", "pass_number": 1, "milliseconds": 35.835738, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q28_ar", "language": "ar", "pass_number": 1, "milliseconds": 33.053058, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q06_en", "language": "en", "pass_number": 1, "milliseconds": 34.789566, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q06_ar", "language": "ar", "pass_number": 1, "milliseconds": 984.354099, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q13_en", "language": "en", "pass_number": 1, "milliseconds": 36.560486, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q21_en", "language": "en", "pass_number": 1, "milliseconds": 40.941161, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q22_en", "language": "en", "pass_number": 1, "milliseconds": 2210.073718, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q01_ar", "language": "ar", "pass_number": 1, "milliseconds": 995.017097, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q07_en", "language": "en", "pass_number": 1, "milliseconds": 45.155763, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q16_ar", "language": "ar", "pass_number": 1, "milliseconds": 0.277169, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q11_en", "language": "en", "pass_number": 1, "milliseconds": 33.552173, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q11_en", "language": "en", "pass_number": 1, "milliseconds": 1778.074256, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q08_en", "language": "en", "pass_number": 1, "milliseconds": 0.422563, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q15_ar", "language": "ar", "pass_number": 1, "milliseconds": 1138.23863, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q34_en", "language": "en", "pass_number": 1, "milliseconds": 35.23906, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q36_ar", "language": "ar", "pass_number": 1, "milliseconds": 0.147698, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q10_ar", "language": "ar", "pass_number": 1, "milliseconds": 33.982076, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q02_ar", "language": "ar", "pass_number": 1, "milliseconds": 31.377899, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q26_ar", "language": "ar", "pass_number": 1, "milliseconds": 30.097221, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q27_en", "language": "en", "pass_number": 1, "milliseconds": 26.979257, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q22_en", "language": "en", "pass_number": 1, "milliseconds": 37.294318, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q03_en", "language": "en", "pass_number": 1, "milliseconds": 1146.878637, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q16_ar", "language": "ar", "pass_number": 1, "milliseconds": 2047.879734, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q28_en", "language": "en", "pass_number": 1, "milliseconds": 53.118492, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q31_ar", "language": "ar", "pass_number": 1, "milliseconds": 45.61019, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q15_en", "language": "en", "pass_number": 1, "milliseconds": 42.916882, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q16_ar", "language": "ar", "pass_number": 1, "milliseconds": 50.221275, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q29_en", "language": "en", "pass_number": 1, "milliseconds": 52.335588, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q18_ar", "language": "ar", "pass_number": 1, "milliseconds": 53.021925, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q33_ar", "language": "ar", "pass_number": 1, "milliseconds": 42.596124, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q17_ar", "language": "ar", "pass_number": 1, "milliseconds": 0.285921, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q08_en", "language": "en", "pass_number": 1, "milliseconds": 0.136962, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q32_en", "language": "en", "pass_number": 1, "milliseconds": 27.157983, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q07_en", "language": "en", "pass_number": 1, "milliseconds": 1147.10049, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q21_ar", "language": "ar", "pass_number": 1, "milliseconds": 41.445524, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q34_ar", "language": "ar", "pass_number": 1, "milliseconds": 1921.977384, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q22_en", "language": "en", "pass_number": 1, "milliseconds": 41.28719, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q34_en", "language": "en", "pass_number": 1, "milliseconds": 34.104047, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q18_ar", "language": "ar", "pass_number": 1, "milliseconds": 34.077588, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q07_ar", "language": "ar", "pass_number": 1, "milliseconds": 44.849359, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q18_en", "language": "en", "pass_number": 1, "milliseconds": 32.581554, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q11_en", "language": "en", "pass_number": 1, "milliseconds": 0.173135, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q19_ar", "language": "ar", "pass_number": 1, "milliseconds": 44.292919, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q28_ar", "language": "ar", "pass_number": 1, "milliseconds": 32.70765, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q31_en", "language": "en", "pass_number": 1, "milliseconds": 29.842809, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q02_ar", "language": "ar", "pass_number": 1, "milliseconds": 33.133867, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q32_ar", "language": "ar", "pass_number": 1, "milliseconds": 0.232632, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q34_en", "language": "en", "pass_number": 1, "milliseconds": 35.152272, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q31_ar", "language": "ar", "pass_number": 1, "milliseconds": 29.172431, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q10_en", "language": "en", "pass_number": 1, "milliseconds": 32.818284, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q30_ar", "language": "ar", "pass_number": 1, "milliseconds": 39.77366, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q04_en", "language": "en", "pass_number": 1, "milliseconds": 34.550454, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q08_ar", "language": "ar", "pass_number": 1, "milliseconds": 45.159176, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q28_ar", "language": "ar", "pass_number": 1, "milliseconds": 1817.055275, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q05_ar", "language": "ar", "pass_number": 1, "milliseconds": 37.263339, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q33_en", "language": "en", "pass_number": 1, "milliseconds": 0.313665, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q15_en", "language": "en", "pass_number": 1, "milliseconds": 0.143888, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q32_ar", "language": "ar", "pass_number": 1, "milliseconds": 333.052718, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q07_ar", "language": "ar", "pass_number": 1, "milliseconds": 51.923038, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q27_ar", "language": "ar", "pass_number": 1, "milliseconds": 0.197106, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q16_en", "language": "en", "pass_number": 1, "milliseconds": 0.113274, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q34_ar", "language": "ar", "pass_number": 1, "milliseconds": 41.212708, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q32_en", "language": "en", "pass_number": 1, "milliseconds": 29.315521, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q06_en", "language": "en", "pass_number": 1, "milliseconds": 59.843748, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q21_ar", "language": "ar", "pass_number": 1, "milliseconds": 1212.729583, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q07_ar", "language": "ar", "pass_number": 1, "milliseconds": 46.719185, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q32_en", "language": "en", "pass_number": 1, "milliseconds": 29.643916, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q32_ar", "language": "ar", "pass_number": 1, "milliseconds": 1832.358504, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q25_en", "language": "en", "pass_number": 1, "milliseconds": 34.08615, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q10_ar", "language": "ar", "pass_number": 1, "milliseconds": 38.000225, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q22_ar", "language": "ar", "pass_number": 1, "milliseconds": 46.140374, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q07_en", "language": "en", "pass_number": 1, "milliseconds": 43.715593, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q35_ar", "language": "ar", "pass_number": 1, "milliseconds": 40.572474, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q03_ar", "language": "ar", "pass_number": 1, "milliseconds": 0.304719, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q12_en", "language": "en", "pass_number": 1, "milliseconds": 0.121719, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q26_ar", "language": "ar", "pass_number": 1, "milliseconds": 39.427818, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q32_en", "language": "en", "pass_number": 1, "milliseconds": 0.394391, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q32_en", "language": "en", "pass_number": 1, "milliseconds": 34.352052, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q28_en", "language": "en", "pass_number": 1, "milliseconds": 32.15724, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q20_ar", "language": "ar", "pass_number": 1, "milliseconds": 0.34628, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q02_en", "language": "en", "pass_number": 1, "milliseconds": 40.101985, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q25_en", "language": "en", "pass_number": 1, "milliseconds": 30.185155, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q10_ar", "language": "ar", "pass_number": 1, "milliseconds": 985.452006, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q13_en", "language": "en", "pass_number": 1, "milliseconds": 32.305768, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q32_ar", "language": "ar", "pass_number": 1, "milliseconds": 27.908962, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q18_en", "language": "en", "pass_number": 1, "milliseconds": 32.314582, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q16_ar", "language": "ar", "pass_number": 1, "milliseconds": 34.266015, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q21_en", "language": "en", "pass_number": 1, "milliseconds": 1016.495535, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q18_en", "language": "en", "pass_number": 1, "milliseconds": 410.931088, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q35_en", "language": "en", "pass_number": 1, "milliseconds": 34.478378, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q07_ar", "language": "ar", "pass_number": 1, "milliseconds": 44.511555, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q19_en", "language": "en", "pass_number": 1, "milliseconds": 1054.449743, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q26_ar", "language": "ar", "pass_number": 1, "milliseconds": 29.526742, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q07_en", "language": "en", "pass_number": 1, "milliseconds": 44.50353, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q32_ar", "language": "ar", "pass_number": 1, "milliseconds": 35.68727, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q12_en", "language": "en", "pass_number": 1, "milliseconds": 59.00295, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q19_ar", "language": "ar", "pass_number": 1, "milliseconds": 40.15683, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q01_en", "language": "en", "pass_number": 1, "milliseconds": 0.175778, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q15_ar", "language": "ar", "pass_number": 1, "milliseconds": 38.010134, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q17_en", "language": "en", "pass_number": 1, "milliseconds": 30.418089, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q25_en", "language": "en", "pass_number": 1, "milliseconds": 27.659094, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q05_en", "language": "en", "pass_number": 1, "milliseconds": 0.230978, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q26_en", "language": "en", "pass_number": 1, "milliseconds": 28.707331, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q31_ar", "language": "ar", "pass_number": 1, "milliseconds": 28.35885, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q31_en", "language": "en", "pass_number": 1, "milliseconds": 27.947116, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q24_ar", "language": "ar", "pass_number": 1, "milliseconds": 37.512976, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q15_en", "language": "en", "pass_number": 1, "milliseconds": 956.139274, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q23_ar", "language": "ar", "pass_number": 1, "milliseconds": 37.865623, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q11_en", "language": "en", "pass_number": 1, "milliseconds": 30.868398, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q14_en", "language": "en", "pass_number": 1, "milliseconds": 30.393892, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q23_en", "language": "en", "pass_number": 1, "milliseconds": 1814.171832, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q14_en", "language": "en", "pass_number": 1, "milliseconds": 0.294011, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q05_en", "language": "en", "pass_number": 1, "milliseconds": 1814.404251, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q35_en", "language": "en", "pass_number": 1, "milliseconds": 0.166505, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q35_ar", "language": "ar", "pass_number": 1, "milliseconds": 0.286091, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q07_ar", "language": "ar", "pass_number": 1, "milliseconds": 45.428222, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q23_ar", "language": "ar", "pass_number": 1, "milliseconds": 39.006466, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q03_ar", "language": "ar", "pass_number": 1, "milliseconds": 0.274774, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q24_en", "language": "en", "pass_number": 1, "milliseconds": 34.740269, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q22_ar", "language": "ar", "pass_number": 1, "milliseconds": 41.198791, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q26_en", "language": "en", "pass_number": 1, "milliseconds": 27.913796, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q04_en", "language": "en", "pass_number": 1, "milliseconds": 34.603689, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q18_en", "language": "en", "pass_number": 1, "milliseconds": 30.51305, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q35_en", "language": "en", "pass_number": 1, "milliseconds": 32.191579, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q34_en", "language": "en", "pass_number": 1, "milliseconds": 982.507879, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q08_ar", "language": "ar", "pass_number": 1, "milliseconds": 49.242785, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q17_en", "language": "en", "pass_number": 1, "milliseconds": 31.326026, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q10_ar", "language": "ar", "pass_number": 1, "milliseconds": 33.582085, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q16_en", "language": "en", "pass_number": 1, "milliseconds": 31.528844, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q05_ar", "language": "ar", "pass_number": 1, "milliseconds": 35.61087, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q19_ar", "language": "ar", "pass_number": 1, "milliseconds": 43.120658, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q04_en", "language": "en", "pass_number": 1, "milliseconds": 35.759308, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q12_ar", "language": "ar", "pass_number": 1, "milliseconds": 41.012487, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q33_ar", "language": "ar", "pass_number": 1, "milliseconds": 0.172755, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q27_en", "language": "en", "pass_number": 1, "milliseconds": 27.940305, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q29_en", "language": "en", "pass_number": 1, "milliseconds": 39.047616, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q06_en", "language": "en", "pass_number": 1, "milliseconds": 37.823866, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q26_ar", "language": "ar", "pass_number": 1, "milliseconds": 318.50142, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q35_ar", "language": "ar", "pass_number": 1, "milliseconds": 36.024929, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q27_ar", "language": "ar", "pass_number": 1, "milliseconds": 31.197718, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q27_en", "language": "en", "pass_number": 1, "milliseconds": 25.939832, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q21_ar", "language": "ar", "pass_number": 1, "milliseconds": 51.581666, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q36_en", "language": "en", "pass_number": 1, "milliseconds": 1921.729589, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q23_ar", "language": "ar", "pass_number": 1, "milliseconds": 46.915736, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q36_ar", "language": "ar", "pass_number": 1, "milliseconds": 42.445946, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q06_en", "language": "en", "pass_number": 1, "milliseconds": 46.492969, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q28_ar", "language": "ar", "pass_number": 1, "milliseconds": 42.168208, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q17_en", "language": "en", "pass_number": 1, "milliseconds": 0.135229, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q31_ar", "language": "ar", "pass_number": 1, "milliseconds": 37.939748, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q32_en", "language": "en", "pass_number": 1, "milliseconds": 1981.548787, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q01_en", "language": "en", "pass_number": 1, "milliseconds": 33.588668, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q07_ar", "language": "ar", "pass_number": 1, "milliseconds": 1160.243212, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q24_en", "language": "en", "pass_number": 1, "milliseconds": 1839.910037, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q10_ar", "language": "ar", "pass_number": 1, "milliseconds": 0.302145, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q16_en", "language": "en", "pass_number": 1, "milliseconds": 31.707821, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q34_ar", "language": "ar", "pass_number": 1, "milliseconds": 0.508578, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q32_ar", "language": "ar", "pass_number": 1, "milliseconds": 0.188357, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q09_en", "language": "en", "pass_number": 1, "milliseconds": 31.605971, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q15_en", "language": "en", "pass_number": 1, "milliseconds": 31.285259, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q08_ar", "language": "ar", "pass_number": 1, "milliseconds": 44.435763, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q28_ar", "language": "ar", "pass_number": 1, "milliseconds": 34.659663, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q28_ar", "language": "ar", "pass_number": 1, "milliseconds": 308.407925, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q33_en", "language": "en", "pass_number": 1, "milliseconds": 31.541475, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q01_ar", "language": "ar", "pass_number": 1, "milliseconds": 30.775009, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q34_ar", "language": "ar", "pass_number": 1, "milliseconds": 0.266652, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q27_ar", "language": "ar", "pass_number": 1, "milliseconds": 0.138654, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q23_en", "language": "en", "pass_number": 1, "milliseconds": 0.15613, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q25_ar", "language": "ar", "pass_number": 1, "milliseconds": 27.335981, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q30_ar", "language": "ar", "pass_number": 1, "milliseconds": 0.270688, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q15_ar", "language": "ar", "pass_number": 1, "milliseconds": 0.284278, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q13_ar", "language": "ar", "pass_number": 1, "milliseconds": 30.16501, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q27_ar", "language": "ar", "pass_number": 1, "milliseconds": 1939.229132, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q04_en", "language": "en", "pass_number": 1, "milliseconds": 955.249905, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q01_ar", "language": "ar", "pass_number": 1, "milliseconds": 33.672586, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q09_en", "language": "en", "pass_number": 1, "milliseconds": 1760.994638, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q27_en", "language": "en", "pass_number": 1, "milliseconds": 31.966566, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q08_ar", "language": "ar", "pass_number": 1, "milliseconds": 48.315572, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q21_en", "language": "en", "pass_number": 1, "milliseconds": 43.675872, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q35_ar", "language": "ar", "pass_number": 1, "milliseconds": 445.504794, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q32_ar", "language": "ar", "pass_number": 1, "milliseconds": 35.977821, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q26_en", "language": "en", "pass_number": 1, "milliseconds": 30.662176, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q17_en", "language": "en", "pass_number": 1, "milliseconds": 418.113422, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q19_ar", "language": "ar", "pass_number": 1, "milliseconds": 49.037636, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q05_ar", "language": "ar", "pass_number": 1, "milliseconds": 38.345725, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q31_en", "language": "en", "pass_number": 1, "milliseconds": 34.862289, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q29_ar", "language": "ar", "pass_number": 1, "milliseconds": 41.153019, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q12_ar", "language": "ar", "pass_number": 1, "milliseconds": 1104.392205, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q11_en", "language": "en", "pass_number": 1, "milliseconds": 39.842049, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q26_ar", "language": "ar", "pass_number": 1, "milliseconds": 38.177148, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q14_ar", "language": "ar", "pass_number": 1, "milliseconds": 956.533891, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q27_en", "language": "en", "pass_number": 1, "milliseconds": 0.409463, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q13_en", "language": "en", "pass_number": 1, "milliseconds": 34.61803, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q14_en", "language": "en", "pass_number": 1, "milliseconds": 33.965348, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q24_en", "language": "en", "pass_number": 1, "milliseconds": 37.939629, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q06_en", "language": "en", "pass_number": 1, "milliseconds": 974.14065, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q02_en", "language": "en", "pass_number": 1, "milliseconds": 32.711759, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q28_en", "language": "en", "pass_number": 1, "milliseconds": 1645.005202, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q10_ar", "language": "ar", "pass_number": 1, "milliseconds": 33.212647, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q11_ar", "language": "ar", "pass_number": 1, "milliseconds": 34.798883, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q30_ar", "language": "ar", "pass_number": 1, "milliseconds": 50.949301, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q31_ar", "language": "ar", "pass_number": 1, "milliseconds": 34.081126, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q07_en", "language": "en", "pass_number": 1, "milliseconds": 42.976643, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q36_en", "language": "en", "pass_number": 1, "milliseconds": 0.315435, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q05_en", "language": "en", "pass_number": 1, "milliseconds": 65.498662, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q36_ar", "language": "ar", "pass_number": 1, "milliseconds": 80.833578, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q30_en", "language": "en", "pass_number": 1, "milliseconds": 44.825395, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q03_ar", "language": "ar", "pass_number": 1, "milliseconds": 35.492124, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q07_en", "language": "en", "pass_number": 1, "milliseconds": 44.471554, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q19_en", "language": "en", "pass_number": 1, "milliseconds": 46.061736, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q14_en", "language": "en", "pass_number": 1, "milliseconds": 32.391098, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q28_ar", "language": "ar", "pass_number": 1, "milliseconds": 33.790629, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q19_en", "language": "en", "pass_number": 1, "milliseconds": 41.185706, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q32_en", "language": "en", "pass_number": 1, "milliseconds": 32.538245, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q21_en", "language": "en", "pass_number": 1, "milliseconds": 38.311235, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q33_ar", "language": "ar", "pass_number": 1, "milliseconds": 45.792473, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q32_ar", "language": "ar", "pass_number": 1, "milliseconds": 34.196646, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q03_ar", "language": "ar", "pass_number": 1, "milliseconds": 1867.980269, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q12_en", "language": "en", "pass_number": 1, "milliseconds": 38.215955, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q03_en", "language": "en", "pass_number": 1, "milliseconds": 37.546789, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q26_en", "language": "en", "pass_number": 1, "milliseconds": 0.297899, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q07_en", "language": "en", "pass_number": 1, "milliseconds": 42.347828, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q32_ar", "language": "ar", "pass_number": 1, "milliseconds": 33.984124, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q26_en", "language": "en", "pass_number": 1, "milliseconds": 1670.56772, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q20_ar", "language": "ar", "pass_number": 1, "milliseconds": 1973.862189, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q15_ar", "language": "ar", "pass_number": 1, "milliseconds": 33.632575, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q18_en", "language": "en", "pass_number": 1, "milliseconds": 31.38734, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q18_ar", "language": "ar", "pass_number": 1, "milliseconds": 0.318569, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q33_ar", "language": "ar", "pass_number": 1, "milliseconds": 34.788547, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q26_ar", "language": "ar", "pass_number": 1, "milliseconds": 27.569359, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q11_ar", "language": "ar", "pass_number": 1, "milliseconds": 35.08249, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q24_ar", "language": "ar", "pass_number": 1, "milliseconds": 1046.999339, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q21_ar", "language": "ar", "pass_number": 1, "milliseconds": 39.547934, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q03_en", "language": "en", "pass_number": 1, "milliseconds": 36.041201, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q14_en", "language": "en", "pass_number": 1, "milliseconds": 881.397344, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q21_ar", "language": "ar", "pass_number": 1, "milliseconds": 0.328424, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q21_en", "language": "en", "pass_number": 1, "milliseconds": 0.215657, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q16_ar", "language": "ar", "pass_number": 1, "milliseconds": 37.722316, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q27_en", "language": "en", "pass_number": 1, "milliseconds": 29.348828, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q10_ar", "language": "ar", "pass_number": 1, "milliseconds": 40.515698, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q14_ar", "language": "ar", "pass_number": 1, "milliseconds": 33.508684, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q11_ar", "language": "ar", "pass_number": 1, "milliseconds": 39.739926, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q34_en", "language": "en", "pass_number": 1, "milliseconds": 41.23638, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q20_en", "language": "en", "pass_number": 1, "milliseconds": 1930.192928, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q09_ar", "language": "ar", "pass_number": 1, "milliseconds": 0.279441, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q28_ar", "language": "ar", "pass_number": 1, "milliseconds": 0.2857, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q31_en", "language": "en", "pass_number": 1, "milliseconds": 342.869244, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q33_ar", "language": "ar", "pass_number": 1, "milliseconds": 1928.338423, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q36_en", "language": "en", "pass_number": 1, "milliseconds": 33.823876, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q05_ar", "language": "ar", "pass_number": 1, "milliseconds": 1895.34308, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q04_ar", "language": "ar", "pass_number": 1, "milliseconds": 33.5526, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q09_ar", "language": "ar", "pass_number": 1, "milliseconds": 30.658811, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q22_ar", "language": "ar", "pass_number": 1, "milliseconds": 35.314562, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q28_ar", "language": "ar", "pass_number": 1, "milliseconds": 31.272935, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q17_ar", "language": "ar", "pass_number": 1, "milliseconds": 29.596318, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q03_en", "language": "en", "pass_number": 1, "milliseconds": 32.033894, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q10_en", "language": "en", "pass_number": 1, "milliseconds": 27.232759, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q20_en", "language": "en", "pass_number": 1, "milliseconds": 36.510943, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q35_ar", "language": "ar", "pass_number": 1, "milliseconds": 1808.320902, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q17_ar", "language": "ar", "pass_number": 1, "milliseconds": 34.666879, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q25_ar", "language": "ar", "pass_number": 1, "milliseconds": 34.854716, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q27_ar", "language": "ar", "pass_number": 1, "milliseconds": 31.436756, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q19_en", "language": "en", "pass_number": 1, "milliseconds": 37.499689, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q34_en", "language": "en", "pass_number": 1, "milliseconds": 36.115491, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q26_ar", "language": "ar", "pass_number": 1, "milliseconds": 30.042745, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q16_en", "language": "en", "pass_number": 1, "milliseconds": 32.246488, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q16_ar", "language": "ar", "pass_number": 2, "milliseconds": 41.1429, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q06_ar", "language": "ar", "pass_number": 2, "milliseconds": 1808.656116, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q18_ar", "language": "ar", "pass_number": 2, "milliseconds": 32.163316, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q36_ar", "language": "ar", "pass_number": 2, "milliseconds": 31.478567, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q26_ar", "language": "ar", "pass_number": 2, "milliseconds": 27.362168, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q25_en", "language": "en", "pass_number": 2, "milliseconds": 0.131533, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q25_en", "language": "en", "pass_number": 2, "milliseconds": 27.358354, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q24_en", "language": "en", "pass_number": 2, "milliseconds": 0.301634, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q22_ar", "language": "ar", "pass_number": 2, "milliseconds": 995.221215, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q07_en", "language": "en", "pass_number": 2, "milliseconds": 38.202924, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q21_ar", "language": "ar", "pass_number": 2, "milliseconds": 39.931247, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q36_ar", "language": "ar", "pass_number": 2, "milliseconds": 32.700272, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q31_ar", "language": "ar", "pass_number": 2, "milliseconds": 33.774944, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q20_en", "language": "en", "pass_number": 2, "milliseconds": 0.188648, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q06_en", "language": "en", "pass_number": 2, "milliseconds": 35.727919, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q16_ar", "language": "ar", "pass_number": 2, "milliseconds": 34.93323, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q21_en", "language": "en", "pass_number": 2, "milliseconds": 0.193805, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q04_en", "language": "en", "pass_number": 2, "milliseconds": 35.552881, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q27_ar", "language": "ar", "pass_number": 2, "milliseconds": 33.550193, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q31_en", "language": "en", "pass_number": 2, "milliseconds": 28.861321, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q33_ar", "language": "ar", "pass_number": 2, "milliseconds": 34.246689, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q33_en", "language": "en", "pass_number": 2, "milliseconds": 1776.650451, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q04_en", "language": "en", "pass_number": 2, "milliseconds": 37.909786, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q27_en", "language": "en", "pass_number": 2, "milliseconds": 31.338499, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q02_ar", "language": "ar", "pass_number": 2, "milliseconds": 33.110556, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q08_ar", "language": "ar", "pass_number": 2, "milliseconds": 45.044014, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q12_en", "language": "en", "pass_number": 2, "milliseconds": 1835.76655, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q23_ar", "language": "ar", "pass_number": 2, "milliseconds": 2019.391273, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q10_ar", "language": "ar", "pass_number": 2, "milliseconds": 39.711096, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q31_ar", "language": "ar", "pass_number": 2, "milliseconds": 29.800006, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q29_en", "language": "en", "pass_number": 2, "milliseconds": 35.337812, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q32_en", "language": "en", "pass_number": 2, "milliseconds": 286.720756, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q03_ar", "language": "ar", "pass_number": 2, "milliseconds": 996.494994, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q08_ar", "language": "ar", "pass_number": 2, "milliseconds": 2066.78831, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q14_ar", "language": "ar", "pass_number": 2, "milliseconds": 1846.795596, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q25_ar", "language": "ar", "pass_number": 2, "milliseconds": 34.026611, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q22_en", "language": "en", "pass_number": 2, "milliseconds": 40.410183, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q24_en", "language": "en", "pass_number": 2, "milliseconds": 42.07569, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q26_en", "language": "en", "pass_number": 2, "milliseconds": 29.694606, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q13_en", "language": "en", "pass_number": 2, "milliseconds": 34.832676, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q20_ar", "language": "ar", "pass_number": 2, "milliseconds": 2143.006495, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q15_ar", "language": "ar", "pass_number": 2, "milliseconds": 2123.15964, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q14_en", "language": "en", "pass_number": 2, "milliseconds": 39.125915, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q28_en", "language": "en", "pass_number": 2, "milliseconds": 1728.767942, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q10_en", "language": "en", "pass_number": 2, "milliseconds": 29.40481, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q07_en", "language": "en", "pass_number": 2, "milliseconds": 42.406027, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q28_en", "language": "en", "pass_number": 2, "milliseconds": 0.337306, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q33_en", "language": "en", "pass_number": 2, "milliseconds": 36.293619, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q12_ar", "language": "ar", "pass_number": 2, "milliseconds": 1771.703453, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q26_ar", "language": "ar", "pass_number": 2, "milliseconds": 1717.496017, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q34_ar", "language": "ar", "pass_number": 2, "milliseconds": 42.983784, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q29_ar", "language": "ar", "pass_number": 2, "milliseconds": 2296.553132, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q25_ar", "language": "ar", "pass_number": 2, "milliseconds": 43.410618, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q10_ar", "language": "ar", "pass_number": 2, "milliseconds": 2028.701891, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q17_en", "language": "en", "pass_number": 2, "milliseconds": 37.664093, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q08_ar", "language": "ar", "pass_number": 2, "milliseconds": 50.675296, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q24_ar", "language": "ar", "pass_number": 2, "milliseconds": 43.811287, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q01_en", "language": "en", "pass_number": 2, "milliseconds": 34.749995, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q12_en", "language": "en", "pass_number": 2, "milliseconds": 40.636822, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q30_en", "language": "en", "pass_number": 2, "milliseconds": 39.895287, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q35_ar", "language": "ar", "pass_number": 2, "milliseconds": 37.457388, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q26_en", "language": "en", "pass_number": 2, "milliseconds": 29.7045, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q19_ar", "language": "ar", "pass_number": 2, "milliseconds": 0.351767, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q36_ar", "language": "ar", "pass_number": 2, "milliseconds": 2064.735404, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q31_en", "language": "en", "pass_number": 2, "milliseconds": 0.127127, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q05_ar", "language": "ar", "pass_number": 2, "milliseconds": 44.07006, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q03_en", "language": "en", "pass_number": 2, "milliseconds": 39.130519, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q10_ar", "language": "ar", "pass_number": 2, "milliseconds": 1068.704971, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q02_ar", "language": "ar", "pass_number": 2, "milliseconds": 39.19233, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q22_en", "language": "en", "pass_number": 2, "milliseconds": 0.265721, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q01_en", "language": "en", "pass_number": 2, "milliseconds": 36.28836, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q32_en", "language": "en", "pass_number": 2, "milliseconds": 31.11235, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q16_en", "language": "en", "pass_number": 2, "milliseconds": 1007.271548, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q04_ar", "language": "ar", "pass_number": 2, "milliseconds": 1047.981058, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q34_ar", "language": "ar", "pass_number": 2, "milliseconds": 0.288234, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q03_ar", "language": "ar", "pass_number": 2, "milliseconds": 0.198762, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q18_ar", "language": "ar", "pass_number": 2, "milliseconds": 0.179253, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q17_en", "language": "en", "pass_number": 2, "milliseconds": 39.147844, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q02_ar", "language": "ar", "pass_number": 2, "milliseconds": 32.829936, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q35_ar", "language": "ar", "pass_number": 2, "milliseconds": 41.753334, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q35_ar", "language": "ar", "pass_number": 2, "milliseconds": 37.648719, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q34_en", "language": "en", "pass_number": 2, "milliseconds": 35.45892, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q11_en", "language": "en", "pass_number": 2, "milliseconds": 1973.547947, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q26_ar", "language": "ar", "pass_number": 2, "milliseconds": 0.187075, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q01_en", "language": "en", "pass_number": 2, "milliseconds": 0.274523, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q21_en", "language": "en", "pass_number": 2, "milliseconds": 39.609012, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q28_ar", "language": "ar", "pass_number": 2, "milliseconds": 37.453012, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q29_en", "language": "en", "pass_number": 2, "milliseconds": 40.610374, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q23_ar", "language": "ar", "pass_number": 2, "milliseconds": 46.205591, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q15_ar", "language": "ar", "pass_number": 2, "milliseconds": 41.309312, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q09_ar", "language": "ar", "pass_number": 2, "milliseconds": 0.271129, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q07_en", "language": "en", "pass_number": 2, "milliseconds": 1193.848671, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q23_en", "language": "en", "pass_number": 2, "milliseconds": 44.882415, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q11_ar", "language": "ar", "pass_number": 2, "milliseconds": 2057.994983, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q17_en", "language": "en", "pass_number": 2, "milliseconds": 1818.072788, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q30_en", "language": "en", "pass_number": 2, "milliseconds": 38.02719, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q27_ar", "language": "ar", "pass_number": 2, "milliseconds": 32.320662, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q32_en", "language": "en", "pass_number": 2, "milliseconds": 0.18323, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q32_en", "language": "en", "pass_number": 2, "milliseconds": 29.956822, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q32_en", "language": "en", "pass_number": 2, "milliseconds": 1626.08401, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q26_ar", "language": "ar", "pass_number": 2, "milliseconds": 31.366166, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q10_ar", "language": "ar", "pass_number": 2, "milliseconds": 0.284249, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q31_ar", "language": "ar", "pass_number": 2, "milliseconds": 0.119165, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q25_ar", "language": "ar", "pass_number": 2, "milliseconds": 0.191882, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q21_en", "language": "en", "pass_number": 2, "milliseconds": 39.906777, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q25_en", "language": "en", "pass_number": 2, "milliseconds": 288.156484, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q34_ar", "language": "ar", "pass_number": 2, "milliseconds": 994.783952, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q29_ar", "language": "ar", "pass_number": 2, "milliseconds": 36.368915, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q01_en", "language": "en", "pass_number": 2, "milliseconds": 31.003224, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q28_ar", "language": "ar", "pass_number": 2, "milliseconds": 32.208349, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q18_en", "language": "en", "pass_number": 2, "milliseconds": 1612.924685, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q17_en", "language": "en", "pass_number": 2, "milliseconds": 30.908122, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q22_en", "language": "en", "pass_number": 2, "milliseconds": 37.076148, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q13_en", "language": "en", "pass_number": 2, "milliseconds": 30.600751, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q18_en", "language": "en", "pass_number": 2, "milliseconds": 0.12218, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q10_ar", "language": "ar", "pass_number": 2, "milliseconds": 0.337967, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q25_en", "language": "en", "pass_number": 2, "milliseconds": 30.561051, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q27_ar", "language": "ar", "pass_number": 2, "milliseconds": 1717.057091, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q14_ar", "language": "ar", "pass_number": 2, "milliseconds": 854.177648, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q22_ar", "language": "ar", "pass_number": 2, "milliseconds": 1918.667453, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q03_en", "language": "en", "pass_number": 2, "milliseconds": 36.195429, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q32_ar", "language": "ar", "pass_number": 2, "milliseconds": 1682.807753, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q19_en", "language": "en", "pass_number": 2, "milliseconds": 39.699667, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q12_en", "language": "en", "pass_number": 2, "milliseconds": 33.053008, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q29_ar", "language": "ar", "pass_number": 2, "milliseconds": 36.547134, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q28_ar", "language": "ar", "pass_number": 2, "milliseconds": 31.584506, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q18_ar", "language": "ar", "pass_number": 2, "milliseconds": 32.080035, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q05_en", "language": "en", "pass_number": 2, "milliseconds": 0.139405, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q07_en", "language": "en", "pass_number": 2, "milliseconds": 40.273632, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q08_en", "language": "en", "pass_number": 2, "milliseconds": 39.321169, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q31_en", "language": "en", "pass_number": 2, "milliseconds": 29.942657, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q33_ar", "language": "ar", "pass_number": 2, "milliseconds": 0.290378, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q27_ar", "language": "ar", "pass_number": 2, "milliseconds": 31.487763, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q27_en", "language": "en", "pass_number": 2, "milliseconds": 1733.37823, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q28_ar", "language": "ar", "pass_number": 2, "milliseconds": 42.55389, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q36_en", "language": "en", "pass_number": 2, "milliseconds": 37.315345, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q11_ar", "language": "ar", "pass_number": 2, "milliseconds": 42.083052, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q23_en", "language": "en", "pass_number": 2, "milliseconds": 0.338348, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q17_ar", "language": "ar", "pass_number": 2, "milliseconds": 42.065901, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q12_ar", "language": "ar", "pass_number": 2, "milliseconds": 46.615702, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q08_en", "language": "en", "pass_number": 2, "milliseconds": 47.145532, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q32_en", "language": "en", "pass_number": 2, "milliseconds": 32.448418, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q11_en", "language": "en", "pass_number": 2, "milliseconds": 34.689699, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q04_ar", "language": "ar", "pass_number": 2, "milliseconds": 35.538117, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q05_en", "language": "en", "pass_number": 2, "milliseconds": 35.631816, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q32_ar", "language": "ar", "pass_number": 2, "milliseconds": 0.272041, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q35_en", "language": "en", "pass_number": 2, "milliseconds": 32.43678, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q15_ar", "language": "ar", "pass_number": 2, "milliseconds": 36.061418, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q08_en", "language": "en", "pass_number": 2, "milliseconds": 0.206924, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q23_en", "language": "en", "pass_number": 2, "milliseconds": 34.861682, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q34_ar", "language": "ar", "pass_number": 2, "milliseconds": 37.62443, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q25_ar", "language": "ar", "pass_number": 2, "milliseconds": 29.559994, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q26_en", "language": "en", "pass_number": 2, "milliseconds": 28.23358, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q26_en", "language": "en", "pass_number": 2, "milliseconds": 29.434669, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q06_en", "language": "en", "pass_number": 2, "milliseconds": 37.617551, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q09_en", "language": "en", "pass_number": 2, "milliseconds": 28.432773, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q03_ar", "language": "ar", "pass_number": 2, "milliseconds": 35.982122, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q28_ar", "language": "ar", "pass_number": 2, "milliseconds": 319.546465, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q27_ar", "language": "ar", "pass_number": 2, "milliseconds": 317.483826, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q36_ar", "language": "ar", "pass_number": 2, "milliseconds": 32.759196, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q20_ar", "language": "ar", "pass_number": 2, "milliseconds": 1113.760844, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q07_en", "language": "en", "pass_number": 2, "milliseconds": 1977.308522, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q08_en", "language": "en", "pass_number": 2, "milliseconds": 43.053155, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q09_en", "language": "en", "pass_number": 2, "milliseconds": 29.27881, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q20_ar", "language": "ar", "pass_number": 2, "milliseconds": 43.515136, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q09_en", "language": "en", "pass_number": 2, "milliseconds": 31.724972, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q36_en", "language": "en", "pass_number": 2, "milliseconds": 35.40999, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q24_ar", "language": "ar", "pass_number": 2, "milliseconds": 1058.510555, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q07_ar", "language": "ar", "pass_number": 2, "milliseconds": 1211.478878, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q34_en", "language": "en", "pass_number": 2, "milliseconds": 38.995514, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q19_en", "language": "en", "pass_number": 2, "milliseconds": 41.474353, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q05_ar", "language": "ar", "pass_number": 2, "milliseconds": 2186.495374, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q19_en", "language": "en", "pass_number": 2, "milliseconds": 1961.939062, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q26_ar", "language": "ar", "pass_number": 2, "milliseconds": 0.330958, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q35_en", "language": "en", "pass_number": 2, "milliseconds": 32.948392, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q30_ar", "language": "ar", "pass_number": 2, "milliseconds": 35.09392, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q06_ar", "language": "ar", "pass_number": 2, "milliseconds": 34.19645, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q10_en", "language": "en", "pass_number": 2, "milliseconds": 935.437002, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q13_ar", "language": "ar", "pass_number": 2, "milliseconds": 45.579906, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q14_en", "language": "en", "pass_number": 2, "milliseconds": 37.917056, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q21_en", "language": "en", "pass_number": 2, "milliseconds": 42.266089, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q04_en", "language": "en", "pass_number": 2, "milliseconds": 1835.507444, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q21_ar", "language": "ar", "pass_number": 2, "milliseconds": 40.510257, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q22_ar", "language": "ar", "pass_number": 2, "milliseconds": 0.413548, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q30_en", "language": "en", "pass_number": 2, "milliseconds": 36.637585, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q33_ar", "language": "ar", "pass_number": 2, "milliseconds": 0.391565, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q34_en", "language": "en", "pass_number": 2, "milliseconds": 33.971587, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q31_en", "language": "en", "pass_number": 2, "milliseconds": 30.665356, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q33_ar", "language": "ar", "pass_number": 2, "milliseconds": 37.351715, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q01_ar", "language": "ar", "pass_number": 2, "milliseconds": 1829.885811, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q26_ar", "language": "ar", "pass_number": 2, "milliseconds": 34.475477, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q36_en", "language": "en", "pass_number": 2, "milliseconds": 0.130762, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q34_en", "language": "en", "pass_number": 2, "milliseconds": 993.644469, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q33_en", "language": "en", "pass_number": 2, "milliseconds": 0.297647, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q21_ar", "language": "ar", "pass_number": 2, "milliseconds": 37.2192, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q26_en", "language": "en", "pass_number": 2, "milliseconds": 25.726317, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q32_ar", "language": "ar", "pass_number": 2, "milliseconds": 0.243799, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q09_en", "language": "en", "pass_number": 2, "milliseconds": 28.662318, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q13_en", "language": "en", "pass_number": 2, "milliseconds": 29.784648, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q27_en", "language": "en", "pass_number": 2, "milliseconds": 29.007964, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q08_en", "language": "en", "pass_number": 2, "milliseconds": 38.749471, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q07_en", "language": "en", "pass_number": 2, "milliseconds": 0.254144, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q30_ar", "language": "ar", "pass_number": 2, "milliseconds": 37.72962, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q05_ar", "language": "ar", "pass_number": 2, "milliseconds": 0.281644, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q17_ar", "language": "ar", "pass_number": 2, "milliseconds": 0.377406, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q09_ar", "language": "ar", "pass_number": 2, "milliseconds": 1049.859508, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q27_en", "language": "en", "pass_number": 2, "milliseconds": 29.942066, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q04_en", "language": "en", "pass_number": 2, "milliseconds": 0.16314, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q36_en", "language": "en", "pass_number": 2, "milliseconds": 36.877335, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q03_en", "language": "en", "pass_number": 2, "milliseconds": 0.28535, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q26_en", "language": "en", "pass_number": 2, "milliseconds": 29.138893, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q20_en", "language": "en", "pass_number": 2, "milliseconds": 36.983912, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q26_ar", "language": "ar", "pass_number": 2, "milliseconds": 29.789481, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q10_en", "language": "en", "pass_number": 2, "milliseconds": 29.723254, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q17_en", "language": "en", "pass_number": 2, "milliseconds": 0.29908, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q15_ar", "language": "ar", "pass_number": 2, "milliseconds": 34.178122, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q23_ar", "language": "ar", "pass_number": 2, "milliseconds": 45.291441, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q32_en", "language": "en", "pass_number": 2, "milliseconds": 29.62597, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q21_ar", "language": "ar", "pass_number": 2, "milliseconds": 95.541337, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q19_ar", "language": "ar", "pass_number": 2, "milliseconds": 1209.614408, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q29_en", "language": "en", "pass_number": 2, "milliseconds": 0.372028, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q33_en", "language": "en", "pass_number": 2, "milliseconds": 0.144233, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q34_en", "language": "en", "pass_number": 2, "milliseconds": 37.607069, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q20_ar", "language": "ar", "pass_number": 2, "milliseconds": 0.311318, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q29_ar", "language": "ar", "pass_number": 2, "milliseconds": 39.149009, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q12_en", "language": "en", "pass_number": 2, "milliseconds": 36.624513, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q22_en", "language": "en", "pass_number": 2, "milliseconds": 36.797388, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q10_en", "language": "en", "pass_number": 2, "milliseconds": 1806.866408, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q16_en", "language": "en", "pass_number": 2, "milliseconds": 36.27096, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q34_ar", "language": "ar", "pass_number": 2, "milliseconds": 37.210994, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q21_ar", "language": "ar", "pass_number": 2, "milliseconds": 0.437625, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q19_en", "language": "en", "pass_number": 2, "milliseconds": 1101.665808, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q19_ar", "language": "ar", "pass_number": 2, "milliseconds": 39.266772, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q02_ar", "language": "ar", "pass_number": 2, "milliseconds": 1890.829604, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q21_ar", "language": "ar", "pass_number": 2, "milliseconds": 53.796057, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q11_ar", "language": "ar", "pass_number": 2, "milliseconds": 47.553915, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q32_ar", "language": "ar", "pass_number": 2, "milliseconds": 36.881149, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q04_en", "language": "en", "pass_number": 2, "milliseconds": 39.804924, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q34_en", "language": "en", "pass_number": 2, "milliseconds": 1916.952807, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q28_en", "language": "en", "pass_number": 2, "milliseconds": 31.639661, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q14_en", "language": "en", "pass_number": 2, "milliseconds": 32.000242, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q29_en", "language": "en", "pass_number": 2, "milliseconds": 41.907461, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q01_ar", "language": "ar", "pass_number": 2, "milliseconds": 33.154381, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q28_ar", "language": "ar", "pass_number": 2, "milliseconds": 32.764697, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q35_ar", "language": "ar", "pass_number": 2, "milliseconds": 33.671263, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q28_en", "language": "en", "pass_number": 2, "milliseconds": 317.451771, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q19_en", "language": "en", "pass_number": 2, "milliseconds": 38.855497, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q15_en", "language": "en", "pass_number": 2, "milliseconds": 0.175238, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q27_ar", "language": "ar", "pass_number": 2, "milliseconds": 39.327481, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q06_en", "language": "en", "pass_number": 2, "milliseconds": 44.176603, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q20_ar", "language": "ar", "pass_number": 2, "milliseconds": 44.416204, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q35_en", "language": "en", "pass_number": 2, "milliseconds": 31.187996, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q06_en", "language": "en", "pass_number": 2, "milliseconds": 34.223535, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q14_en", "language": "en", "pass_number": 2, "milliseconds": 0.126165, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q01_ar", "language": "ar", "pass_number": 2, "milliseconds": 29.583202, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q24_en", "language": "en", "pass_number": 2, "milliseconds": 37.250342, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q35_en", "language": "en", "pass_number": 2, "milliseconds": 30.518791, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q25_ar", "language": "ar", "pass_number": 2, "milliseconds": 32.622448, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q28_en", "language": "en", "pass_number": 2, "milliseconds": 32.487499, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q03_ar", "language": "ar", "pass_number": 2, "milliseconds": 38.745394, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q26_en", "language": "en", "pass_number": 2, "milliseconds": 2010.138789, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q35_en", "language": "en", "pass_number": 2, "milliseconds": 38.225797, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q33_en", "language": "en", "pass_number": 2, "milliseconds": 41.42756, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q01_en", "language": "en", "pass_number": 2, "milliseconds": 48.769139, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q30_en", "language": "en", "pass_number": 2, "milliseconds": 39.12432, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q25_en", "language": "en", "pass_number": 2, "milliseconds": 33.026251, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q24_en", "language": "en", "pass_number": 2, "milliseconds": 38.307757, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q31_ar", "language": "ar", "pass_number": 2, "milliseconds": 0.253033, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q11_en", "language": "en", "pass_number": 2, "milliseconds": 0.263628, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q02_ar", "language": "ar", "pass_number": 2, "milliseconds": 32.001593, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q33_en", "language": "en", "pass_number": 2, "milliseconds": 32.694283, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q18_ar", "language": "ar", "pass_number": 2, "milliseconds": 390.301005, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q24_ar", "language": "ar", "pass_number": 2, "milliseconds": 40.891571, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q03_en", "language": "en", "pass_number": 2, "milliseconds": 1098.230031, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q18_en", "language": "en", "pass_number": 2, "milliseconds": 35.381199, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q28_en", "language": "en", "pass_number": 2, "milliseconds": 30.36936, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q36_en", "language": "en", "pass_number": 2, "milliseconds": 0.175128, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q33_en", "language": "en", "pass_number": 2, "milliseconds": 421.507338, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q02_ar", "language": "ar", "pass_number": 2, "milliseconds": 42.78261, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q01_en", "language": "en", "pass_number": 2, "milliseconds": 40.514116, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q09_ar", "language": "ar", "pass_number": 2, "milliseconds": 36.72027, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q14_ar", "language": "ar", "pass_number": 2, "milliseconds": 33.58197, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q32_ar", "language": "ar", "pass_number": 2, "milliseconds": 31.538171, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q33_en", "language": "en", "pass_number": 2, "milliseconds": 32.933525, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q22_ar", "language": "ar", "pass_number": 2, "milliseconds": 42.20175, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q04_en", "language": "en", "pass_number": 2, "milliseconds": 36.123402, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q35_ar", "language": "ar", "pass_number": 2, "milliseconds": 404.764369, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q36_ar", "language": "ar", "pass_number": 2, "milliseconds": 35.153083, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q20_en", "language": "en", "pass_number": 2, "milliseconds": 37.927207, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q29_ar", "language": "ar", "pass_number": 2, "milliseconds": 343.022993, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q31_en", "language": "en", "pass_number": 2, "milliseconds": 30.169306, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q07_ar", "language": "ar", "pass_number": 2, "milliseconds": 45.134137, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q02_ar", "language": "ar", "pass_number": 2, "milliseconds": 32.921588, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q21_en", "language": "en", "pass_number": 2, "milliseconds": 42.41223, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q09_ar", "language": "ar", "pass_number": 2, "milliseconds": 0.145153, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q06_en", "language": "en", "pass_number": 2, "milliseconds": 38.504446, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q36_ar", "language": "ar", "pass_number": 2, "milliseconds": 36.934055, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q12_en", "language": "en", "pass_number": 2, "milliseconds": 0.336365, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q04_en", "language": "en", "pass_number": 2, "milliseconds": 36.025697, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q10_en", "language": "en", "pass_number": 2, "milliseconds": 0.173065, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q25_ar", "language": "ar", "pass_number": 2, "milliseconds": 31.586192, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q35_ar", "language": "ar", "pass_number": 2, "milliseconds": 36.27208, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q20_en", "language": "en", "pass_number": 2, "milliseconds": 0.494669, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q10_en", "language": "en", "pass_number": 2, "milliseconds": 0.25106, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q14_en", "language": "en", "pass_number": 2, "milliseconds": 32.102852, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q22_en", "language": "en", "pass_number": 2, "milliseconds": 39.332506, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q01_en", "language": "en", "pass_number": 2, "milliseconds": 31.781659, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q14_ar", "language": "ar", "pass_number": 2, "milliseconds": 33.43285, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q30_en", "language": "en", "pass_number": 2, "milliseconds": 36.169279, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q01_en", "language": "en", "pass_number": 2, "milliseconds": 34.385773, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q29_ar", "language": "ar", "pass_number": 2, "milliseconds": 37.669237, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q29_ar", "language": "ar", "pass_number": 2, "milliseconds": 0.322615, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q25_ar", "language": "ar", "pass_number": 2, "milliseconds": 29.100452, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q07_ar", "language": "ar", "pass_number": 2, "milliseconds": 0.35294, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q13_ar", "language": "ar", "pass_number": 2, "milliseconds": 32.342955, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q30_en", "language": "en", "pass_number": 2, "milliseconds": 37.443295, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q18_en", "language": "en", "pass_number": 2, "milliseconds": 32.842841, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q06_ar", "language": "ar", "pass_number": 2, "milliseconds": 36.29947, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q30_ar", "language": "ar", "pass_number": 2, "milliseconds": 40.148957, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q18_ar", "language": "ar", "pass_number": 2, "milliseconds": 33.707054, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q32_ar", "language": "ar", "pass_number": 2, "milliseconds": 315.503989, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q35_en", "language": "en", "pass_number": 2, "milliseconds": 33.674236, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q08_en", "language": "en", "pass_number": 2, "milliseconds": 37.656087, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q05_ar", "language": "ar", "pass_number": 2, "milliseconds": 0.327232, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q01_en", "language": "en", "pass_number": 2, "milliseconds": 0.148628, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q36_ar", "language": "ar", "pass_number": 2, "milliseconds": 37.339502, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q18_ar", "language": "ar", "pass_number": 2, "milliseconds": 35.523117, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q34_en", "language": "en", "pass_number": 2, "milliseconds": 0.301454, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q02_en", "language": "en", "pass_number": 2, "milliseconds": 0.105756, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q05_ar", "language": "ar", "pass_number": 2, "milliseconds": 36.322233, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q03_ar", "language": "ar", "pass_number": 2, "milliseconds": 34.683922, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q31_en", "language": "en", "pass_number": 2, "milliseconds": 1623.593834, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q21_en", "language": "en", "pass_number": 2, "milliseconds": 1136.925349, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q20_ar", "language": "ar", "pass_number": 2, "milliseconds": 49.27911, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q33_ar", "language": "ar", "pass_number": 2, "milliseconds": 40.611058, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q16_ar", "language": "ar", "pass_number": 2, "milliseconds": 40.312689, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q36_en", "language": "en", "pass_number": 2, "milliseconds": 37.130734, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q12_ar", "language": "ar", "pass_number": 2, "milliseconds": 39.740475, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q33_ar", "language": "ar", "pass_number": 2, "milliseconds": 46.252173, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q22_en", "language": "en", "pass_number": 2, "milliseconds": 49.28703, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q09_en", "language": "en", "pass_number": 2, "milliseconds": 1092.923313, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q11_en", "language": "en", "pass_number": 2, "milliseconds": 44.637936, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q31_ar", "language": "ar", "pass_number": 2, "milliseconds": 376.571527, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q17_ar", "language": "ar", "pass_number": 2, "milliseconds": 46.894388, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q20_en", "language": "en", "pass_number": 2, "milliseconds": 44.385173, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q02_en", "language": "en", "pass_number": 2, "milliseconds": 35.011584, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q26_en", "language": "en", "pass_number": 2, "milliseconds": 0.122871, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q15_en", "language": "en", "pass_number": 2, "milliseconds": 32.776864, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q30_en", "language": "en", "pass_number": 2, "milliseconds": 0.131543, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q21_ar", "language": "ar", "pass_number": 2, "milliseconds": 2033.25837, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q22_en", "language": "en", "pass_number": 2, "milliseconds": 41.052757, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q33_en", "language": "en", "pass_number": 2, "milliseconds": 32.968286, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q21_en", "language": "en", "pass_number": 2, "milliseconds": 44.725986, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q21_en", "language": "en", "pass_number": 2, "milliseconds": 77.453617, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q22_en", "language": "en", "pass_number": 2, "milliseconds": 2072.896661, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q32_en", "language": "en", "pass_number": 2, "milliseconds": 27.959181, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q13_ar", "language": "ar", "pass_number": 2, "milliseconds": 0.370586, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q30_ar", "language": "ar", "pass_number": 2, "milliseconds": 372.252849, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q13_ar", "language": "ar", "pass_number": 2, "milliseconds": 1841.162934, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q35_en", "language": "en", "pass_number": 2, "milliseconds": 0.16919, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q36_ar", "language": "ar", "pass_number": 2, "milliseconds": 41.018016, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q13_en", "language": "en", "pass_number": 2, "milliseconds": 34.040508, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q30_en", "language": "en", "pass_number": 2, "milliseconds": 355.903336, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q34_ar", "language": "ar", "pass_number": 2, "milliseconds": 41.862252, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q27_en", "language": "en", "pass_number": 2, "milliseconds": 32.591778, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q07_en", "language": "en", "pass_number": 2, "milliseconds": 50.054475, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q27_ar", "language": "ar", "pass_number": 2, "milliseconds": 37.380933, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q24_en", "language": "en", "pass_number": 2, "milliseconds": 1928.174452, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q11_ar", "language": "ar", "pass_number": 2, "milliseconds": 40.079549, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q11_en", "language": "en", "pass_number": 2, "milliseconds": 1001.776401, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q29_en", "language": "en", "pass_number": 2, "milliseconds": 38.918614, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q19_ar", "language": "ar", "pass_number": 2, "milliseconds": 41.364317, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q30_ar", "language": "ar", "pass_number": 2, "milliseconds": 38.167875, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q11_en", "language": "en", "pass_number": 2, "milliseconds": 33.491085, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q18_ar", "language": "ar", "pass_number": 2, "milliseconds": 1920.868337, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q30_ar", "language": "ar", "pass_number": 2, "milliseconds": 43.751381, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q17_ar", "language": "ar", "pass_number": 2, "milliseconds": 1885.523162, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q19_en", "language": "en", "pass_number": 2, "milliseconds": 38.443296, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q35_en", "language": "en", "pass_number": 2, "milliseconds": 408.818414, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q04_ar", "language": "ar", "pass_number": 2, "milliseconds": 44.241372, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q13_ar", "language": "ar", "pass_number": 2, "milliseconds": 0.298042, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q35_ar", "language": "ar", "pass_number": 2, "milliseconds": 1932.31685, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q15_ar", "language": "ar", "pass_number": 2, "milliseconds": 0.316469, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q17_en", "language": "en", "pass_number": 2, "milliseconds": 0.113468, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q36_ar", "language": "ar", "pass_number": 2, "milliseconds": 1008.678494, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q29_en", "language": "en", "pass_number": 2, "milliseconds": 42.410488, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q21_en", "language": "en", "pass_number": 2, "milliseconds": 2146.233469, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q23_en", "language": "en", "pass_number": 2, "milliseconds": 42.888585, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q16_ar", "language": "ar", "pass_number": 2, "milliseconds": 0.473977, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q11_ar", "language": "ar", "pass_number": 2, "milliseconds": 0.256678, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q13_en", "language": "en", "pass_number": 2, "milliseconds": 38.851701, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q35_ar", "language": "ar", "pass_number": 2, "milliseconds": 37.976963, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q32_en", "language": "en", "pass_number": 2, "milliseconds": 0.322425, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q13_en", "language": "en", "pass_number": 2, "milliseconds": 0.117092, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q24_en", "language": "en", "pass_number": 2, "milliseconds": 1184.512678, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q27_en", "language": "en", "pass_number": 2, "milliseconds": 30.459273, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q21_ar", "language": "ar", "pass_number": 2, "milliseconds": 37.543615, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q07_en", "language": "en", "pass_number": 2, "milliseconds": 38.467325, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q16_en", "language": "en", "pass_number": 2, "milliseconds": 29.207099, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q14_en", "language": "en", "pass_number": 2, "milliseconds": 29.51311, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q04_ar", "language": "ar", "pass_number": 2, "milliseconds": 37.184556, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q24_ar", "language": "ar", "pass_number": 2, "milliseconds": 40.880298, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q11_en", "language": "en", "pass_number": 2, "milliseconds": 0.179264, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q04_ar", "language": "ar", "pass_number": 2, "milliseconds": 1886.539286, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q08_en", "language": "en", "pass_number": 2, "milliseconds": 40.356685, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q19_ar", "language": "ar", "pass_number": 2, "milliseconds": 40.474791, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q11_ar", "language": "ar", "pass_number": 2, "milliseconds": 0.132307, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q11_ar", "language": "ar", "pass_number": 2, "milliseconds": 35.83971, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q15_ar", "language": "ar", "pass_number": 2, "milliseconds": 35.052182, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q23_ar", "language": "ar", "pass_number": 2, "milliseconds": 38.566382, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q03_en", "language": "en", "pass_number": 2, "milliseconds": 35.129727, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q16_ar", "language": "ar", "pass_number": 2, "milliseconds": 35.722025, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q05_en", "language": "en", "pass_number": 2, "milliseconds": 0.223751, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q08_ar", "language": "ar", "pass_number": 2, "milliseconds": 0.290791, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q15_ar", "language": "ar", "pass_number": 2, "milliseconds": 0.201629, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q01_ar", "language": "ar", "pass_number": 2, "milliseconds": 32.148468, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q05_en", "language": "en", "pass_number": 2, "milliseconds": 1846.163636, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q10_ar", "language": "ar", "pass_number": 2, "milliseconds": 39.469521, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q06_en", "language": "en", "pass_number": 2, "milliseconds": 989.096451, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q08_ar", "language": "ar", "pass_number": 2, "milliseconds": 49.3615, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q25_en", "language": "en", "pass_number": 2, "milliseconds": 30.205273, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q31_ar", "language": "ar", "pass_number": 2, "milliseconds": 29.061618, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q24_ar", "language": "ar", "pass_number": 2, "milliseconds": 39.182536, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q01_en", "language": "en", "pass_number": 2, "milliseconds": 1750.741673, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q22_ar", "language": "ar", "pass_number": 2, "milliseconds": 50.35172, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q28_ar", "language": "ar", "pass_number": 2, "milliseconds": 41.307258, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q13_ar", "language": "ar", "pass_number": 2, "milliseconds": 1086.698039, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q10_en", "language": "en", "pass_number": 2, "milliseconds": 31.870808, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q01_ar", "language": "ar", "pass_number": 2, "milliseconds": 32.8692, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q34_ar", "language": "ar", "pass_number": 2, "milliseconds": 39.54422, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q10_en", "language": "en", "pass_number": 2, "milliseconds": 30.953777, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q22_ar", "language": "ar", "pass_number": 2, "milliseconds": 0.402724, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q20_en", "language": "en", "pass_number": 2, "milliseconds": 41.263033, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q26_en", "language": "en", "pass_number": 2, "milliseconds": 30.900378, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q33_ar", "language": "ar", "pass_number": 2, "milliseconds": 40.105837, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q21_ar", "language": "ar", "pass_number": 2, "milliseconds": 0.18312, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q20_en", "language": "en", "pass_number": 2, "milliseconds": 52.004787, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q25_ar", "language": "ar", "pass_number": 2, "milliseconds": 32.101879, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q09_ar", "language": "ar", "pass_number": 2, "milliseconds": 35.690539, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q08_ar", "language": "ar", "pass_number": 2, "milliseconds": 48.372812, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q05_en", "language": "en", "pass_number": 2, "milliseconds": 1049.184394, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q16_en", "language": "en", "pass_number": 2, "milliseconds": 29.539444, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q25_ar", "language": "ar", "pass_number": 2, "milliseconds": 28.494704, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q13_ar", "language": "ar", "pass_number": 2, "milliseconds": 29.18458, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q15_en", "language": "en", "pass_number": 2, "milliseconds": 30.579297, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q02_en", "language": "en", "pass_number": 2, "milliseconds": 29.986063, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q01_ar", "language": "ar", "pass_number": 2, "milliseconds": 31.774809, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q26_en", "language": "en", "pass_number": 2, "milliseconds": 0.105856, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q05_ar", "language": "ar", "pass_number": 2, "milliseconds": 34.670059, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q25_ar", "language": "ar", "pass_number": 2, "milliseconds": 1713.650485, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q15_en", "language": "en", "pass_number": 2, "milliseconds": 31.863299, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q20_ar", "language": "ar", "pass_number": 2, "milliseconds": 46.348618, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q07_ar", "language": "ar", "pass_number": 2, "milliseconds": 56.678097, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q09_en", "language": "en", "pass_number": 2, "milliseconds": 1760.139244, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q17_ar", "language": "ar", "pass_number": 2, "milliseconds": 0.335425, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q01_en", "language": "en", "pass_number": 2, "milliseconds": 36.152204, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q08_ar", "language": "ar", "pass_number": 2, "milliseconds": 49.965275, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q07_ar", "language": "ar", "pass_number": 2, "milliseconds": 45.568327, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q16_en", "language": "en", "pass_number": 2, "milliseconds": 40.654442, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q33_ar", "language": "ar", "pass_number": 2, "milliseconds": 432.009104, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q24_en", "language": "en", "pass_number": 2, "milliseconds": 40.134565, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q04_ar", "language": "ar", "pass_number": 2, "milliseconds": 39.994178, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q11_ar", "language": "ar", "pass_number": 2, "milliseconds": 36.162969, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q05_ar", "language": "ar", "pass_number": 2, "milliseconds": 38.16415, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q02_en", "language": "en", "pass_number": 2, "milliseconds": 946.636258, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q14_ar", "language": "ar", "pass_number": 2, "milliseconds": 31.562817, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q32_ar", "language": "ar", "pass_number": 2, "milliseconds": 29.322334, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q29_en", "language": "en", "pass_number": 2, "milliseconds": 35.769149, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q18_en", "language": "en", "pass_number": 2, "milliseconds": 32.946867, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q02_ar", "language": "ar", "pass_number": 2, "milliseconds": 954.137132, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q17_en", "language": "en", "pass_number": 2, "milliseconds": 39.994238, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q10_ar", "language": "ar", "pass_number": 2, "milliseconds": 35.884799, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q28_ar", "language": "ar", "pass_number": 2, "milliseconds": 1830.978163, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q20_ar", "language": "ar", "pass_number": 2, "milliseconds": 42.265796, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q09_en", "language": "en", "pass_number": 2, "milliseconds": 0.354758, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q21_ar", "language": "ar", "pass_number": 2, "milliseconds": 40.48878, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q15_ar", "language": "ar", "pass_number": 2, "milliseconds": 37.075383, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q36_en", "language": "en", "pass_number": 2, "milliseconds": 37.323706, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q22_en", "language": "en", "pass_number": 2, "milliseconds": 42.978848, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q02_ar", "language": "ar", "pass_number": 2, "milliseconds": 0.532048, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q23_en", "language": "en", "pass_number": 2, "milliseconds": 39.381953, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q07_en", "language": "en", "pass_number": 2, "milliseconds": 0.342921, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q33_ar", "language": "ar", "pass_number": 2, "milliseconds": 1810.728323, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q17_ar", "language": "ar", "pass_number": 2, "milliseconds": 34.256165, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q19_en", "language": "en", "pass_number": 2, "milliseconds": 35.79302, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q07_ar", "language": "ar", "pass_number": 2, "milliseconds": 43.744847, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q14_ar", "language": "ar", "pass_number": 2, "milliseconds": 31.531965, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q02_en", "language": "en", "pass_number": 2, "milliseconds": 32.621717, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q14_ar", "language": "ar", "pass_number": 2, "milliseconds": 0.281771, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q03_en", "language": "en", "pass_number": 2, "milliseconds": 0.182517, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q11_ar", "language": "ar", "pass_number": 2, "milliseconds": 43.34301, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q08_ar", "language": "ar", "pass_number": 2, "milliseconds": 0.297044, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q13_en", "language": "en", "pass_number": 2, "milliseconds": 0.17135, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q29_ar", "language": "ar", "pass_number": 2, "milliseconds": 37.533712, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q18_en", "language": "en", "pass_number": 2, "milliseconds": 33.156749, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q16_ar", "language": "ar", "pass_number": 2, "milliseconds": 35.525305, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q15_ar", "language": "ar", "pass_number": 2, "milliseconds": 1014.842064, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q26_ar", "language": "ar", "pass_number": 2, "milliseconds": 29.417492, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q16_ar", "language": "ar", "pass_number": 2, "milliseconds": 1816.09113, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q22_en", "language": "en", "pass_number": 2, "milliseconds": 41.465656, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q27_en", "language": "en", "pass_number": 2, "milliseconds": 0.345169, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q06_ar", "language": "ar", "pass_number": 2, "milliseconds": 36.363598, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q19_ar", "language": "ar", "pass_number": 2, "milliseconds": 42.869245, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q22_en", "language": "en", "pass_number": 2, "milliseconds": 0.279342, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q31_ar", "language": "ar", "pass_number": 2, "milliseconds": 1767.39767, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q02_ar", "language": "ar", "pass_number": 2, "milliseconds": 38.266778, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q24_en", "language": "en", "pass_number": 2, "milliseconds": 0.183269, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q17_ar", "language": "ar", "pass_number": 2, "milliseconds": 49.70192, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q29_ar", "language": "ar", "pass_number": 2, "milliseconds": 46.804914, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q28_ar", "language": "ar", "pass_number": 2, "milliseconds": 0.49029, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q26_ar", "language": "ar", "pass_number": 2, "milliseconds": 33.818892, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q20_en", "language": "en", "pass_number": 2, "milliseconds": 46.671968, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q23_en", "language": "en", "pass_number": 2, "milliseconds": 47.459486, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q35_ar", "language": "ar", "pass_number": 2, "milliseconds": 41.749294, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q06_ar", "language": "ar", "pass_number": 2, "milliseconds": 39.818388, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q24_ar", "language": "ar", "pass_number": 2, "milliseconds": 0.429832, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q03_en", "language": "en", "pass_number": 2, "milliseconds": 45.945421, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q15_en", "language": "en", "pass_number": 2, "milliseconds": 43.902619, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q36_en", "language": "en", "pass_number": 2, "milliseconds": 46.32607, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q03_en", "language": "en", "pass_number": 2, "milliseconds": 45.281495, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q02_ar", "language": "ar", "pass_number": 2, "milliseconds": 37.224336, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q04_ar", "language": "ar", "pass_number": 2, "milliseconds": 0.355973, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q01_ar", "language": "ar", "pass_number": 2, "milliseconds": 1130.519171, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q35_ar", "language": "ar", "pass_number": 2, "milliseconds": 0.266602, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q29_en", "language": "en", "pass_number": 2, "milliseconds": 2031.011545, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q26_ar", "language": "ar", "pass_number": 2, "milliseconds": 32.943366, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q15_ar", "language": "ar", "pass_number": 2, "milliseconds": 45.377105, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q36_en", "language": "en", "pass_number": 2, "milliseconds": 936.245357, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q12_ar", "language": "ar", "pass_number": 2, "milliseconds": 0.303055, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q29_en", "language": "en", "pass_number": 2, "milliseconds": 37.755366, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q11_en", "language": "en", "pass_number": 2, "milliseconds": 33.872661, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q06_ar", "language": "ar", "pass_number": 2, "milliseconds": 35.290585, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q10_ar", "language": "ar", "pass_number": 2, "milliseconds": 33.312197, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q25_en", "language": "en", "pass_number": 2, "milliseconds": 29.993442, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q12_en", "language": "en", "pass_number": 2, "milliseconds": 33.500084, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q15_ar", "language": "ar", "pass_number": 2, "milliseconds": 37.609552, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q28_ar", "language": "ar", "pass_number": 2, "milliseconds": 35.44451, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q19_en", "language": "en", "pass_number": 2, "milliseconds": 41.039202, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q28_en", "language": "en", "pass_number": 2, "milliseconds": 28.031689, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q02_en", "language": "en", "pass_number": 2, "milliseconds": 29.471234, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q05_ar", "language": "ar", "pass_number": 2, "milliseconds": 35.575033, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q30_ar", "language": "ar", "pass_number": 2, "milliseconds": 42.383988, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q33_en", "language": "en", "pass_number": 2, "milliseconds": 36.645455, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q32_ar", "language": "ar", "pass_number": 2, "milliseconds": 39.849043, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q36_en", "language": "en", "pass_number": 2, "milliseconds": 41.538832, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q05_ar", "language": "ar", "pass_number": 2, "milliseconds": 45.478284, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q07_ar", "language": "ar", "pass_number": 2, "milliseconds": 62.575407, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q21_en", "language": "en", "pass_number": 2, "milliseconds": 0.155909, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q09_en", "language": "en", "pass_number": 2, "milliseconds": 37.230155, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q04_en", "language": "en", "pass_number": 2, "milliseconds": 41.022126, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q10_en", "language": "en", "pass_number": 2, "milliseconds": 38.987037, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q23_ar", "language": "ar", "pass_number": 2, "milliseconds": 44.561537, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q34_ar", "language": "ar", "pass_number": 2, "milliseconds": 39.026665, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q10_en", "language": "en", "pass_number": 2, "milliseconds": 34.403922, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q28_en", "language": "en", "pass_number": 2, "milliseconds": 31.648152, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q24_en", "language": "en", "pass_number": 2, "milliseconds": 43.635177, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q12_en", "language": "en", "pass_number": 2, "milliseconds": 34.955793, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q06_en", "language": "en", "pass_number": 2, "milliseconds": 0.290106, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q33_en", "language": "en", "pass_number": 2, "milliseconds": 40.707815, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q19_en", "language": "en", "pass_number": 2, "milliseconds": 0.193925, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q31_en", "language": "en", "pass_number": 2, "milliseconds": 339.249292, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q31_ar", "language": "ar", "pass_number": 2, "milliseconds": 29.413368, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q20_ar", "language": "ar", "pass_number": 2, "milliseconds": 43.209561, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q09_en", "language": "en", "pass_number": 2, "milliseconds": 29.827528, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q11_en", "language": "en", "pass_number": 2, "milliseconds": 38.767163, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q12_ar", "language": "ar", "pass_number": 2, "milliseconds": 35.723911, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q03_ar", "language": "ar", "pass_number": 2, "milliseconds": 35.271056, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q14_en", "language": "en", "pass_number": 2, "milliseconds": 922.246792, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q17_en", "language": "en", "pass_number": 2, "milliseconds": 407.947684, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q19_en", "language": "en", "pass_number": 2, "milliseconds": 40.60074, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q15_en", "language": "en", "pass_number": 2, "milliseconds": 0.306752, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q31_en", "language": "en", "pass_number": 2, "milliseconds": 0.229268, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q01_ar", "language": "ar", "pass_number": 2, "milliseconds": 0.117603, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q01_ar", "language": "ar", "pass_number": 2, "milliseconds": 0.229488, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q05_en", "language": "en", "pass_number": 2, "milliseconds": 35.505186, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q26_ar", "language": "ar", "pass_number": 2, "milliseconds": 331.650459, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q23_en", "language": "en", "pass_number": 2, "milliseconds": 35.786408, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q20_en", "language": "en", "pass_number": 2, "milliseconds": 34.597037, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q16_en", "language": "en", "pass_number": 2, "milliseconds": 0.276545, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q04_en", "language": "en", "pass_number": 2, "milliseconds": 921.058659, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q14_en", "language": "en", "pass_number": 2, "milliseconds": 34.126061, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q08_en", "language": "en", "pass_number": 2, "milliseconds": 1039.97792, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q27_en", "language": "en", "pass_number": 2, "milliseconds": 291.91369, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q01_ar", "language": "ar", "pass_number": 2, "milliseconds": 30.838115, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q33_ar", "language": "ar", "pass_number": 2, "milliseconds": 34.439725, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q34_ar", "language": "ar", "pass_number": 2, "milliseconds": 1993.449698, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q32_ar", "language": "ar", "pass_number": 2, "milliseconds": 32.068884, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q13_en", "language": "en", "pass_number": 2, "milliseconds": 33.715057, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q21_en", "language": "en", "pass_number": 2, "milliseconds": 38.762144, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q24_ar", "language": "ar", "pass_number": 2, "milliseconds": 0.296627, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q31_en", "language": "en", "pass_number": 2, "milliseconds": 34.451175, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q09_en", "language": "en", "pass_number": 2, "milliseconds": 31.636217, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q19_en", "language": "en", "pass_number": 2, "milliseconds": 0.161297, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q22_ar", "language": "ar", "pass_number": 2, "milliseconds": 46.006836, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q04_ar", "language": "ar", "pass_number": 2, "milliseconds": 45.113421, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q23_ar", "language": "ar", "pass_number": 2, "milliseconds": 44.321756, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q03_en", "language": "en", "pass_number": 2, "milliseconds": 37.209409, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q19_ar", "language": "ar", "pass_number": 2, "milliseconds": 44.835056, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q36_ar", "language": "ar", "pass_number": 2, "milliseconds": 31.893396, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q23_en", "language": "en", "pass_number": 2, "milliseconds": 33.529333, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q09_ar", "language": "ar", "pass_number": 2, "milliseconds": 36.940323, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q12_en", "language": "en", "pass_number": 2, "milliseconds": 40.450007, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q06_ar", "language": "ar", "pass_number": 2, "milliseconds": 39.638985, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q28_ar", "language": "ar", "pass_number": 2, "milliseconds": 41.779134, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q06_ar", "language": "ar", "pass_number": 2, "milliseconds": 42.991618, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q12_en", "language": "en", "pass_number": 2, "milliseconds": 44.424377, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q31_en", "language": "en", "pass_number": 2, "milliseconds": 29.692076, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q11_en", "language": "en", "pass_number": 2, "milliseconds": 39.234018, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q06_ar", "language": "ar", "pass_number": 2, "milliseconds": 982.535588, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q14_en", "language": "en", "pass_number": 2, "milliseconds": 0.188067, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q27_en", "language": "en", "pass_number": 2, "milliseconds": 0.074699, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q12_ar", "language": "ar", "pass_number": 2, "milliseconds": 36.990427, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q25_ar", "language": "ar", "pass_number": 2, "milliseconds": 320.022278, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q34_en", "language": "en", "pass_number": 2, "milliseconds": 35.216426, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q27_ar", "language": "ar", "pass_number": 2, "milliseconds": 0.302415, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q34_en", "language": "en", "pass_number": 2, "milliseconds": 34.368538, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q19_en", "language": "en", "pass_number": 2, "milliseconds": 41.233511, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q33_ar", "language": "ar", "pass_number": 2, "milliseconds": 43.36602, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q13_ar", "language": "ar", "pass_number": 2, "milliseconds": 32.483614, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q14_ar", "language": "ar", "pass_number": 2, "milliseconds": 34.346355, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q30_ar", "language": "ar", "pass_number": 2, "milliseconds": 1993.532316, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q16_en", "language": "en", "pass_number": 2, "milliseconds": 1714.724681, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q28_en", "language": "en", "pass_number": 2, "milliseconds": 32.381679, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q15_en", "language": "en", "pass_number": 2, "milliseconds": 38.228609, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q31_en", "language": "en", "pass_number": 2, "milliseconds": 29.679644, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q03_ar", "language": "ar", "pass_number": 2, "milliseconds": 0.141879, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q05_en", "language": "en", "pass_number": 2, "milliseconds": 37.525865, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q10_en", "language": "en", "pass_number": 2, "milliseconds": 32.441406, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q29_en", "language": "en", "pass_number": 2, "milliseconds": 36.868768, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q01_ar", "language": "ar", "pass_number": 2, "milliseconds": 35.613854, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q36_ar", "language": "ar", "pass_number": 2, "milliseconds": 0.396774, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q27_ar", "language": "ar", "pass_number": 2, "milliseconds": 37.463543, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q27_ar", "language": "ar", "pass_number": 2, "milliseconds": 32.162035, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q31_ar", "language": "ar", "pass_number": 2, "milliseconds": 32.596414, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q23_en", "language": "en", "pass_number": 2, "milliseconds": 0.19684, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q14_en", "language": "en", "pass_number": 2, "milliseconds": 40.129089, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q23_ar", "language": "ar", "pass_number": 2, "milliseconds": 1079.039834, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q13_ar", "language": "ar", "pass_number": 2, "milliseconds": 32.628612, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q23_ar", "language": "ar", "pass_number": 2, "milliseconds": 37.458295, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q16_ar", "language": "ar", "pass_number": 2, "milliseconds": 33.841075, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q31_ar", "language": "ar", "pass_number": 2, "milliseconds": 52.26207, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q35_en", "language": "en", "pass_number": 2, "milliseconds": 1883.679468, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q29_en", "language": "en", "pass_number": 2, "milliseconds": 0.148348, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q02_en", "language": "en", "pass_number": 2, "milliseconds": 40.031841, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q16_ar", "language": "ar", "pass_number": 2, "milliseconds": 0.542729, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q32_ar", "language": "ar", "pass_number": 2, "milliseconds": 34.915616, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q12_en", "language": "en", "pass_number": 2, "milliseconds": 993.247187, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q26_en", "language": "en", "pass_number": 2, "milliseconds": 30.803657, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q16_en", "language": "en", "pass_number": 2, "milliseconds": 38.280145, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q32_en", "language": "en", "pass_number": 2, "milliseconds": 39.425168, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q03_en", "language": "en", "pass_number": 2, "milliseconds": 45.575505, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q16_en", "language": "en", "pass_number": 2, "milliseconds": 33.731324, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q18_ar", "language": "ar", "pass_number": 2, "milliseconds": 34.46252, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q29_en", "language": "en", "pass_number": 2, "milliseconds": 343.395527, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q18_en", "language": "en", "pass_number": 2, "milliseconds": 33.506884, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q03_en", "language": "en", "pass_number": 2, "milliseconds": 1892.51519, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q07_ar", "language": "ar", "pass_number": 2, "milliseconds": 0.350344, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q09_en", "language": "en", "pass_number": 2, "milliseconds": 0.160646, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q02_en", "language": "en", "pass_number": 2, "milliseconds": 1778.943921, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q35_en", "language": "en", "pass_number": 2, "milliseconds": 36.605484, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q17_en", "language": "en", "pass_number": 2, "milliseconds": 35.453969, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q23_en", "language": "en", "pass_number": 2, "milliseconds": 47.493071, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q14_en", "language": "en", "pass_number": 2, "milliseconds": 1842.122737, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q35_ar", "language": "ar", "pass_number": 2, "milliseconds": 0.307603, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q10_ar", "language": "ar", "pass_number": 2, "milliseconds": 38.388847, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q25_ar", "language": "ar", "pass_number": 2, "milliseconds": 0.327682, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q07_ar", "language": "ar", "pass_number": 2, "milliseconds": 45.941299, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q13_en", "language": "en", "pass_number": 2, "milliseconds": 32.573041, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q12_en", "language": "en", "pass_number": 2, "milliseconds": 33.409071, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q02_en", "language": "en", "pass_number": 2, "milliseconds": 0.16328, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q29_ar", "language": "ar", "pass_number": 2, "milliseconds": 43.982637, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q08_ar", "language": "ar", "pass_number": 2, "milliseconds": 45.419662, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q24_en", "language": "en", "pass_number": 2, "milliseconds": 44.754202, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q12_ar", "language": "ar", "pass_number": 2, "milliseconds": 0.287122, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q06_en", "language": "en", "pass_number": 2, "milliseconds": 1981.300049, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q23_ar", "language": "ar", "pass_number": 2, "milliseconds": 0.362043, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q29_ar", "language": "ar", "pass_number": 2, "milliseconds": 48.503017, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q34_ar", "language": "ar", "pass_number": 2, "milliseconds": 0.298268, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q30_ar", "language": "ar", "pass_number": 2, "milliseconds": 0.135719, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q18_en", "language": "en", "pass_number": 2, "milliseconds": 36.659253, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q01_ar", "language": "ar", "pass_number": 2, "milliseconds": 35.176501, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q28_ar", "language": "ar", "pass_number": 2, "milliseconds": 0.410925, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q26_en", "language": "en", "pass_number": 2, "milliseconds": 348.641347, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q31_ar", "language": "ar", "pass_number": 2, "milliseconds": 44.471908, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q05_en", "language": "en", "pass_number": 2, "milliseconds": 132.302115, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q32_ar", "language": "ar", "pass_number": 2, "milliseconds": 28.179432, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q09_ar", "language": "ar", "pass_number": 2, "milliseconds": 33.249059, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q20_en", "language": "en", "pass_number": 2, "milliseconds": 34.922223, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q15_en", "language": "en", "pass_number": 2, "milliseconds": 1970.153297, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q21_ar", "language": "ar", "pass_number": 2, "milliseconds": 1139.722713, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q22_en", "language": "en", "pass_number": 2, "milliseconds": 1007.693026, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q11_ar", "language": "ar", "pass_number": 2, "milliseconds": 34.21013, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q04_en", "language": "en", "pass_number": 2, "milliseconds": 33.895847, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q10_ar", "language": "ar", "pass_number": 2, "milliseconds": 32.29939, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q06_ar", "language": "ar", "pass_number": 2, "milliseconds": 0.27886, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q08_en", "language": "en", "pass_number": 2, "milliseconds": 39.744278, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q24_ar", "language": "ar", "pass_number": 2, "milliseconds": 39.136584, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q05_ar", "language": "ar", "pass_number": 2, "milliseconds": 1036.026545, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q04_ar", "language": "ar", "pass_number": 2, "milliseconds": 37.071127, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q18_en", "language": "en", "pass_number": 2, "milliseconds": 0.150592, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q07_ar", "language": "ar", "pass_number": 2, "milliseconds": 45.324965, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q12_ar", "language": "ar", "pass_number": 2, "milliseconds": 45.179542, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q09_ar", "language": "ar", "pass_number": 2, "milliseconds": 40.205696, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q19_ar", "language": "ar", "pass_number": 2, "milliseconds": 2105.066017, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q17_en", "language": "en", "pass_number": 2, "milliseconds": 36.898754, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q13_ar", "language": "ar", "pass_number": 2, "milliseconds": 32.701147, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q20_ar", "language": "ar", "pass_number": 2, "milliseconds": 0.351758, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q12_ar", "language": "ar", "pass_number": 2, "milliseconds": 36.426339, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q14_ar", "language": "ar", "pass_number": 2, "milliseconds": 32.27512, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q18_en", "language": "en", "pass_number": 2, "milliseconds": 399.47981, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q19_ar", "language": "ar", "pass_number": 2, "milliseconds": 41.669906, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q35_en", "language": "en", "pass_number": 2, "milliseconds": 0.299942, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q25_en", "language": "en", "pass_number": 2, "milliseconds": 28.743923, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q19_ar", "language": "ar", "pass_number": 2, "milliseconds": 40.944458, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q17_ar", "language": "ar", "pass_number": 2, "milliseconds": 35.503381, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q28_en", "language": "en", "pass_number": 2, "milliseconds": 0.131453, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q12_ar", "language": "ar", "pass_number": 2, "milliseconds": 38.925408, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q06_en", "language": "en", "pass_number": 2, "milliseconds": 39.209044, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q06_en", "language": "en", "pass_number": 2, "milliseconds": 34.566331, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q17_ar", "language": "ar", "pass_number": 2, "milliseconds": 33.065944, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q30_ar", "language": "ar", "pass_number": 2, "milliseconds": 36.845907, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q15_en", "language": "en", "pass_number": 2, "milliseconds": 29.093347, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q36_en", "language": "en", "pass_number": 2, "milliseconds": 1802.729082, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q18_ar", "language": "ar", "pass_number": 2, "milliseconds": 64.251149, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q13_ar", "language": "ar", "pass_number": 2, "milliseconds": 30.356827, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q23_en", "language": "en", "pass_number": 2, "milliseconds": 1822.966445, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q30_ar", "language": "ar", "pass_number": 2, "milliseconds": 0.322545, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q21_ar", "language": "ar", "pass_number": 2, "milliseconds": 37.957983, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q08_en", "language": "en", "pass_number": 2, "milliseconds": 43.692943, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q20_ar", "language": "ar", "pass_number": 2, "milliseconds": 39.765193, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q05_ar", "language": "ar", "pass_number": 2, "milliseconds": 34.599711, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q09_en", "language": "en", "pass_number": 2, "milliseconds": 29.063993, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q18_en", "language": "en", "pass_number": 2, "milliseconds": 29.42873, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q17_en", "language": "en", "pass_number": 2, "milliseconds": 31.511706, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q12_ar", "language": "ar", "pass_number": 2, "milliseconds": 36.339952, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q32_en", "language": "en", "pass_number": 2, "milliseconds": 27.680549, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q33_en", "language": "en", "pass_number": 2, "milliseconds": 32.018831, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q32_en", "language": "en", "pass_number": 2, "milliseconds": 44.778196, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q02_en", "language": "en", "pass_number": 2, "milliseconds": 30.417106, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q35_en", "language": "en", "pass_number": 2, "milliseconds": 28.962555, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q02_en", "language": "en", "pass_number": 2, "milliseconds": 31.763635, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q11_en", "language": "en", "pass_number": 2, "milliseconds": 33.702807, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q26_ar", "language": "ar", "pass_number": 2, "milliseconds": 28.327613, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q03_en", "language": "en", "pass_number": 2, "milliseconds": 36.421315, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q18_ar", "language": "ar", "pass_number": 2, "milliseconds": 34.444217, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q35_ar", "language": "ar", "pass_number": 2, "milliseconds": 30.642276, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q09_ar", "language": "ar", "pass_number": 2, "milliseconds": 32.620525, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q25_en", "language": "en", "pass_number": 2, "milliseconds": 28.242386, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q32_ar", "language": "ar", "pass_number": 2, "milliseconds": 27.376252, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q27_en", "language": "en", "pass_number": 2, "milliseconds": 26.990715, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q36_ar", "language": "ar", "pass_number": 2, "milliseconds": 0.284518, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q18_ar", "language": "ar", "pass_number": 2, "milliseconds": 0.146315, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q16_ar", "language": "ar", "pass_number": 2, "milliseconds": 42.165633, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q09_ar", "language": "ar", "pass_number": 2, "milliseconds": 1906.370853, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q03_ar", "language": "ar", "pass_number": 2, "milliseconds": 36.304043, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q05_ar", "language": "ar", "pass_number": 2, "milliseconds": 36.244045, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q15_en", "language": "en", "pass_number": 2, "milliseconds": 32.292994, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q20_en", "language": "en", "pass_number": 2, "milliseconds": 972.637614, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q27_en", "language": "en", "pass_number": 2, "milliseconds": 28.589986, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q31_ar", "language": "ar", "pass_number": 2, "milliseconds": 29.312598, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q31_en", "language": "en", "pass_number": 2, "milliseconds": 31.11373, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q24_en", "language": "en", "pass_number": 2, "milliseconds": 37.821031, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q19_ar", "language": "ar", "pass_number": 2, "milliseconds": 40.594142, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q23_ar", "language": "ar", "pass_number": 2, "milliseconds": 38.708156, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q12_en", "language": "en", "pass_number": 2, "milliseconds": 0.186184, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q15_en", "language": "en", "pass_number": 2, "milliseconds": 32.591795, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q01_en", "language": "en", "pass_number": 2, "milliseconds": 996.536537, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q03_ar", "language": "ar", "pass_number": 2, "milliseconds": 1995.187811, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q12_ar", "language": "ar", "pass_number": 2, "milliseconds": 1149.759138, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q23_ar", "language": "ar", "pass_number": 2, "milliseconds": 0.347752, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q07_en", "language": "en", "pass_number": 2, "milliseconds": 44.959707, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q20_en", "language": "en", "pass_number": 2, "milliseconds": 2031.592822, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q23_ar", "language": "ar", "pass_number": 2, "milliseconds": 40.44661, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q08_ar", "language": "ar", "pass_number": 2, "milliseconds": 1116.083914, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q14_ar", "language": "ar", "pass_number": 2, "milliseconds": 32.701044, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q05_en", "language": "en", "pass_number": 2, "milliseconds": 37.331872, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q24_ar", "language": "ar", "pass_number": 2, "milliseconds": 2056.514152, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q05_en", "language": "en", "pass_number": 2, "milliseconds": 49.566472, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q30_en", "language": "en", "pass_number": 2, "milliseconds": 40.091087, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q17_ar", "language": "ar", "pass_number": 2, "milliseconds": 35.56652, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q22_ar", "language": "ar", "pass_number": 2, "milliseconds": 42.529439, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q22_ar", "language": "ar", "pass_number": 2, "milliseconds": 40.207971, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q17_en", "language": "en", "pass_number": 2, "milliseconds": 30.876038, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q27_en", "language": "en", "pass_number": 2, "milliseconds": 27.794438, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q14_ar", "language": "ar", "pass_number": 2, "milliseconds": 30.434056, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q18_en", "language": "en", "pass_number": 2, "milliseconds": 30.768599, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q17_ar", "language": "ar", "pass_number": 2, "milliseconds": 430.755421, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q08_en", "language": "en", "pass_number": 2, "milliseconds": 1930.657023, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q13_en", "language": "en", "pass_number": 2, "milliseconds": 32.64209, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q20_ar", "language": "ar", "pass_number": 2, "milliseconds": 40.783397, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q29_ar", "language": "ar", "pass_number": 2, "milliseconds": 0.300202, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q34_en", "language": "en", "pass_number": 2, "milliseconds": 34.203257, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q11_en", "language": "en", "pass_number": 2, "milliseconds": 32.314138, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q22_ar", "language": "ar", "pass_number": 2, "milliseconds": 37.819406, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q27_ar", "language": "ar", "pass_number": 2, "milliseconds": 0.341132, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q05_en", "language": "en", "pass_number": 2, "milliseconds": 36.912041, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q22_ar", "language": "ar", "pass_number": 2, "milliseconds": 38.59679, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q34_ar", "language": "ar", "pass_number": 2, "milliseconds": 36.239763, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q27_ar", "language": "ar", "pass_number": 2, "milliseconds": 34.221843, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q25_en", "language": "en", "pass_number": 2, "milliseconds": 33.278526, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q11_ar", "language": "ar", "pass_number": 2, "milliseconds": 45.168628, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q15_ar", "language": "ar", "pass_number": 2, "milliseconds": 38.869681, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q04_ar", "language": "ar", "pass_number": 2, "milliseconds": 42.074547, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q07_en", "language": "en", "pass_number": 2, "milliseconds": 44.057963, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q14_en", "language": "en", "pass_number": 2, "milliseconds": 34.364143, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q22_ar", "language": "ar", "pass_number": 2, "milliseconds": 42.639817, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q16_en", "language": "en", "pass_number": 2, "milliseconds": 0.173996, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q03_ar", "language": "ar", "pass_number": 2, "milliseconds": 37.839967, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q10_ar", "language": "ar", "pass_number": 2, "milliseconds": 35.689653, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q34_en", "language": "en", "pass_number": 2, "milliseconds": 35.376212, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q14_ar", "language": "ar", "pass_number": 2, "milliseconds": 0.28604, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q33_ar", "language": "ar", "pass_number": 2, "milliseconds": 38.133608, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q04_en", "language": "en", "pass_number": 2, "milliseconds": 0.17662, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q34_en", "language": "en", "pass_number": 2, "milliseconds": 0.171162, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q13_en", "language": "en", "pass_number": 2, "milliseconds": 1826.97995, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q19_ar", "language": "ar", "pass_number": 2, "milliseconds": 0.324818, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q06_en", "language": "en", "pass_number": 2, "milliseconds": 0.161738, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q03_ar", "language": "ar", "pass_number": 2, "milliseconds": 48.281062, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q06_ar", "language": "ar", "pass_number": 2, "milliseconds": 46.152524, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q17_ar", "language": "ar", "pass_number": 2, "milliseconds": 36.479215, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q09_ar", "language": "ar", "pass_number": 2, "milliseconds": 44.340199, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q28_en", "language": "en", "pass_number": 2, "milliseconds": 35.597517, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q16_en", "language": "en", "pass_number": 2, "milliseconds": 46.132956, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q10_ar", "language": "ar", "pass_number": 2, "milliseconds": 39.199257, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q25_en", "language": "en", "pass_number": 2, "milliseconds": 0.343635, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q03_ar", "language": "ar", "pass_number": 2, "milliseconds": 42.590064, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q30_en", "language": "en", "pass_number": 2, "milliseconds": 0.269627, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q08_ar", "language": "ar", "pass_number": 2, "milliseconds": 66.647511, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q34_ar", "language": "ar", "pass_number": 2, "milliseconds": 43.543607, "action": "answer"}
{"track": "bilingual_cards", "method": "RRF", "query_id": "Q24_ar", "language": "ar", "pass_number": 2, "milliseconds": 49.876727, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q02_ar", "language": "ar", "pass_number": 2, "milliseconds": 0.422023, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q30_ar", "language": "ar", "pass_number": 2, "milliseconds": 55.766132, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q11_ar", "language": "ar", "pass_number": 2, "milliseconds": 1129.129051, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q10_en", "language": "en", "pass_number": 2, "milliseconds": 45.537799, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q07_ar", "language": "ar", "pass_number": 2, "milliseconds": 2554.904748, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q06_ar", "language": "ar", "pass_number": 2, "milliseconds": 0.316386, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q05_en", "language": "en", "pass_number": 2, "milliseconds": 45.631197, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q13_ar", "language": "ar", "pass_number": 2, "milliseconds": 38.524087, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q07_ar", "language": "ar", "pass_number": 2, "milliseconds": 55.531841, "action": "answer"}
{"track": "bilingual_cards", "method": "PositiveRRF", "query_id": "Q24_ar", "language": "ar", "pass_number": 2, "milliseconds": 53.218677, "action": "answer"}
{"track": "bilingual_cards", "method": "E5", "query_id": "Q18_ar", "language": "ar", "pass_number": 2, "milliseconds": 41.367813, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q30_en", "language": "en", "pass_number": 2, "milliseconds": 42.597371, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q04_ar", "language": "ar", "pass_number": 2, "milliseconds": 44.363522, "action": "answer"}
{"track": "bilingual_cards", "method": "DirectLookup", "query_id": "Q04_ar", "language": "ar", "pass_number": 2, "milliseconds": 0.465325, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q15_en", "language": "en", "pass_number": 2, "milliseconds": 1053.514073, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q09_ar", "language": "ar", "pass_number": 2, "milliseconds": 33.002989, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q16_ar", "language": "ar", "pass_number": 2, "milliseconds": 986.072039, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q24_ar", "language": "ar", "pass_number": 2, "milliseconds": 41.04616, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q06_en", "language": "en", "pass_number": 2, "milliseconds": 36.619873, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q08_ar", "language": "ar", "pass_number": 2, "milliseconds": 49.020238, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q36_en", "language": "en", "pass_number": 2, "milliseconds": 40.456271, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q30_en", "language": "en", "pass_number": 2, "milliseconds": 1797.327077, "action": "answer"}
{"track": "bilingual_cards", "method": "RolePositiveRRF", "query_id": "Q28_en", "language": "en", "pass_number": 2, "milliseconds": 29.256617, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q07_en", "language": "en", "pass_number": 2, "milliseconds": 38.816579, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q04_en", "language": "en", "pass_number": 2, "milliseconds": 34.316279, "action": "answer"}
{"track": "bilingual_cards", "method": "BM25", "query_id": "Q08_en", "language": "en", "pass_number": 2, "milliseconds": 0.316536, "action": "answer"}
{"track": "bilingual_cards", "method": "MentionRRF", "query_id": "Q21_en", "language": "en", "pass_number": 2, "milliseconds": 41.044291, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleDense", "query_id": "Q02_en", "language": "en", "pass_number": 2, "milliseconds": 31.865909, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q16_en", "language": "en", "pass_number": 2, "milliseconds": 31.311684, "action": "answer"}
{"track": "bilingual_cards", "method": "CrossEncoder", "query_id": "Q25_en", "language": "en", "pass_number": 2, "milliseconds": 1664.538281, "action": "answer"}
{"track": "bilingual_cards", "method": "OracleRRF", "query_id": "Q24_en", "language": "en", "pass_number": 2, "milliseconds": 39.052687, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q13_en", "language": "en", "pass_number": 2, "milliseconds": 959.572089, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleRRF", "query_id": "Q16_ar", "language": "ar", "pass_number": 2, "milliseconds": 36.59814, "action": "answer"}
{"track": "bilingual_cards", "method": "RoleCrossEncoder", "query_id": "Q23_en", "language": "en", "pass_number": 2, "milliseconds": 1056.590062, "action": "answer"}


==> anc/reproducibility/revision/results/validation.json <==
{
  "status": "PASS",
  "independent_arithmetic_records": 4944,
  "metric_mismatches": [],
  "checks": [
    "unique prediction keys",
    "all metric arithmetic recomputed without benchmark.metrics",
    "routing label agreement recomputed",
    "2592 timing records / 216 per method",
    "original and stress denominators checked"
  ],
  "scope": "Computational checks only; no independent domain or Arabic validation."
}


==> anc/reproducibility/revision/src/analyze_revision.py <==
"""Independent metric arithmetic and reporting for the v0.2 experiment."""
import json, math, collections, hashlib
from pathlib import Path
import numpy as np
ROOT=Path(__file__).resolve().parents[2];OUT=ROOT/'revision/results'
def readl(p):return [json.loads(x) for x in p.read_text().splitlines() if x]
def dump(p,x):p.write_text(json.dumps(x,ensure_ascii=False,indent=2)+'\n')
def main():
 rows=readl(OUT/'predictions.jsonl');tim=readl(OUT/'timings.jsonl');gs={g['scenario_id']:g for g in readl(ROOT/'data/scenarios.jsonl')};cards={c['doc_id']:c for c in readl(ROOT/'data/evidence_cards.jsonl')}
 methods=list(dict.fromkeys(x['method'] for x in rows));assert len(methods)==12
 assert len(rows)==4944 and len(tim)==2592
 assert len({(r['dataset'],r['track'],r['method'],r['query_id']) for r in rows})==len(rows)
 errors=[]
 for r in rows:
  g=gs[r['scenario_id']] if r['dataset']=='original' else r
  rel=set(g['relevant_doc_ids']);rank=[x['doc_id'] for x in r['ranking']]
  m={'action_correct':int(r['action']==g['gold_action'])}
  if rel:
   m.update(hit1=int(bool(rank) and rank[0] in rel),recall5=sum(d in rel for d in rank[:5])/len(rel),ndcg10=sum((1/math.log2(i+2)) for i,d in enumerate(rank[:10]) if d in rel)/sum(1/math.log2(i+2) for i in range(min(10,len(rel)))),all_evidence5=int(rel<=set(rank[:5])),returned=int(bool(rank)),wrong_scope1=int(bool(rank) and cards[rank[0]]['applicability_scope'] not in g['gold_allowed_scopes']))
  for key,val in m.items():
   if abs(r['metrics'][key]-val)>1e-12:errors.append([r['query_id'],r['method'],key])
  if r['method'] in ('RoleRRF','RoleDense','RolePositiveRRF','RoleCrossEncoder','DirectLookup','OracleRRF') and g['gold_action']=='answer':
   scope=set(r['allowed_scopes'] or [])
   expected=int(r['action']=='answer' and scope==set(g['gold_allowed_scopes']))
   if r['diagnostics']['routing_exact']!=expected:errors.append([r['query_id'],r['method'],'routing_exact'])
 assert not errors,errors[:5]
 def agg(rs):
  a=[r for r in rs if 'hit1' in r['metrics']]
  out={'queries':len(rs),'answerable':len(a),'action_correct':sum(r['metrics']['action_correct'] for r in rs)}
  for k in ('hit1','recall5','ndcg10','all_evidence5','returned','wrong_scope1'):
   vals=[r['metrics'][k] for r in a];out[k]=float(np.mean(vals)) if vals else None;out[k+'_sum']=float(sum(vals))
  for k in ('scope_exact','routing_exact','all_relevant_survive_filter','filter_removed_relevant'):
   vals=[r['diagnostics'][k] for r in rs if r['diagnostics'].get(k) is not None]
   out[k]=float(np.mean(vals)) if vals else None;out[k+'_sum']=int(sum(vals));out[k+'_n']=len(vals)
  routed=[r for r in a if r['diagnostics'].get('routing_exact') is not None]
  out['gate_errors']=sum(r['action']!='answer' for r in routed)
  out['wrong_scope_assignments']=sum(r['action']=='answer' and r['diagnostics']['routing_exact']==0 for r in routed)
  out['within_scope_ranking_errors']=sum(r['diagnostics']['routing_exact']==1 and r['metrics']['hit1']==0 for r in routed)
  out['action_confusion']={f'{ga}->{pa}':sum((gs[r['scenario_id']]['gold_action'] if r['dataset']=='original' else r['gold_action'])==ga and r['action']==pa for r in rs) for ga in ('answer','clarify','abstain') for pa in ('answer','clarify','abstain')}
  return out
 summary={'original_primary':{},'original_language':{},'original_actions':{},'original_mixed':{},'stress':{},'stress_conditions':{},'latency':{}}
 for track in ('bilingual_cards','english_cards'):
  sub=[r for r in rows if r['dataset']=='original' and r['track']==track]
  summary['original_primary'][track]={m:agg([r for r in sub if r['method']==m and r['language'] in ('en','ar') and gs[r['scenario_id']]['gold_action']=='answer']) for m in methods}
  summary['original_language'][track]={l:{m:agg([r for r in sub if r['method']==m and r['language']==l and gs[r['scenario_id']]['gold_action']=='answer']) for m in methods} for l in ('en','ar')}
  summary['original_actions'][track]={m:agg([r for r in sub if r['method']==m and r['language'] in ('en','ar')]) for m in methods}
  summary['original_mixed'][track]={m:agg([r for r in sub if r['method']==m and r['language']=='mixed']) for m in methods}
 for m in methods:
  sr=[r for r in rows if r['dataset']=='stress' and r['method']==m]
  summary['stress'][m]={part:agg([r for r in sr if (r['transformation']=='control')==(part=='controls')]) for part in ('controls','perturbations')}
  summary['stress_conditions'][m]={c:agg([r for r in sr if r['transformation']==c]) for c in dict.fromkeys(r['transformation'] for r in sr)}
  ts=[r['milliseconds'] for r in tim if r['method']==m];assert len(ts)==216
  summary['latency'][m]={'n':len(ts),'median_ms':float(np.median(ts)),'p95_ms':float(np.percentile(ts,95)),'min_ms':float(min(ts)),'max_ms':float(max(ts))}
 # Preserve scenario pairing; translations are not independent observations.
 paired={}
 for m in methods:
  rs=[r for r in rows if r['dataset']=='original' and r['track']=='bilingual_cards' and r['method']==m and r['language'] in ('en','ar')]
  index={(r['scenario_id'],r['language']):r for r in rs};values=[]
  for fam in dict.fromkeys(g['family_id'] for g in gs.values() if g['pair_relation']=='scope_change'):
   group=[g for g in gs.values() if g['family_id']==fam]
   if len(group)!=2 or any(g['gold_action']!='answer' for g in group):continue
   for lang in ('en','ar'):
    ok=[]
    for g in group:
     r=index[g['scenario_id'],lang];target=[d for d in g['relevant_doc_ids'] if cards[d]['applicability_scope']!='FED']
     ok.append(bool(r['ranking']) and r['ranking'][0]['doc_id'] in target)
    values.append(int(all(ok)))
  paired[m]={'both_correct':sum(values),'pairs':len(values)}
 summary['scope_pair_first_hits']=paired
 summary['counts']={'predictions':len(rows),'timings':len(tim),'methods':len(methods),'original_queries':110,'stress_controls':24,'stress_perturbations':168}
 dump(OUT/'summary.json',summary)
 dump(OUT/'validation.json',{'status':'PASS','independent_arithmetic_records':len(rows),'metric_mismatches':errors,'checks':['unique prediction keys','all metric arithmetic recomputed without benchmark.metrics','routing label agreement recomputed','2592 timing records / 216 per method','original and stress denominators checked'],'scope':'Computational checks only; no independent domain or Arabic validation.'})
 for m in methods:
  a=summary['original_primary']['bilingual_cards'][m];s=summary['stress'][m]['perturbations'];l=summary['latency'][m]
  print(m,'original',int(a['hit1_sum']),'/72','stress',int(s['hit1_sum']),'/168','latency',round(l['median_ms'],3),round(l['p95_ms'],3))
 # Publication figures; plotted data are saved alongside.
 import matplotlib;matplotlib.use('Agg')
 import matplotlib.pyplot as plt
 plt.rcParams.update({'font.family':'DejaVu Sans','font.size':10,'pdf.fonttype':42,'ps.fonttype':42})
 folder=ROOT/'revision/figures';folder.mkdir(exist_ok=True)
 chosen=['BM25','E5','RRF','PositiveRRF','CrossEncoder','RoleRRF','RoleDense','RoleCrossEncoder','DirectLookup']
 fig,ax=plt.subplots(figsize=(7.5,4.7));y=np.arange(len(chosen));a=[100*summary['stress'][m]['controls']['hit1'] for m in chosen];s=[100*summary['stress'][m]['perturbations']['hit1'] for m in chosen]
 ax.barh(y-.18,a,height=.34,label='Unchanged controls (n=24)',color='#244b74');ax.barh(y+.18,s,height=.34,label='Post-audit perturbations (n=168)',color='#c57438');ax.set_yticks(y,chosen);ax.invert_yaxis();ax.set_xlim(0,103);ax.set_xlabel('Hit@1 (%)');ax.spines[['top','right']].set_visible(False);ax.legend(loc='upper center',bbox_to_anchor=(.5,-.14),ncol=1,frameon=False,fontsize=8);ax.grid(axis='x',alpha=.18);ax.set_axisbelow(True);fig.tight_layout();fig.savefig(folder/'control_vs_stress.pdf');fig.savefig(folder/'control_vs_stress.png',dpi=240);plt.close(fig)
 conditions=['paraphrase','irrelevant_location','irrelevant_date','irrelevant_missing_fact','trailing_distractor','negation','correction'];labels=['Paraphrase','Irrelevant location','Irrelevant date','Irrelevant missing fact','Trailing distractor','Negation','Correction']
 fig,ax=plt.subplots(figsize=(7.5,4.2));y=np.arange(7);left=np.zeros(7)
 for label,key,col in [('Correct action and scope','routing_exact_sum','#397b68'),('Incorrect gate action','gate_errors','#c57438'),('Incorrect selected scope','wrong_scope_assignments','#944653')]:
  v=np.array([summary['stress_conditions']['RoleRRF'][c][key] for c in conditions]);ax.barh(y,v,left=left,label=label,color=col);left+=v
 assert np.all(left==24)
 ax.set_yticks(y,labels);ax.invert_yaxis();ax.set_xlim(0,24);ax.set_xticks([0,6,12,18,24]);ax.set_xlabel('Queries (24 per transformation)');ax.spines[['top','right']].set_visible(False);ax.legend(loc='upper center',bbox_to_anchor=(.5,-.19),ncol=1,frameon=False,fontsize=8);fig.tight_layout();fig.savefig(folder/'routing_failure_modes.pdf',bbox_inches='tight');fig.savefig(folder/'routing_failure_modes.png',dpi=240,bbox_inches='tight');plt.close(fig)
if __name__=='__main__':main()


==> anc/reproducibility/revision/src/benchmark_revision.py <==
"""v0.2 comparative experiment. Original benchmark/parser are imported unchanged."""
import os
for key in ('OMP_NUM_THREADS','MKL_NUM_THREADS','OPENBLAS_NUM_THREADS','NUMEXPR_NUM_THREADS'):os.environ[key]='1'
os.environ['TOKENIZERS_PARALLELISM']='false'
os.environ['HF_HUB_OFFLINE']='1';os.environ['TRANSFORMERS_OFFLINE']='1'
import sys, json, time, re, hashlib, platform, argparse, importlib.metadata
from pathlib import Path
ROOT=Path(__file__).resolve().parents[2]
sys.path.insert(0,str(ROOT/'src'))
import benchmark as b
import numpy as np
import torch
from transformers import XLMRobertaConfig, XLMRobertaForSequenceClassification
from safetensors.torch import load_file
from tokenizers import Tokenizer
OUT=ROOT/'revision/results';OUT.mkdir(exist_ok=True)
METHODS=b.METHODS+['PositiveRRF','RoleDense','RolePositiveRRF','CrossEncoder','RoleCrossEncoder','DirectLookup']
ROUTED={'RoleRRF','OracleRRF','RoleDense','RolePositiveRRF','RoleCrossEncoder','DirectLookup'}
SERVICE_PATTERNS={
 'business':r'local business licensing|ترخيص الاعمال المحلية',
 'incorporation':r'registrar|تسجيل الشركة|جهة التسجيل',
 'tenancy':r'tenancy registration|tenancy.*electricity|تسجيل عقد الايجار',
 'utilities':r'electricity and water|الكهرباء والمياه',
 'rental_dispute':r'rental dispute|المنازعات الايجارية',
 'toll':r'toll|تعرفة|رسوم',
 'parking':r'parking|مواقف',
 'bus':r'bus|fare card|الحافلة|الحافلات|بطاقة.*الاجرة|بطاقة اجرة',
 'visa':r'visa|تاشيرة|التاشيرة',
 'identity':r'emirates id|هويتي الاماراتية|الهوية الاماراتية',
 'vat':r'\bvat\b|القيمة المضافة',
 'work_permit':r'work permit|تصريح عمل|تصريح العمل',
 'digital_identity':r'national digital identity|الهوية الرقمية الوطنية'}
def services(text):return [s for s,p in SERVICE_PATTERNS.items() if re.search(p,b.norm(text))]
class CrossEncoder:
 def __init__(self):
  p=ROOT/'revision/models'
  cfg=XLMRobertaConfig(**json.loads((p/'config.json').read_text()));cfg._attn_implementation='sdpa'
  self.model=XLMRobertaForSequenceClassification(cfg)
  w=load_file(str(p/'model.safetensors'))
  if 'roberta.embeddings.position_ids' in w:
   pos=w.pop('roberta.embeddings.position_ids');assert torch.equal(pos,torch.arange(cfg.max_position_embeddings).unsqueeze(0))
  self.model.load_state_dict(w,strict=True);self.model.eval()
  self.tok=Tokenizer.from_file(str(p/'tokenizer.json'));self.tok.enable_truncation(max_length=512)
  self.tok.enable_padding(pad_id=cfg.pad_token_id,pad_token='<pad>')
  self.max_observed_pair_tokens=0
 def score(self,query,texts):
  vals=[]
  for start in range(0,len(texts),8):
   enc=self.tok.encode_batch([(query,t) for t in texts[start:start+8]])
   self.max_observed_pair_tokens=max(self.max_observed_pair_tokens,max(sum(e.attention_mask) for e in enc))
   ids=torch.tensor([e.ids for e in enc]);mask=torch.tensor([e.attention_mask for e in enc])
   with torch.inference_mode():vals.extend(self.model(input_ids=ids,attention_mask=mask).logits[:,0].numpy().tolist())
  return np.asarray(vals,dtype=np.float32)
def run(ret,text,method,gold,qvec=None,ce=None,texts=None,ce_scores=None):
 if method in b.METHODS:return ret.run(text,method,gold if method=='OracleRRF' else None,qvec)
 action='answer';allowed=None;reason='unconditional_retrieval'
 if method in ROUTED:action,allowed,reason=b.infer(text)
 if action!='answer':return dict(action=action,allowed_scopes=allowed,reason=reason,ranking=[])
 cand=np.array([i for i,c in enumerate(ret.cards) if allowed is None or c['applicability_scope'] in allowed],dtype=int)
 if not len(cand):return dict(action='abstain',allowed_scopes=allowed,reason='no_eligible_card',ranking=[])
 def order(s):return cand[np.argsort(-s[cand],kind='stable')]
 scores=np.zeros(len(ret.cards),dtype=np.float64)
 if method=='DirectLookup':
  requested=services(text);cand=np.array([i for i in cand if ret.cards[i]['service'] in requested],dtype=int)
  scores[cand]=1.;ranked=cand
 elif method in ('CrossEncoder','RoleCrossEncoder'):
  if ce_scores is None:scores[cand]=ce.score(text,[texts[i] for i in cand])
  else:scores[:]=ce_scores
  ranked=order(scores)
 else:
  if qvec is None:qvec=ret.encoder.encode([text],'query')[0]
  dense=ret.emb@qvec
  if method=='RoleDense':scores=dense;ranked=order(scores)
  else:
   bm=np.asarray(ret.bm @ ret.cv.transform([text]).T.toarray()).ravel()
   br=order(bm);br=br[bm[br]>0][:100];dr=order(dense)[:100]
   for rank in (br,dr):scores[rank]+=1/(60+np.arange(1,len(rank)+1))
   ranked=order(scores)
 return dict(action=action,allowed_scopes=allowed,reason=reason,ranking=[{'doc_id':ret.ids[i],'score':float(scores[i])} for i in ranked])
def diagnostics(result,gold,cards,method):
 routed=method in ROUTED;allowed=result['allowed_scopes'];answer=gold['gold_action']=='answer'
 d={'scope_exact':int(set(allowed or [])==set(gold['gold_allowed_scopes'])) if routed and answer else None,
    'routing_exact':int(result['action']==gold['gold_action'] and (not answer or set(allowed or [])==set(gold['gold_allowed_scopes']))) if routed else None}
 if answer and routed:
  survive={c['doc_id'] for c in cards if result['action']=='answer' and (allowed is None or c['applicability_scope'] in allowed)}
  d['all_relevant_survive_filter']=int(set(gold['relevant_doc_ids']).issubset(survive))
  d['filter_removed_relevant']=int(result['action']=='answer' and not set(gold['relevant_doc_ids']).issubset(survive))
 return d
def main():
 ap=argparse.ArgumentParser();ap.add_argument('--passes',type=int,default=3);ap.add_argument('--skip-timing',action='store_true');args=ap.parse_args()
 for f,h in json.loads((ROOT/'data/freeze_manifest.json').read_text())['sha256'].items():assert b.sha(ROOT/'data'/f)==h
 fm=json.loads((ROOT/'revision/data/freeze_manifest.json').read_text());assert b.sha(ROOT/'revision/data/stress_queries.jsonl')==fm['data_sha256']
 original=b.readl(ROOT/'results/predictions.jsonl');cards=b.readl(ROOT/'data/evidence_cards.jsonl');cmap={c['doc_id']:c for c in cards}
 qs=b.readl(ROOT/'data/queries.jsonl');gs={g['scenario_id']:g for g in b.readl(ROOT/'data/scenarios.jsonl')};stress=b.readl(ROOT/'revision/data/stress_queries.jsonl')
 enc=b.Encoder();ce=CrossEncoder();print('Fresh-environment models loaded',flush=True)
 def encode(texts,prefix):return np.concatenate([enc.encode(texts[i:i+8],prefix) for i in range(0,len(texts),8)])
 qmat=encode([q['text'] for q in qs],'query');smat=encode([q['text'] for q in stress],'query')
 arrays={'queries':qmat,'stress_queries':smat};pred=[];tim=[];indexes={};index_seconds={}
 with (OUT/'predictions.jsonl').open('w') as fp:
  for track in ('bilingual_cards','english_cards'):
   texts=[c['title']+'. '+c['text_en']+(' '+c['text_ar'] if track=='bilingual_cards' else '') for c in cards]
   start=time.perf_counter();emb=encode(texts,'passage');ret=b.Retriever(cards,texts,emb,enc);index_seconds[track]=time.perf_counter()-start
   arrays[track]=emb;indexes[track]=(ret,texts)
   for i,q in enumerate(qs):
    g=gs[q['scenario_id']];scores=ce.score(q['text'],texts)
    for method in METHODS:
     result=run(ret,q['text'],method,g,qmat[i],ce,texts,scores)
     row=dict(track=track,dataset='original',method=method,**q,**result,metrics=b.metrics(result,g,cmap),diagnostics=diagnostics(result,g,cards,method))
     pred.append(row);fp.write(json.dumps(row,ensure_ascii=False)+'\n')
    if (i+1)%25==0:fp.flush();print('Scored',track,i+1,flush=True)
   fp.flush()
  ret,texts=indexes['bilingual_cards']
  for i,q in enumerate(stress):
   scores=ce.score(q['text'],texts)
   for method in METHODS:
    result=run(ret,q['text'],method,q,smat[i],ce,texts,scores)
    row=dict(track='bilingual_cards',dataset='stress',method=method,**q,**result,metrics=b.metrics(result,q,cmap),diagnostics=diagnostics(result,q,cards,method))
    pred.append(row);fp.write(json.dumps(row,ensure_ascii=False)+'\n')
   if (i+1)%24==0:fp.flush();print('Scored stress',i+1,flush=True)
 np.savez_compressed(OUT/'embeddings.npz',**arrays)
 old=np.load(ROOT/'results/embeddings.npz');diffs={k:float(np.max(np.abs(old[k]-arrays[k]))) for k in old.files}
 lookup={(r['track'],r['method'],r['query_id']):r for r in pred if r['dataset']=='original'}
 bad=[];score_delta=0.
 for o in original:
  r=lookup[o['track'],o['method'],o['query_id']]
  if o['action']!=r['action'] or [x['doc_id'] for x in o['ranking']]!=[x['doc_id'] for x in r['ranking']]:bad.append([o['track'],o['method'],o['query_id']])
  if o['ranking'] and len(o['ranking'])==len(r['ranking']):score_delta=max(score_delta,max(abs(x['score']-y['score']) for x,y in zip(o['ranking'],r['ranking'])))
 b.writej(OUT/'fresh_reproduction.json',dict(original_records=len(original),ranking_or_action_mismatches=bad,max_score_absolute_difference=score_delta,max_vector_absolute_difference=diffs,scope='Fresh dependency installation and fresh embeddings on the same host; not independent external replication.'))
 print('Original reproduction:',len(bad),'ranking/action mismatches;',diffs,flush=True)
 if not args.skip_timing:
  primary=[q for q in qs if q['language'] in ('en','ar') and gs[q['scenario_id']]['gold_action']=='answer']
  assert len(primary)==72
  for m in METHODS:
   for q in primary[:3]:run(ret,q['text'],m,gs[q['scenario_id']],ce=ce,texts=texts)
  with (OUT/'timings.jsonl').open('w') as ft:
   for rep in range(args.passes):
    schedule=[(m,i) for m in METHODS for i in range(len(primary))];np.random.default_rng(b.SEED+rep).shuffle(schedule)
    for m,i in schedule:
     q=primary[i];start=time.perf_counter_ns();res=run(ret,q['text'],m,gs[q['scenario_id']],ce=ce,texts=texts);ms=(time.perf_counter_ns()-start)/1e6
     row=dict(track='bilingual_cards',method=m,query_id=q['query_id'],language=q['language'],pass_number=rep,milliseconds=ms,action=res['action']);tim.append(row);ft.write(json.dumps(row)+'\n')
    ft.flush();print('Timing pass',rep+1,'complete',flush=True)
 cpu=next((x.split(':',1)[1].strip() for x in Path('/proc/cpuinfo').read_text().splitlines() if x.startswith('model name')),'unknown')
 packages={n:importlib.metadata.version(n) for n in ['numpy','scipy','scikit-learn','torch','transformers','safetensors','tokenizers']}
 b.writej(OUT/'environment.json',dict(python=sys.version,executable=sys.executable,platform=platform.platform(),cpu=cpu,logical_cpus=os.cpu_count(),threads=1,precision='float32',packages=packages,methods=METHODS,predictions=len(pred),timings=len(tim),timing_passes=args.passes,timing_scope='72 original matched answerable queries; bilingual cards only',index_seconds=index_seconds,cross_encoder_batch_size=8,cross_encoder_max_tokens=512,cross_encoder_max_observed_pair_tokens=ce.max_observed_pair_tokens,cross_encoder_activation='identity_logits',cross_encoder=json.loads((ROOT/'revision/models/manifest.json').read_text()),e5=json.loads((ROOT/'models/manifest.json').read_text()),benchmark_revision_sha256=b.sha(Path(__file__)),original_benchmark_sha256=b.sha(ROOT/'src/benchmark.py'),experiment_plan_sha256=b.sha(ROOT/'revision/EXPERIMENT_PLAN.txt'),stress_manifest_sha256=b.sha(ROOT/'revision/data/freeze_manifest.json')))
 print('DONE',len(pred),'predictions',len(tim),'timings',flush=True)
if __name__=='__main__':main()


==> anc/reproducibility/revision/src/build_stress.py <==
"""Freeze post-audit authored diagnostics; these are not held-out test data."""
import json, hashlib, datetime
from pathlib import Path
ROOT=Path(__file__).resolve().parents[2]
def readl(p):return [json.loads(x) for x in p.read_text().splitlines() if x]
def writej(p,x):p.write_text(json.dumps(x,ensure_ascii=False,indent=2)+'\n')
def main():
    qs={q['query_id']:q for q in readl(ROOT/'data/queries.jsonl')}
    gs={g['scenario_id']:g for g in readl(ROOT/'data/scenarios.jsonl')}
    # Six service types, two target locations and two languages; labels inherit
    # the original catalogue ontology, not a new determination of UAE law.
    spec={
    'business':(1,2,{
      'en':('My mainland business will operate in {target}','I live in {other}','Which local business licensing service should I consult?',
            'The location of my mainland business activity is {target}',
            'My mainland business will operate not in {other}. It will operate in {target}',
            'My mainland business will operate in {other}. Correction: the business location is actually {target}'),
      'ar':('سيعمل مشروعي في البر الرئيسي في {target}','أسكن في {other}','ما خدمة ترخيص الأعمال المحلية التي ينبغي أن أراجعها؟',
            'موقع نشاط مشروعي في البر الرئيسي هو {target}',
            'لن يعمل مشروعي في البر الرئيسي في {other}. بل سيعمل في {target}',
            'سيعمل مشروعي في البر الرئيسي في {other}. تصحيح: موقع المشروع الفعلي هو {target}')
    }),
    'tenancy':(3,4,{
      'en':('The rented property is in {target} and is covered by the ordinary local tenancy registration system','I work in {other}','Which tenancy registration service applies?',
            'The home I rent is located in {target} and is covered by the ordinary local tenancy registration system',
            'The rented property is not in {other}. It is in {target} and is covered by the ordinary local tenancy registration system',
            'The rented property is in {other}. Correction: the property is actually in {target} and is covered by the ordinary local tenancy registration system'),
      'ar':('العقار المستأجر في {target} ويخضع لنظام تسجيل الإيجار المحلي العادي','أعمل في {other}','ما خدمة تسجيل عقد الإيجار المنطبقة؟',
            'يقع المنزل الذي أستأجره في {target} ويخضع لنظام تسجيل الإيجار المحلي العادي',
            'العقار المستأجر ليس في {other}. إنه في {target} ويخضع لنظام تسجيل الإيجار المحلي العادي',
            'العقار المستأجر في {other}. تصحيح: العقار في الواقع في {target} ويخضع لنظام تسجيل الإيجار المحلي العادي')
    }),
    'toll':(9,10,{
      'en':('The road toll gate I cross is in {target}','My vehicle is registered in {other}','Which road toll system should I look up?',
            'I drive through a toll gate located in {target}',
            'The road toll gate I cross is not in {other}. It is in {target}',
            'The road toll gate I cross is in {other}. Correction: the gate is actually in {target}'),
      'ar':('بوابة التعرفة المرورية التي أعبرها في {target}','مركبتي مسجلة في {other}','ما نظام التعرفة المرورية الذي ينبغي أن أبحث عنه؟',
            'أمر بسيارتي عبر بوابة رسوم تقع في {target}',
            'بوابة التعرفة المرورية التي أعبرها ليست في {other}. إنها في {target}',
            'بوابة التعرفة المرورية التي أعبرها في {other}. تصحيح: البوابة في الواقع في {target}')
    }),
    'parking':(11,12,{
      'en':('I am parking in a public parking area in {target} covered by the local parking operator','My car is registered in {other}','Which parking service should I consult?',
            'The public parking space I use is located in {target} and is covered by the local parking operator',
            'I am parking in a public parking area not in {other}. It is in {target} and is covered by the local parking operator',
            'I am parking in a public parking area in {other}. Correction: the parking space is actually in {target} and is covered by the local parking operator'),
      'ar':('أقف في موقف عام في {target} يخضع لمشغل المواقف المحلي','سيارتي مسجلة في {other}','ما خدمة المواقف التي ينبغي أن أراجعها؟',
            'يقع الموقف العام الذي أستخدمه في {target} ويخضع لمشغل المواقف المحلي',
            'أقف في موقف عام ليس في {other}. إنه في {target} ويخضع لمشغل المواقف المحلي',
            'أقف في موقف عام في {other}. تصحيح: الموقف في الواقع في {target} ويخضع لمشغل المواقف المحلي')
    }),
    'bus':(13,14,{
      'en':('The local public bus journey is entirely within {target}','I live in {other}','Which fare card does the official transport source describe?',
            'Every part of my local public bus trip takes place inside {target}',
            'The local public bus journey is entirely outside {other}. It takes place within {target}',
            'The local public bus journey is entirely within {other}. Correction: the whole journey actually takes place within {target}'),
      'ar':('رحلة الحافلة العامة المحلية تقع بالكامل داخل {target}','أسكن في {other}','ما بطاقة دفع الأجرة التي يصفها مصدر النقل الرسمي؟',
            'تقع جميع أجزاء تنقلي بالحافلة العامة المحلية داخل {target}',
            'رحلة الحافلة العامة المحلية تقع بالكامل خارج {other}. إنها داخل {target}',
            'رحلة الحافلة العامة المحلية تقع بالكامل داخل {other}. تصحيح: الرحلة كلها تقع في الواقع داخل {target}')
    }),
    'visa':(15,16,{
      'en':('My residence visa was issued in {target}','I live in {other}','Which authority channel should I use to check visa validity?',
            'The issuing location shown on my residence visa is {target}',
            'My residence visa was issued not in {other}. It was issued in {target}',
            'My residence visa was issued in {other}. Correction: its issuing location is actually {target}'),
      'ar':('صدرت تأشيرة إقامتي في {target}','أسكن في {other}','ما قناة الجهة المختصة التي أستخدمها للتحقق من صلاحية التأشيرة؟',
            'مكان إصدار تأشيرة إقامتي هو {target}',
            'صدرت تأشيرة إقامتي ليس في {other}. بل في {target}',
            'صدرت تأشيرة إقامتي في {other}. تصحيح: مكان إصدارها الفعلي هو {target}')
    })}
    rows=[]
    for service,(n1,n2,templates) in spec.items():
      for n in (n1,n2):
       sid=f'Q{n:02}';g=gs[sid]
       for lang,ts in templates.items():
        target,other=(('Abu Dhabi','Dubai') if n==n1 else ('Dubai','Abu Dhabi')) if lang=='en' else (('أبوظبي','دبي') if n==n1 else ('دبي','أبوظبي'))
        role,distr,ask,para,neg,corr=[s.format(target=target,other=other) for s in ts]
        base=qs[sid+'_'+lang]['text']
        variants={
         'control':base,
         'paraphrase':distr+'. '+para+'. '+ask,
         'irrelevant_location':('I used to live in Sharjah. ' if lang=='en' else 'كنت أسكن سابقا في الشارقة. ')+base,
         'irrelevant_date':('I bought my phone in 2021. ' if lang=='en' else 'اشتريت هاتفي في عام 2021. ')+base,
         'irrelevant_missing_fact':('I do not know my old phone number. ' if lang=='en' else 'لا أعرف رقم هاتفي القديم. ')+base,
         'trailing_distractor':role+(', although '+distr[0].lower()+distr[1:] if lang=='en' else '، بينما '+distr)+'. '+ask,
         'negation':distr+'. '+neg+'. '+ask,
         'correction':distr+'. '+corr+'. '+ask}
        for kind,text in variants.items():
         rows.append(dict(query_id=f'S_{sid}_{lang}_{kind}',source_query_id=sid+'_'+lang,scenario_id=sid,family_id=g['family_id'],language=lang,service=service,transformation=kind,text=text,gold_action='answer',gold_allowed_scopes=g['gold_allowed_scopes'],relevant_doc_ids=g['relevant_doc_ids'],split='post_audit_authored_diagnostic_not_held_out',annotation_status='inherited_catalogue_labels_pending_independent_domain_and_Arabic_review'))
    assert len(rows)==192 and len({x['query_id'] for x in rows})==192
    folder=ROOT/'revision/data';folder.mkdir(exist_ok=True)
    p=folder/'stress_queries.jsonl';p.write_text(''.join(json.dumps(x,ensure_ascii=False)+'\n' for x in rows))
    writej(folder/'freeze_manifest.json',{'version':'0.2.0','frozen_utc':datetime.datetime.now(datetime.timezone.utc).isoformat(),'data_sha256':hashlib.sha256(p.read_bytes()).hexdigest(),'builder_sha256':hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),'queries':192,'controls':24,'perturbations':168,'families':6,'languages':['en','ar'],'status':'post-audit developer-authored diagnostic; neither independent nor held-out','parser_policy':'Original v0.1.1 infer function remains unchanged. New baselines use the same parser; no parser patch is evaluated.'})
    print('Frozen 192 stress queries; 24 controls and 168 perturbations.')
if __name__=='__main__':main()


==> anc/reproducibility/revision/src/download_cross_encoder.py <==
"""Fetch the separately licensed, pinned cross-encoder; verify every file."""
import json,hashlib,urllib.request
from pathlib import Path
ROOT=Path(__file__).resolve().parents[2];folder=ROOT/'revision/models'
def main():
 meta=json.loads((folder/'manifest.json').read_text())
 for name,digest in meta['sha256'].items():
  target=folder/name
  if target.exists() and hashlib.sha256(target.read_bytes()).hexdigest()==digest:continue
  url=f"https://huggingface.co/{meta['repository']}/resolve/{meta['revision']}/{name}"
  tmp=target.with_suffix(target.suffix+'.partial')
  with urllib.request.urlopen(url,timeout=180) as response,tmp.open('wb') as out:
   while chunk:=response.read(4*1024*1024):out.write(chunk)
  if hashlib.sha256(tmp.read_bytes()).hexdigest()!=digest:
   tmp.unlink();raise RuntimeError('Pinned hash mismatch: '+name)
  tmp.replace(target);print('Verified',name,flush=True)
if __name__=='__main__':main()


==> anc/reproducibility/revision/src/reproduce_audit_probes.py <==
"""Reproduce nine disclosed development probes, never scored as held-out data."""
import sys,json
from pathlib import Path
ROOT=Path(__file__).resolve().parents[2];sys.path.insert(0,str(ROOT/'src'))
from benchmark import infer
BASE='My vehicle is registered in Dubai. The road toll gate I cross is in Abu Dhabi. Which road toll system should I look up?'
PROBES=[
 ('original_Q09',BASE,'AD'),
 ('same_facts_single_sentence','My vehicle is registered in Dubai, but the toll gate I cross is in Abu Dhabi. Which road toll system should I look up?','AD'),
 ('paraphrase','My vehicle is registered in Dubai. I drive through a toll gate located in Abu Dhabi. Which road toll system should I look up?','AD'),
 ('irrelevant_Sharjah_residence','I live in Sharjah. '+BASE,'AD'),
 ('irrelevant_past_purchase','I bought my vehicle in 2021. '+BASE,'AD'),
 ('irrelevant_missing_fact','I do not know my vehicle registration expiry date. '+BASE,'AD'),
 ('trailing_geographic_distractor','The road toll gate I cross is in Abu Dhabi, although my vehicle is registered in Dubai. Which road toll system should I look up?','AD'),
 ('wrong_scope_negation','My vehicle is registered in Abu Dhabi. The road toll gate I cross is not in Abu Dhabi. It is in Dubai. Which road toll system should I look up?','DXB'),
 ('wrong_scope_correction','My vehicle is registered in Abu Dhabi. The road toll gate I cross is in Abu Dhabi. Correction: the gate is actually in Dubai. Which road toll system should I look up?','DXB')]
rows=[]
for name,text,scope in PROBES:
 a,allowed,reason=infer(text)
 rows.append(dict(probe_id=name,text=text,expected_action='answer',expected_scopes=[scope,'FED'],action=a,allowed_scopes=allowed,reason=reason,correct=a=='answer' and set(allowed)=={scope,'FED'},status='previously_seen_development_probe'))
(ROOT/'revision/results/audit_probe_reproduction.json').write_text(json.dumps({'scope':'Parser-only reproduction of disclosed audit probes, not independent validation.','correct':sum(r['correct'] for r in rows),'total':len(rows),'probes':rows},ensure_ascii=False,indent=2)+'\n')
assert sum(r['correct'] for r in rows)==2
print('Reproduced 2/9 matching routes; seven failures.')


==> anc/reproducibility/src/analyze.py <==
"""Summaries, paired family bootstrap intervals, contrast audits and figures."""
import json, math, collections, hashlib
from pathlib import Path
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
ROOT=Path(__file__).resolve().parents[1]; R=ROOT/'results'; SEED=20261021
def rows(p):return [json.loads(x) for x in p.read_text().splitlines() if x]
def save(p,x):p.write_text(json.dumps(x,ensure_ascii=False,indent=2))
def cluster_ci(records,metric,other=None):
    groups=collections.defaultdict(list)
    for x in records:
        v=x['metrics'].get(metric)
        if v is not None:
            if other is not None:v-=other[x['query_id']]['metrics'][metric]
            groups[x['family_id']].append(v)
    vals=np.array([np.mean(v) for v in groups.values()])
    if len(vals)==0:return None
    idx=np.random.default_rng(SEED).integers(0,len(vals),size=(10000,len(vals)))
    samples=vals[idx].mean(1)
    return dict(mean=float(vals.mean()),ci95=[float(np.quantile(samples,.025)),float(np.quantile(samples,.975))],families=len(vals),bootstrap_samples=10000)
def main():
    p=rows(R/'predictions.jsonl'); t=rows(R/'timings.jsonl'); s={x['scenario_id']:x for x in rows(ROOT/'data/scenarios.jsonl')}
    docs={x['doc_id']:x for x in rows(ROOT/'data/evidence_cards.jsonl')}
    methods=json.loads((R/'environment.json').read_text())['methods']; summary=[]; comparisons=[]; pairs=[]; decisions=[]
    for track in ['bilingual_cards','english_cards']:
        for method in methods:
            base=[x for x in p if x['track']==track and x['method']==method]
            for lang in ['paired','en','ar','mixed']:
                selected=[x for x in base if (x['language'] in ('en','ar') if lang=='paired' else x['language']==lang)]
                a=[x for x in selected if s[x['scenario_id']]['gold_action']=='answer']
                summary.append(dict(track=track,method=method,language=lang,answerable_queries=len(a),
                    **{metric:cluster_ci(a,metric) for metric in ['hit1','recall5','ndcg10','all_evidence5','wrong_scope1','returned','incompatible_fraction5']}))
            paired=[x for x in base if x['language'] in ('en','ar')]
            cm={g:{y:0 for y in ['answer','clarify','abstain']} for g in ['answer','clarify','abstain']}
            for x in paired:cm[s[x['scenario_id']]['gold_action']][x['action']]+=1
            f1=[]
            for label in cm:
                tp=cm[label][label];fp=sum(cm[k][label] for k in cm if k!=label);fn=sum(cm[label][k] for k in cm if k!=label)
                f1.append(2*tp/(2*tp+fp+fn) if 2*tp+fp+fn else 0.)
            decisions.append(dict(track=track,method=method,confusion_matrix=cm,accuracy=sum(cm[k][k] for k in cm)/len(paired),macro_f1=float(np.mean(f1)),oracle_uses_labels=method=='OracleRRF'))
            for lang in ['en','ar']:
                for family in sorted(set(x['family_id'] for x in paired if s[x['scenario_id']]['gold_action']=='answer')):
                    xs=[x for x in paired if x['family_id']==family and x['language']==lang]
                    assert len(xs)==2
                    tops=[x['ranking'][0]['doc_id'] if x['ranking'] else None for x in xs]
                    target_sets=[]
                    for x in xs:
                        rel=s[x['scenario_id']]['relevant_doc_ids']
                        regional=[d for d in rel if docs[d]['applicability_scope']!='FED']
                        target_sets.append(set(regional or rel))
                    pairs.append(dict(track=track,method=method,language=lang,family_id=family,relation=s[xs[0]['scenario_id']]['pair_relation'],
                        both_hit1=int(all(x['metrics']['hit1'] for x in xs)),both_all_evidence5=int(all(x['metrics']['all_evidence5'] for x in xs)),
                        both_target_hit1=int(all(top in target for top,target in zip(tops,target_sets))),
                        same_top1=int(tops[0]==tops[1]),top1=tops))
        for left,right in [('E5','BM25'),('RRF','E5'),('RoleRRF','RRF'),('RoleRRF','MentionRRF'),('OracleRRF','RoleRRF')]:
            a=[x for x in p if x['track']==track and x['method']==left and x['language'] in ('en','ar') and s[x['scenario_id']]['gold_action']=='answer']
            b={x['query_id']:x for x in p if x['track']==track and x['method']==right}
            comparisons.append(dict(track=track,left=left,right=right,**{k:cluster_ci(a,k,b) for k in ['hit1','recall5','ndcg10','all_evidence5','wrong_scope1']}))
    latency=[]
    for track in ['bilingual_cards','english_cards']:
        for method in methods:
            ts=[x for x in t if x['track']==track and x['method']==method]
            for subset in ['all_requests','gold_answerable','returned_answer']:
                xx=[x for x in ts if subset=='all_requests' or (subset=='gold_answerable' and s[x['scenario_id']]['gold_action']=='answer') or (subset=='returned_answer' and x['action']=='answer')]
                vv=[x['milliseconds'] for x in xx]
                latency.append(dict(track=track,method=method,subset=subset,n=len(vv),median_ms=float(np.median(vv)),p95_ms=float(np.quantile(vv,.95))))
    gaps=[]
    for track in ['bilingual_cards','english_cards']:
        for method in methods:
            en={x['scenario_id']:x for x in p if x['track']==track and x['method']==method and x['language']=='en'}
            ar=[x for x in p if x['track']==track and x['method']==method and x['language']=='ar' and s[x['scenario_id']]['gold_action']=='answer']
            mirror={x['query_id']:en[x['scenario_id']] for x in ar}
            gaps.append(dict(track=track,method=method,direction='Arabic minus English',hit1=cluster_ci(ar,'hit1',mirror),ndcg10=cluster_ci(ar,'ndcg10',mirror)))
    result=dict(summary=summary,paired_comparisons=comparisons,latency=latency,decision=decisions,language_gaps=gaps,
        intervals='Exploratory percentile bootstrap over authored paired families. Not population inference; no multiplicity-adjusted confirmatory testing.')
    save(R/'summary.json',result);save(R/'pair_results.json',pairs)
    errors=[]
    for x in p:
        g=s[x['scenario_id']]
        if x['track']=='bilingual_cards' and x['language'] in ('en','ar') and (not x['metrics']['action_correct'] or (g['gold_action']=='answer' and not x['metrics']['hit1'])):
            errors.append(dict(method=x['method'],query_id=x['query_id'],text=x['text'],gold_action=g['gold_action'],predicted_action=x['action'],gold_docs=g['relevant_doc_ids'],top3=x['ranking'][:3],reason=x['reason']))
    save(R/'error_cases.json',errors)
    (ROOT/'figures').mkdir(exist_ok=True)
    plt.rcParams.update({'font.family':'DejaVu Sans','font.size':10})
    fig,ax=plt.subplots(1,2,figsize=(10,4.2),layout='constrained')
    colors=['#777777','#375f8d','#4f8a8b','#b08b38','#32744b','#999999']
    labels=['BM25','E5','Hybrid','Mention filter','Role filter','Oracle scope']
    for j,track in enumerate(['bilingual_cards','english_cards']):
        rr=[next(x for x in summary if x['track']==track and x['method']==m and x['language']=='paired') for m in methods]
        v=np.array([x['hit1']['mean'] for x in rr])*100
        lo=np.array([x['hit1']['ci95'][0] for x in rr])*100; hi=np.array([x['hit1']['ci95'][1] for x in rr])*100
        ax[j].barh(np.arange(6),v,color=colors,xerr=np.stack([v-lo,hi-v]),capsize=3)
        ax[j].set_yticks(np.arange(6),labels);ax[j].invert_yaxis();ax[j].set_xlim(0,105);ax[j].set_xlabel('Hit@1 on 72 matched answerable queries (%)')
        ax[j].set_title('English and Arabic cards' if j==0 else 'English cards only');ax[j].grid(axis='x',alpha=.2);ax[j].set_axisbelow(True)
    fig.savefig(ROOT/'figures/retrieval_hit1.png',dpi=220);plt.close(fig)
    fig,ax=plt.subplots(figsize=(9,4),layout='constrained')
    xx=np.arange(6); width=.35
    for off,lang,c in [(-width/2,'en','#375f8d'),(width/2,'ar','#b08b38')]:
        vals=[]
        for m in methods:
            pp=[x for x in pairs if x['track']=='bilingual_cards' and x['method']==m and x['language']==lang and x['relation']=='scope_change']
            vals.append(np.mean([x['both_target_hit1'] for x in pp])*100)
        ax.bar(xx+off,vals,width,label='English' if lang=='en' else 'Arabic',color=c)
    ax.set_xticks(xx,labels,rotation=12);ax.set_ylim(0,105);ax.set_ylabel('Role-dependent evidence first in both queries (%)');ax.legend();ax.grid(axis='y',alpha=.2);ax.set_axisbelow(True)
    fig.savefig(ROOT/'figures/paired_scope_success.png',dpi=220);plt.close(fig)
    print('BILINGUAL PAIRED RESULTS')
    for x in summary:
        if x['track']=='bilingual_cards' and x['language']=='paired':print(x['method'],*[f'{k}={x[k]["mean"]:.4f}' for k in ['hit1','recall5','ndcg10','wrong_scope1']])
    print('DECISIONS',[(x['method'],x['accuracy']) for x in decisions if x['track']=='bilingual_cards'])
if __name__=='__main__':main()


==> anc/reproducibility/src/benchmark.py <==
"""CPU retrieval and answer-decision feasibility experiment. No LLM generation."""
import os
for k in ('OMP_NUM_THREADS','OPENBLAS_NUM_THREADS','MKL_NUM_THREADS','NUMEXPR_NUM_THREADS'): os.environ[k]='1'
os.environ['TOKENIZERS_PARALLELISM']='false'
os.environ['HF_HUB_OFFLINE']='1'
os.environ['TRANSFORMERS_OFFLINE']='1'
import sys
for p in os.environ.get('GOVTRUST_DEPS','').split(os.pathsep):
    if p: sys.path.append(p)
import json, re, math, time, hashlib, platform, argparse, collections, importlib.metadata
from pathlib import Path
import numpy as np
from sklearn.feature_extraction.text import CountVectorizer
import torch
from transformers import BertModel, BertConfig
from safetensors.torch import load_file
from tokenizers import Tokenizer

ROOT=Path(__file__).resolve().parents[1]; SEED=20261021
METHODS=['BM25','E5','RRF','MentionRRF','RoleRRF','OracleRRF']
SCOPES={'FED','AD','DXB','ADGM','DIFC'}
def readl(p): return [json.loads(x) for x in p.read_text().splitlines() if x.strip()]
def writej(p,v): p.write_text(json.dumps(v,ensure_ascii=False,indent=2))
def sha(p): return hashlib.sha256(p.read_bytes()).hexdigest()
def norm(s):
    s=re.sub('[\u064b-\u065f\u0670\u0640]','',s.lower())
    return s.translate(str.maketrans({'أ':'ا','إ':'ا','آ':'ا','ى':'ي'}))
def tokenize(s): return re.findall(r'\b\w+\b',norm(s))
PLACE=re.compile(r'adgm|difc|سوق ابوظبي العالمي|سوق ابو ظبي العالمي|مركز دبي المالي العالمي|abu dhabi|ابوظبي|ابو ظبي|dubai|دبي',re.I)
def places(s):
    out=[]
    for m in PLACE.finditer(norm(s)):
        z=m.group()
        out.append('ADGM' if 'adgm' in z or z.startswith('سوق') else 'DIFC' if 'difc' in z or z.startswith('مركز') else 'AD' if z in ('abu dhabi','ابوظبي','ابو ظبي') else 'DXB')
    return list(dict.fromkeys(out))

# These rules implement the published pilot service schema. They were written
# before examining system outputs, but the entire pilot remains a development set.
ROLE_PATTERNS=[
 ('business_zone',r'(?:company|our company) will be incorporated|ستؤسس (?:الشركة|شركتنا)'),
 ('business_location',r'(?:business|company) will (?:operate|be)|سيعمل مشروعي|ستعمل شركتنا|مشروعي في البر الرئيسي'),
 ('visa_issuer',r'visa was issued|صدرت تاشيرة'),
 ('property_location',r'(?:rented|rental) property is|(?:for a|for my) home in|العقار (?:المستاجر|المؤجر) في|لمنزل في'),
 ('road_location',r'toll gate i cross is|بوابة التعرفة المرورية التي اعبرها'),
 ('parking_location',r'i am parking in|اقف في موقف'),
 ('journey_location',r'journey is entirely|travel takes place|رحلة الحافلة العامة المحلية|تنقلاتي في')]

def infer(text):
    t=norm(text)
    if re.search(r'\b20(?:0\d|1\d|2[0-5])\b',t): return 'abstain',[], 'historical_version_not_available'
    if re.search(r'exact (?:total )?(?:fee|charge)|الرسوم الدقيق|التكلفة الاجمالية الدقيقة',t): return 'abstain',[], 'fee_schedule_not_available'
    if re.search(r'will win|سيفوز',t): return 'abstain',[], 'individual_adjudication_not_supported'
    if re.search(r'sharjah|الشارقة',t): return 'abstain',[], 'requested_jurisdiction_not_in_corpus'
    if re.search(r'have not|not decided|do not know|لم (?:احدد|نحدد|اذكر)|لا اعرف',t): return 'clarify',[], 'controlling_role_or_regime_missing'
    if re.search(r'national digital identity|الهوية الرقمية الوطنية|emirates id|هويتي الاماراتية|الهوية الاماراتية',t): return 'answer',['FED'],'national_service'
    if re.search(r'work permit|تصريح عمل|تصريح العمل',t):
        if re.search(r'mohre|وزارة الموارد البشرية',t): return 'answer',['FED'],'declared_MOHRE_regime'
        return 'clarify',[],'employment_regime_missing'
    local_business=bool(re.search(r'local business licensing|ترخيص الاعمال المحلية|will operate|سيعمل مشروعي',t))
    if re.search(r'\bvat\b|القيمة المضافة',t) and not local_business: return 'answer',['FED'],'national_tax_service'
    clauses=re.split(r'[.;؛?؟!\n]+',t)
    for role, pattern in ROLE_PATTERNS:
        for clause in clauses:
            m=re.search(pattern,clause)
            if m:
                ps=places(clause[m.start():])
                if len(ps)==1: return 'answer',[ps[0],'FED'],role
                if len(ps)>1: return 'clarify',[],'conflicting_target_locations'
    return 'clarify',[],'controlling_role_not_resolved'

class Encoder:
    def __init__(self):
        torch.set_num_threads(1); torch.set_num_interop_threads(1); torch.manual_seed(SEED)
        cfg=BertConfig(**json.loads((ROOT/'models/config.json').read_text())); cfg._attn_implementation='sdpa'
        self.model=BertModel(cfg)
        weights=load_file(str(ROOT/'models/model.safetensors'))
        if 'embeddings.position_ids' in weights:
            saved=weights.pop('embeddings.position_ids')
            assert torch.equal(saved,torch.arange(cfg.max_position_embeddings).unsqueeze(0))
        self.model.load_state_dict(weights,strict=True); self.model.eval()
        self.tok=Tokenizer.from_file(str(ROOT/'models/tokenizer.json'))
        self.tok.enable_truncation(max_length=512)
        pad=self.tok.token_to_id('<pad>')
        if pad is None: pad=cfg.pad_token_id
        self.tok.enable_padding(pad_id=pad,pad_token='<pad>')
    def encode(self,texts,prefix):
        enc=self.tok.encode_batch([prefix+': '+t for t in texts])
        ids=torch.tensor([e.ids for e in enc]); mask=torch.tensor([e.attention_mask for e in enc])
        with torch.inference_mode():
            h=self.model(input_ids=ids,attention_mask=mask).last_hidden_state
            h=h.masked_fill(~mask[...,None].bool(),0.)
            v=h.sum(1)/mask.sum(1)[:,None]
            return torch.nn.functional.normalize(v,p=2,dim=1).numpy().astype(np.float32)

class Retriever:
    def __init__(self,cards,texts,embeddings,encoder):
        self.cards=cards; self.ids=[x['doc_id'] for x in cards]; self.encoder=encoder; self.emb=embeddings
        self.cv=CountVectorizer(analyzer=tokenize,dtype=np.float32)
        x=self.cv.fit_transform(texts).tocsr(); dl=np.asarray(x.sum(1)).ravel()
        df=np.bincount(x.indices,minlength=x.shape[1]); idf=np.log1p((len(cards)-df+.5)/(df+.5))
        coo=x.tocoo(); k1=1.2; b=.75
        coo.data=(idf[coo.col]*coo.data*(k1+1)/(coo.data+k1*(1-b+b*dl[coo.row]/dl.mean()))).astype(np.float32)
        self.bm=coo.tocsr()
    def run(self,text,method,oracle=None,qvec=None):
        action='answer'; allowed=None; reason='unconditional_retrieval'
        if method=='RoleRRF': action,allowed,reason=infer(text)
        elif method=='OracleRRF':
            action=oracle['gold_action']; allowed=oracle['gold_allowed_scopes']; reason='oracle_annotation'
        elif method=='MentionRRF': allowed=list(set(places(text))|{'FED'}) if places(text) else list(SCOPES)
        if action!='answer': return dict(action=action,reason=reason,allowed_scopes=allowed,ranking=[])
        candidates=np.arange(len(self.cards))
        if allowed is not None: candidates=np.array([i for i,c in enumerate(self.cards) if c['applicability_scope'] in allowed],dtype=int)
        if len(candidates)==0: return dict(action='abstain',reason='no_eligible_card',allowed_scopes=allowed,ranking=[])
        bm=None; dense=None
        if method!='E5': bm=np.asarray(self.bm @ self.cv.transform([text]).T.toarray()).ravel()
        if method!='BM25':
            if qvec is None:qvec=self.encoder.encode([text],'query')[0]
            dense=self.emb@qvec
        def order(s): return candidates[np.argsort(-s[candidates],kind='stable')]
        if method=='BM25': ranked=order(bm); scores=bm
        elif method=='E5': ranked=order(dense); scores=dense
        else:
            scores=np.zeros(len(self.cards),dtype=np.float64)
            for v in (bm,dense):
                ranking=order(v)[:100]
                scores[ranking]+=1/(60+np.arange(1,len(ranking)+1))
            ranked=order(scores)
        return dict(action=action,reason=reason,allowed_scopes=allowed,
            ranking=[{'doc_id':self.ids[i],'score':float(scores[i])} for i in ranked])

def metrics(result,gold,cmap):
    rank=[x['doc_id'] for x in result['ranking']]; relevant=set(gold['relevant_doc_ids'])
    out={'action_correct':int(result['action']==gold['gold_action'])}
    if relevant:
        dcg=sum(1/math.log2(i+2) for i,d in enumerate(rank[:10]) if d in relevant)
        ideal=sum(1/math.log2(i+2) for i in range(min(10,len(relevant))))
        out.update(hit1=int(bool(rank) and rank[0] in relevant),recall5=len(relevant&set(rank[:5]))/len(relevant),
          ndcg10=dcg/ideal,all_evidence5=int(relevant.issubset(set(rank[:5]))),
          returned=int(bool(rank)),wrong_scope1=int(bool(rank) and cmap[rank[0]]['applicability_scope'] not in gold['gold_allowed_scopes']),
          incompatible_fraction5=(sum(cmap[d]['applicability_scope'] not in gold['gold_allowed_scopes'] for d in rank[:5])/len(rank[:5]) if rank else None))
    return out

def main():
    parser=argparse.ArgumentParser(); parser.add_argument('--passes',type=int,default=3); args=parser.parse_args()
    data=ROOT/'data'; out=ROOT/'results'; out.mkdir(exist_ok=True)
    freeze=json.loads((data/'freeze_manifest.json').read_text())
    for f,h in freeze['sha256'].items():assert sha(data/f)==h,(f,'data changed after freeze')
    cards=readl(data/'evidence_cards.jsonl'); qs=readl(data/'queries.jsonl'); gs={s['scenario_id']:s for s in readl(data/'scenarios.jsonl')}; cmap={c['doc_id']:c for c in cards}
    encoder=Encoder(); print('Encoder loaded',flush=True)
    qmat=np.concatenate([encoder.encode([q['text'] for q in qs[i:i+8]],'query') for i in range(0,len(qs),8)])
    allrecords=[]; allt=[]; arrays={'queries':qmat}; index_times={}
    for track in ('bilingual_cards','english_cards'):
        texts=[c['title']+'. '+c['text_en']+(' '+c['text_ar'] if track=='bilingual_cards' else '') for c in cards]
        start=time.perf_counter()
        em=np.concatenate([encoder.encode(texts[i:i+8],'passage') for i in range(0,len(texts),8)])
        r=Retriever(cards,texts,em,encoder); index_times[track]=time.perf_counter()-start; arrays[track]=em
        for method in METHODS:
            for i,q in enumerate(qs):
                g=gs[q['scenario_id']]; result=r.run(q['text'],method,g if method=='OracleRRF' else None,qmat[i])
                allrecords.append(dict(track=track,method=method,**q,**result,metrics=metrics(result,g,cmap)))
        # No timing cache is used: every timed neural request encodes its query.
        for method in METHODS:
            for q in qs[:5]:r.run(q['text'],method,gs[q['scenario_id']] if method=='OracleRRF' else None)
        for rep in range(args.passes):
            order=[(m,i) for m in METHODS for i in range(len(qs))]
            np.random.default_rng(SEED+rep).shuffle(order)
            for method,i in order:
                q=qs[i]; g=gs[q['scenario_id']]
                start=time.perf_counter_ns(); result=r.run(q['text'],method,g if method=='OracleRRF' else None); elapsed=(time.perf_counter_ns()-start)/1e6
                allt.append(dict(track=track,method=method,query_id=q['query_id'],scenario_id=q['scenario_id'],language=q['language'],pass_number=rep,action=result['action'],milliseconds=elapsed))
            print('Timing pass complete',track,rep+1,flush=True)
        print('Completed',track,flush=True)
    np.savez_compressed(out/'embeddings.npz',**arrays)
    (out/'predictions.jsonl').write_text(''.join(json.dumps(r,ensure_ascii=False)+'\n' for r in allrecords))
    (out/'timings.jsonl').write_text(''.join(json.dumps(r)+'\n' for r in allt))
    packages={}
    for name in ['numpy','scipy','scikit-learn','torch','transformers','safetensors','tokenizers']:
        try: packages[name]=importlib.metadata.version(name)
        except Exception: packages[name]='unknown'
    cpu=next((x.split(':',1)[1].strip() for x in Path('/proc/cpuinfo').read_text().splitlines() if x.startswith('model name')),'unknown')
    writej(out/'environment.json',dict(seed=SEED,python=sys.version,platform=platform.platform(),cpu=cpu,logical_cpus=os.cpu_count(),threads=1,
        packages=packages,model=json.loads((ROOT/'models/manifest.json').read_text()),precision='float32_no_quantization',max_tokens=512,
        embedding_dim=384,query_prefix='query: ',passage_prefix='passage: ',pooling='attention_masked_mean_L2_normalized',
        bm25={'k1':1.2,'b':.75,'query_term_frequency':'CountVectorizer term counts'},rrf_constant=60,rrf_branch_depth=100,
        corpus_size=len(cards),full_candidate_sort=True,tie_break='ascending_document_id_via_stable_sort',
        passes=args.passes,index_seconds=index_times,queries=len(qs),methods=METHODS,predictions=len(allrecords),timings=len(allt),
        benchmark_sha256=sha(Path(__file__)),freeze_manifest_sha256=sha(data/'freeze_manifest.json'),
        caveat='All questions and routing patterns are authored development diagnostics. No held-out validation or LLM answer generation.'))
    print('DONE',len(allrecords),len(allt),flush=True)
if __name__=='__main__':main()


==> anc/reproducibility/src/download_model.py <==
"""Download a revision-pinned multilingual E5 small model from its original host."""
import json, hashlib, urllib.request, pathlib, time
ROOT = pathlib.Path(__file__).resolve().parents[1]
MODEL = 'intfloat/multilingual-e5-small'
def fetch(url):
    with urllib.request.urlopen(url, timeout=180) as r:
        return r.read()
def main():
    folder=ROOT/'models'; folder.mkdir(exist_ok=True)
    manifest_path=folder/'manifest.json'
    if manifest_path.exists():
        meta=json.loads(manifest_path.read_text()); revision=meta['revision']
    else:
        metadata=json.loads(fetch('https://huggingface.co/api/models/'+MODEL))
        revision=metadata['sha']; meta={'model_id':MODEL,'revision':revision,'files':{}}
    manifest_path.write_text(json.dumps(meta,indent=2))
    files=['config.json','tokenizer.json','tokenizer_config.json','special_tokens_map.json','model.safetensors','README.md']
    for name in files:
        dest=folder/name
        if dest.exists() and name in meta['files'] and hashlib.sha256(dest.read_bytes()).hexdigest()==meta['files'][name]['sha256']:
            continue
        url=f'https://huggingface.co/{MODEL}/resolve/{revision}/{name}'
        print('Downloading',name,flush=True)
        temp=dest.with_suffix(dest.suffix+'.partial')
        with urllib.request.urlopen(url,timeout=180) as response, temp.open('wb') as out:
            while chunk:=response.read(4*1024*1024): out.write(chunk)
        digest=hashlib.sha256(temp.read_bytes()).hexdigest()
        expected=meta['files'].get(name)
        if expected and (digest!=expected['sha256'] or temp.stat().st_size!=expected['bytes']):
            temp.unlink()
            raise RuntimeError('Downloaded file does not match the pinned manifest: '+name)
        temp.replace(dest)
        meta['files'][name]={'bytes':dest.stat().st_size,'sha256':digest,'url':url}
        manifest_path.write_text(json.dumps(meta,indent=2))
    print(json.dumps({'model':MODEL,'revision':revision,'files':len(meta['files'])}),flush=True)
if __name__=='__main__': main()


==> anc/reproducibility/src/sparse_branch_ablation.py <==
"""Untimed post-pilot ablation: exclude zero-score BM25 candidates from RRF.

Uses the saved baseline rankings only; no new model calls or parameter search.
It addresses the concrete risk that all-zero lexical ranks harm cross-language RRF.
"""
import json, collections, math
from pathlib import Path
from analyze import cluster_ci
ROOT=Path(__file__).resolve().parents[1]
def load(p):return [json.loads(x) for x in p.read_text().splitlines() if x]
def main():
    data=ROOT/'data';r=ROOT/'results';p=load(r/'predictions.jsonl');s={x['scenario_id']:x for x in load(data/'scenarios.jsonl')};docs={d['doc_id']:d for d in load(data/'evidence_cards.jsonl')}
    records=[];summary=[];comparisons=[]
    for track in ['bilingual_cards','english_cards']:
        bm={x['query_id']:x for x in p if x['track']==track and x['method']=='BM25'}
        de={x['query_id']:x for x in p if x['track']==track and x['method']=='E5'}
        for qid,b in bm.items():
            score=collections.defaultdict(float)
            positive=[x for x in b['ranking'] if x['score']>0]
            for ranks in [positive,de[qid]['ranking']]:
                for i,d in enumerate(ranks,1):score[d['doc_id']]+=1/(60+i)
            rank=sorted(score,key=lambda d:(-score[d],d));g=s[b['scenario_id']];rel=set(g['relevant_doc_ids']);m={}
            if rel:
                dcg=sum(1/math.log2(i+2) for i,d in enumerate(rank[:10]) if d in rel);ideal=sum(1/math.log2(i+2) for i in range(min(len(rel),10)))
                m=dict(hit1=int(rank[0] in rel),recall5=len(rel&set(rank[:5]))/len(rel),ndcg10=dcg/ideal,all_evidence5=int(rel<=set(rank[:5])),wrong_scope1=int(docs[rank[0]]['applicability_scope'] not in g['gold_allowed_scopes']))
            records.append(dict(track=track,method='PositiveRRF',query_id=qid,scenario_id=b['scenario_id'],family_id=b['family_id'],language=b['language'],bm25_positive_candidates=len(positive),ranking=[{'doc_id':d,'score':score[d]} for d in rank],metrics=m))
        for lang in ['paired','en','ar','mixed']:
            a=[x for x in records if x['track']==track and x['metrics'] and (x['language'] in ('en','ar') if lang=='paired' else x['language']==lang)]
            summary.append(dict(track=track,method='PositiveRRF',language=lang,**{k:cluster_ci(a,k) for k in ['hit1','recall5','ndcg10','all_evidence5','wrong_scope1']}))
        a=[x for x in records if x['track']==track and x['metrics'] and x['language'] in ('en','ar')]
        for other in ['RRF','E5','RoleRRF']:
            b={x['query_id']:x for x in p if x['track']==track and x['method']==other}
            comparisons.append(dict(track=track,left='PositiveRRF',right=other,**{k:cluster_ci(a,k,b) for k in ['hit1','ndcg10']}))
    (r/'sparse_branch_ablation.json').write_text(json.dumps({'status':'post_pilot_exploratory_untimed_ablation','summary':summary,'comparisons':comparisons},indent=2))
    (r/'sparse_branch_predictions.jsonl').write_text(''.join(json.dumps(x)+'\n' for x in records))
    print(json.dumps([x for x in summary if x['language']=='paired'],indent=2))
if __name__=='__main__':main()


==> anc/reproducibility/src/verify_results.py <==
"""Independent evaluation from saved rankings; does not import the benchmark."""
from pathlib import Path
import json, math, collections, hashlib, re
ROOT=Path(__file__).resolve().parents[1]
def load(p):return [json.loads(x) for x in p.read_text().splitlines() if x]
def normal(s):
    s=re.sub('[\u064b-\u065f\u0670\u0640]','',s.lower()).translate(str.maketrans({'أ':'ا','إ':'ا','آ':'ا','ى':'ي'}))
    return collections.Counter(re.findall(r'\b\w+\b',s))
def main():
    ss=load(ROOT/'data/scenarios.jsonl'); qs=load(ROOT/'data/queries.jsonl'); ds=load(ROOT/'data/evidence_cards.jsonl')
    ps=load(ROOT/'results/predictions.jsonl'); ts=load(ROOT/'results/timings.jsonl')
    extra=load(ROOT/'results/sparse_branch_predictions.jsonl')
    assert len({(x['track'],x['query_id']) for x in extra})==len(extra)==220
    originals={(x['track'],x['method'],x['query_id']):x for x in ps}
    for x in extra:
        bm=originals[(x['track'],'BM25',x['query_id'])]
        dense=originals[(x['track'],'E5',x['query_id'])]
        positive=[d for d in bm['ranking'] if d['score']>0]
        assert x['bm25_positive_candidates']==len(positive)
        scores=collections.defaultdict(float)
        for branch in [positive,dense['ranking']]:
            for rank,d in enumerate(branch,1):scores[d['doc_id']]+=1/(60+rank)
        expected=sorted(scores,key=lambda d:(-scores[d],d))
        assert [d['doc_id'] for d in x['ranking']]==expected
        assert all(abs(d['score']-scores[d['doc_id']])<1e-12 for d in x['ranking'])
    sm={s['scenario_id']:s for s in ss}; dm={d['doc_id']:d for d in ds}; qids={q['query_id'] for q in qs}
    assert len(ss)==50 and len(qs)==110 and len(ds)==22
    assert len(set(s['scenario_id'] for s in ss))==50 and len(qids)==110
    assert all(s['arabic_review']=='pending' and s['domain_review']=='pending' for s in ss)
    assert all(d['effective_from'] is None and not d['source_text_redistributed'] for d in ds)
    for s in ss:
        assert set(s['relevant_doc_ids'])<=dm.keys()
        assert bool(s['relevant_doc_ids'])==(s['gold_action']=='answer')
        assert all(dm[d]['applicability_scope'] in s['gold_allowed_scopes'] for d in s['relevant_doc_ids'])
    pkeys={(x['track'],x['method'],x['query_id']) for x in ps};assert len(pkeys)==len(ps)==1320
    diffs=[]
    for p in ps+extra:
        assert p['query_id'] in qids
        g=sm[p['scenario_id']]; rank=[x['doc_id'] for x in p['ranking']]; rel=set(g['relevant_doc_ids'])
        assert len(set(rank))==len(rank) and set(rank)<=dm.keys()
        if p.get('allowed_scopes') is not None:assert all(dm[d]['applicability_scope'] in p['allowed_scopes'] for d in rank)
        if 'action' in p:
            if p['action']!='answer':assert not rank
            assert p['metrics']['action_correct']==int(p['action']==g['gold_action'])
        if rel:
            binary=[int(d in rel) for d in rank[:10]]
            dcg=sum(v/math.log(i+2,2) for i,v in enumerate(binary))
            ideal=sum(1/math.log(i+2,2) for i in range(min(len(rel),10)))
            diffs.append(abs(dcg/ideal-p['metrics']['ndcg10']))
            assert p['metrics']['hit1']==int(bool(rank) and rank[0] in rel)
            assert abs(p['metrics']['recall5']-len(set(rank[:5])&rel)/len(rel))<1e-12
            assert p['metrics']['all_evidence5']==int(rel<=set(rank[:5]))
            assert p['metrics']['wrong_scope1']==int(bool(rank) and dm[rank[0]]['applicability_scope'] not in g['gold_allowed_scopes'])
        for a,b in zip(p['ranking'],p['ranking'][1:]):assert a['score']>=b['score']-1e-12
    assert max(diffs)<1e-12
    tkeys={(t['track'],t['method'],t['query_id'],t['pass_number']) for t in ts}
    assert len(tkeys)==len(ts)==3960
    assert all(math.isfinite(t['milliseconds']) and t['milliseconds']>0 for t in ts)
    assert all(sum((z['track'],z['method'],z['query_id'])==k for z in ts)==3 for k in pkeys)
    bow=[]
    for i in range(1,13):
        family=f'F{i:02}'; pair=[s for s in ss if s['family_id']==family];assert len(pair)==2
        for lang in ['en','ar']:
            same=normal(pair[0]['question_'+lang])==normal(pair[1]['question_'+lang]); assert same
            bow.append({'family_id':family,'language':lang,'equal_token_multisets':same})
    for f,h in json.loads((ROOT/'data/freeze_manifest.json').read_text())['sha256'].items():assert hashlib.sha256((ROOT/'data'/f).read_bytes()).hexdigest()==h
    result={'status':'PASS','ranking_records_checked':len(ps),'ablation_records_checked':len(extra),'timing_records_checked':len(ts),'maximum_ndcg_discrepancy':max(diffs),
        'identical_bag_of_words_pairs':len(bow),'bag_of_words_audit':bow,
        'source_access_counts':dict(collections.Counter(d['source_access'] for d in ds)),
        'not_validated':['legal applicability of every candidate label','Arabic linguistic quality','third party redistribution rights','human answer quality','historical policy correctness','external generalization']}
    (ROOT/'results/validation.json').write_text(json.dumps(result,indent=2));print(json.dumps(result,indent=2))
if __name__=='__main__':main()

